Measurement of forward $W\to e\nu$ production in $pp$ collisions at $\sqrt{s}=8\,$TeV

A measurement of the cross-section for $W \to e\nu$ production in $pp$ collisions is presented using data corresponding to an integrated luminosity of $2\,$fb$^{-1}$ collected by the LHCb experiment at a centre-of-mass energy of $\sqrt{s}=8\,$TeV. The electrons are required to have more than $20\,$GeV of transverse momentum and to lie between 2.00 and 4.25 in pseudorapidity. The inclusive $W$ production cross-sections, where the $W$ decays to $e\nu$, are measured to be \begin{equation*} \sigma_{W^{+} \to e^{+}\nu_{e}}=1124.4\pm 2.1\pm 21.5\pm 11.2\pm 13.0\,\mathrm{pb}, \end{equation*} \begin{equation*} \sigma_{W^{-} \to e^{-}\bar{\nu}_{e}}=\,\,\,809.0\pm 1.9\pm 18.1\pm\,\,\,7.0\pm \phantom{0}9.4\,\mathrm{pb}, \end{equation*} where the first uncertainties are statistical, the second are systematic, the third are due to the knowledge of the LHC beam energy and the fourth are due to the luminosity determination. Differential cross-sections as a function of the electron pseudorapidity are measured. The $W^{+}/W^{-}$ cross-section ratio and production charge asymmetry are also reported. Results are compared with theoretical predictions at next-to-next-to-leading order in perturbative quantum chromodynamics. Finally, in a precise test of lepton universality, the ratio of $W$ boson branching fractions is determined to be \begin{equation*} \mathcal{B}(W \to e\nu)/\mathcal{B}(W \to \mu\nu)=1.020\pm 0.002\pm 0.019, \end{equation*} where the first uncertainty is statistical and the second is systematic.

==> figs/Fig1.C <==
void Fig1()
{
//=========Macro generated from canvas: fitCanvas2.00<#it{#eta^{e}}<4.25_canv/fitCanvas2.00<#it{#eta^{e}}<4.25_canv
//=========  (Wed Aug  3 10:15:11 2016) by ROOT version6.04/08
   TCanvas *fitCanvas2.00<#it{#eta^{e}}<4.25_canv = new TCanvas("fitCanvas2.00<#it{#eta^{e}}<4.25_canv", "fitCanvas2.00<#it{#eta^{e}}<4.25_canv",0,45,700,500);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv->SetHighLightColor(2);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv->Range(0,0,1,1);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv->SetFillColor(0);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv->SetBorderMode(0);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv->SetBorderSize(2);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1
   TPad *fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1 = new TPad("fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1", "fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1",0,0.2,1,1);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1->Draw();
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1->cd();
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1->Range(14.375,-17107.82,70.625,153970.4);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1->SetFillColor(0);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1->SetBorderMode(0);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1->SetBorderSize(2);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1->SetTickx(1);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1->SetTicky(1);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1->SetFrameBorderMode(0);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas = new THStack();
   fitCanvas->SetName("fitCanvas");
   fitCanvas->SetTitle("");
   fitCanvas->SetMaximum(130345.3);
   Double_t xAxis1[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_stack_1 = new TH1F("fitCanvas_stack_1","",34, xAxis1);
   fitCanvas_stack_1->SetMinimum(0);
   fitCanvas_stack_1->SetMaximum(136862.5);
   fitCanvas_stack_1->SetDirectory(0);
   fitCanvas_stack_1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_stack_1->SetLineColor(ci);
   fitCanvas_stack_1->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_stack_1->GetXaxis()->SetLabelFont(132);
   fitCanvas_stack_1->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_stack_1->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_stack_1->GetXaxis()->SetTitleFont(132);
   fitCanvas_stack_1->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_stack_1->GetYaxis()->SetLabelFont(132);
   fitCanvas_stack_1->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_stack_1->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_stack_1->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_stack_1->GetYaxis()->SetTitleFont(132);
   fitCanvas_stack_1->GetZaxis()->SetLabelFont(42);
   fitCanvas_stack_1->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_stack_1->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_stack_1->GetZaxis()->SetTitleFont(42);
   fitCanvas->SetHistogram(fitCanvas_stack_1);
   
   Double_t xAxis2[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_clone__1 = new TH1D("hDataAIPCHI_clone__1","hDataAIPCHI",34, xAxis2);
   hDataAIPCHI_clone__1->SetBinContent(1,1683.752);
   hDataAIPCHI_clone__1->SetBinContent(2,1190.108);
   hDataAIPCHI_clone__1->SetBinContent(3,853.842);
   hDataAIPCHI_clone__1->SetBinContent(4,622.1671);
   hDataAIPCHI_clone__1->SetBinContent(5,456.8365);
   hDataAIPCHI_clone__1->SetBinContent(6,347.0958);
   hDataAIPCHI_clone__1->SetBinContent(7,257.425);
   hDataAIPCHI_clone__1->SetBinContent(8,199.6388);
   hDataAIPCHI_clone__1->SetBinContent(9,150.4864);
   hDataAIPCHI_clone__1->SetBinContent(10,123.6003);
   hDataAIPCHI_clone__1->SetBinContent(11,98.9863);
   hDataAIPCHI_clone__1->SetBinContent(12,79.29507);
   hDataAIPCHI_clone__1->SetBinContent(13,64.07223);
   hDataAIPCHI_clone__1->SetBinContent(14,54.8325);
   hDataAIPCHI_clone__1->SetBinContent(15,44.60821);
   hDataAIPCHI_clone__1->SetBinContent(16,36.73172);
   hDataAIPCHI_clone__1->SetBinContent(17,30.59714);
   hDataAIPCHI_clone__1->SetBinContent(18,24.91698);
   hDataAIPCHI_clone__1->SetBinContent(19,23.09933);
   hDataAIPCHI_clone__1->SetBinContent(20,20.60006);
   hDataAIPCHI_clone__1->SetBinContent(21,17.19196);
   hDataAIPCHI_clone__1->SetBinContent(22,15.07136);
   hDataAIPCHI_clone__1->SetBinContent(23,11.13312);
   hDataAIPCHI_clone__1->SetBinContent(24,10.75444);
   hDataAIPCHI_clone__1->SetBinContent(25,9.997086);
   hDataAIPCHI_clone__1->SetBinContent(26,9.08826);
   hDataAIPCHI_clone__1->SetBinContent(27,8.179434);
   hDataAIPCHI_clone__1->SetBinContent(28,6.286046);
   hDataAIPCHI_clone__1->SetBinContent(29,5.415088);
   hDataAIPCHI_clone__1->SetBinContent(30,4.506262);
   hDataAIPCHI_clone__1->SetBinContent(31,3.748907);
   hDataAIPCHI_clone__1->SetBinContent(32,3.408097);
   hDataAIPCHI_clone__1->SetBinContent(33,2.953684);
   hDataAIPCHI_clone__1->SetBinContent(34,1.698639);
   hDataAIPCHI_clone__1->SetBinContent(35,12.42062);
   hDataAIPCHI_clone__1->SetBinError(1,11.29247);
   hDataAIPCHI_clone__1->SetBinError(2,9.493861);
   hDataAIPCHI_clone__1->SetBinError(3,8.041527);
   hDataAIPCHI_clone__1->SetBinError(4,6.864411);
   hDataAIPCHI_clone__1->SetBinError(5,5.88207);
   hDataAIPCHI_clone__1->SetBinError(6,5.127131);
   hDataAIPCHI_clone__1->SetBinError(7,4.415451);
   hDataAIPCHI_clone__1->SetBinError(8,3.888411);
   hDataAIPCHI_clone__1->SetBinError(9,3.375969);
   hDataAIPCHI_clone__1->SetBinError(10,3.059564);
   hDataAIPCHI_clone__1->SetBinError(11,2.738024);
   hDataAIPCHI_clone__1->SetBinError(12,2.450602);
   hDataAIPCHI_clone__1->SetBinError(13,2.202849);
   hDataAIPCHI_clone__1->SetBinError(14,2.037834);
   hDataAIPCHI_clone__1->SetBinError(15,1.838049);
   hDataAIPCHI_clone__1->SetBinError(16,1.667901);
   hDataAIPCHI_clone__1->SetBinError(17,1.522265);
   hDataAIPCHI_clone__1->SetBinError(18,1.373718);
   hDataAIPCHI_clone__1->SetBinError(19,1.322664);
   hDataAIPCHI_clone__1->SetBinError(20,1.249062);
   hDataAIPCHI_clone__1->SetBinError(21,1.14107);
   hDataAIPCHI_clone__1->SetBinError(22,1.068381);
   hDataAIPCHI_clone__1->SetBinError(23,0.9182441);
   hDataAIPCHI_clone__1->SetBinError(24,0.9024926);
   hDataAIPCHI_clone__1->SetBinError(25,0.8701346);
   hDataAIPCHI_clone__1->SetBinError(26,0.8296408);
   hDataAIPCHI_clone__1->SetBinError(27,0.7870664);
   hDataAIPCHI_clone__1->SetBinError(28,0.6899832);
   hDataAIPCHI_clone__1->SetBinError(29,0.9056648);
   hDataAIPCHI_clone__1->SetBinError(30,0.8261768);
   hDataAIPCHI_clone__1->SetBinError(31,0.7535587);
   hDataAIPCHI_clone__1->SetBinError(32,0.71849);
   hDataAIPCHI_clone__1->SetBinError(33,0.6688778);
   hDataAIPCHI_clone__1->SetBinError(34,0.9489631);
   hDataAIPCHI_clone__1->SetBinError(35,0.9698876);
   hDataAIPCHI_clone__1->SetEntries(85890);
   hDataAIPCHI_clone__1->SetDirectory(0);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 86020  ");
   AText = ptstats->AddText("Mean  =   24.1");
   AText = ptstats->AddText("Std Dev   =  5.144");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_clone__1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_clone__1);
   hDataAIPCHI_clone__1->SetFillColor(9);
   hDataAIPCHI_clone__1->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_clone__1->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_clone__1->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_clone__1->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_clone__1->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_clone__1->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_clone__1->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_clone__1->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_clone__1->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_clone__1->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_clone__1->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_clone__1->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_clone__1->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_clone__1->GetZaxis()->SetTitleFont(42);
   fitCanvas->Add(hDataAIPCHI_clone,"");
   Double_t xAxis3[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_clone__2 = new TH1D("hDataMB_clone__2","hDataMB",34, xAxis3);
   hDataMB_clone__2->SetBinContent(1,48145.12);
   hDataMB_clone__2->SetBinContent(2,34388.61);
   hDataMB_clone__2->SetBinContent(3,24786.48);
   hDataMB_clone__2->SetBinContent(4,18015.11);
   hDataMB_clone__2->SetBinContent(5,13079.94);
   hDataMB_clone__2->SetBinContent(6,9652.644);
   hDataMB_clone__2->SetBinContent(7,7206.046);
   hDataMB_clone__2->SetBinContent(8,5328.945);
   hDataMB_clone__2->SetBinContent(9,3973.321);
   hDataMB_clone__2->SetBinContent(10,2976.256);
   hDataMB_clone__2->SetBinContent(11,2287.238);
   hDataMB_clone__2->SetBinContent(12,1723.077);
   hDataMB_clone__2->SetBinContent(13,1321.832);
   hDataMB_clone__2->SetBinContent(14,1004.535);
   hDataMB_clone__2->SetBinContent(15,760.1599);
   hDataMB_clone__2->SetBinContent(16,627.123);
   hDataMB_clone__2->SetBinContent(17,486.2605);
   hDataMB_clone__2->SetBinContent(18,354.2907);
   hDataMB_clone__2->SetBinContent(19,292.0408);
   hDataMB_clone__2->SetBinContent(20,226.2338);
   hDataMB_clone__2->SetBinContent(21,189.9511);
   hDataMB_clone__2->SetBinContent(22,134.104);
   hDataMB_clone__2->SetBinContent(23,109.9155);
   hDataMB_clone__2->SetBinContent(24,91.7741);
   hDataMB_clone__2->SetBinContent(25,74.34414);
   hDataMB_clone__2->SetBinContent(26,65.4513);
   hDataMB_clone__2->SetBinContent(27,45.53134);
   hDataMB_clone__2->SetBinContent(28,48.02133);
   hDataMB_clone__2->SetBinContent(29,34.32636);
   hDataMB_clone__2->SetBinContent(30,18.85282);
   hDataMB_clone__2->SetBinContent(31,14.22854);
   hDataMB_clone__2->SetBinContent(32,9.42641);
   hDataMB_clone__2->SetBinContent(33,6.580701);
   hDataMB_clone__2->SetBinContent(34,4.421012);
   hDataMB_clone__2->SetBinContent(35,24.18852);
   hDataMB_clone__2->SetBinError(1,130.8659);
   hDataMB_clone__2->SetBinError(2,110.6006);
   hDataMB_clone__2->SetBinError(3,93.89828);
   hDataMB_clone__2->SetBinError(4,80.05136);
   hDataMB_clone__2->SetBinError(5,68.2108);
   hDataMB_clone__2->SetBinError(6,58.59673);
   hDataMB_clone__2->SetBinError(7,50.62893);
   hDataMB_clone__2->SetBinError(8,43.53824);
   hDataMB_clone__2->SetBinError(9,37.59474);
   hDataMB_clone__2->SetBinError(10,32.53759);
   hDataMB_clone__2->SetBinError(11,28.5237);
   hDataMB_clone__2->SetBinError(12,24.75726);
   hDataMB_clone__2->SetBinError(13,21.68395);
   hDataMB_clone__2->SetBinError(14,18.90309);
   hDataMB_clone__2->SetBinError(15,16.44382);
   hDataMB_clone__2->SetBinError(16,14.93574);
   hDataMB_clone__2->SetBinError(17,13.15179);
   hDataMB_clone__2->SetBinError(18,11.22613);
   hDataMB_clone__2->SetBinError(19,10.1923);
   hDataMB_clone__2->SetBinError(20,8.970755);
   hDataMB_clone__2->SetBinError(21,8.219986);
   hDataMB_clone__2->SetBinError(22,6.906708);
   hDataMB_clone__2->SetBinError(23,6.252874);
   hDataMB_clone__2->SetBinError(24,5.713606);
   hDataMB_clone__2->SetBinError(25,5.142492);
   hDataMB_clone__2->SetBinError(26,4.825134);
   hDataMB_clone__2->SetBinError(27,4.02444);
   hDataMB_clone__2->SetBinError(28,4.133018);
   hDataMB_clone__2->SetBinError(29,4.941731);
   hDataMB_clone__2->SetBinError(30,3.662295);
   hDataMB_clone__2->SetBinError(31,3.181599);
   hDataMB_clone__2->SetBinError(32,2.589634);
   hDataMB_clone__2->SetBinError(33,2.163721);
   hDataMB_clone__2->SetBinError(34,3.317875);
   hDataMB_clone__2->SetBinError(35,2.933289);
   hDataMB_clone__2->SetEntries(499290);
   hDataMB_clone__2->SetDirectory(0);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 499324 ");
   AText = ptstats->AddText("Mean  =  23.37");
   AText = ptstats->AddText("Std Dev   =  3.656");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_clone__2->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_clone__2);

   ci = TColor::GetColor("#ff0000");
   hDataMB_clone__2->SetFillColor(ci);
   hDataMB_clone__2->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_clone__2->GetXaxis()->SetLabelFont(42);
   hDataMB_clone__2->GetXaxis()->SetLabelSize(0.035);
   hDataMB_clone__2->GetXaxis()->SetTitleSize(0.035);
   hDataMB_clone__2->GetXaxis()->SetTitleFont(42);
   hDataMB_clone__2->GetYaxis()->SetTitle("Candidates");
   hDataMB_clone__2->GetYaxis()->SetLabelFont(42);
   hDataMB_clone__2->GetYaxis()->SetLabelSize(0.035);
   hDataMB_clone__2->GetYaxis()->SetTitleSize(0.035);
   hDataMB_clone__2->GetYaxis()->SetTitleFont(42);
   hDataMB_clone__2->GetZaxis()->SetLabelFont(42);
   hDataMB_clone__2->GetZaxis()->SetLabelSize(0.035);
   hDataMB_clone__2->GetZaxis()->SetTitleSize(0.035);
   hDataMB_clone__2->GetZaxis()->SetTitleFont(42);
   fitCanvas->Add(hDataMB_clone,"");
   Double_t xAxis4[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_clone__3 = new TH1D("hGammaJetsData_clone__3","hGammaJetsData",34, xAxis4);
   hGammaJetsData_clone__3->SetBinContent(1,32576.88);
   hGammaJetsData_clone__3->SetBinContent(2,26239.84);
   hGammaJetsData_clone__3->SetBinContent(3,22435.34);
   hGammaJetsData_clone__3->SetBinContent(4,20168.51);
   hGammaJetsData_clone__3->SetBinContent(5,17379.83);
   hGammaJetsData_clone__3->SetBinContent(6,15732.34);
   hGammaJetsData_clone__3->SetBinContent(7,12248.59);
   hGammaJetsData_clone__3->SetBinContent(8,11253.28);
   hGammaJetsData_clone__3->SetBinContent(9,9438.219);
   hGammaJetsData_clone__3->SetBinContent(10,8116.725);
   hGammaJetsData_clone__3->SetBinContent(11,7891.166);
   hGammaJetsData_clone__3->SetBinContent(12,6792.828);
   hGammaJetsData_clone__3->SetBinContent(13,5785.077);
   hGammaJetsData_clone__3->SetBinContent(14,4775.398);
   hGammaJetsData_clone__3->SetBinContent(15,4283.96);
   hGammaJetsData_clone__3->SetBinContent(16,4157.453);
   hGammaJetsData_clone__3->SetBinContent(17,3422.356);
   hGammaJetsData_clone__3->SetBinContent(18,2986.624);
   hGammaJetsData_clone__3->SetBinContent(19,2668.575);
   hGammaJetsData_clone__3->SetBinContent(20,2437.466);
   hGammaJetsData_clone__3->SetBinContent(21,2206.636);
   hGammaJetsData_clone__3->SetBinContent(22,1827.767);
   hGammaJetsData_clone__3->SetBinContent(23,1646.297);
   hGammaJetsData_clone__3->SetBinContent(24,1447.85);
   hGammaJetsData_clone__3->SetBinContent(25,1478.004);
   hGammaJetsData_clone__3->SetBinContent(26,1233.254);
   hGammaJetsData_clone__3->SetBinContent(27,1039.873);
   hGammaJetsData_clone__3->SetBinContent(28,1089.458);
   hGammaJetsData_clone__3->SetBinContent(29,856.5371);
   hGammaJetsData_clone__3->SetBinContent(30,603.4749);
   hGammaJetsData_clone__3->SetBinContent(31,580.3083);
   hGammaJetsData_clone__3->SetBinContent(32,476.8518);
   hGammaJetsData_clone__3->SetBinContent(33,491.3649);
   hGammaJetsData_clone__3->SetBinContent(34,281.6292);
   hGammaJetsData_clone__3->SetBinContent(35,2452.871);
   hGammaJetsData_clone__3->SetBinError(1,739.8375);
   hGammaJetsData_clone__3->SetBinError(2,629.5688);
   hGammaJetsData_clone__3->SetBinError(3,587.3314);
   hGammaJetsData_clone__3->SetBinError(4,563.2869);
   hGammaJetsData_clone__3->SetBinError(5,519.746);
   hGammaJetsData_clone__3->SetBinError(6,508.2325);
   hGammaJetsData_clone__3->SetBinError(7,423.4215);
   hGammaJetsData_clone__3->SetBinError(8,412.8439);
   hGammaJetsData_clone__3->SetBinError(9,367.768);
   hGammaJetsData_clone__3->SetBinError(10,346.6624);
   hGammaJetsData_clone__3->SetBinError(11,353.7922);
   hGammaJetsData_clone__3->SetBinError(12,330.7704);
   hGammaJetsData_clone__3->SetBinError(13,297.0931);
   hGammaJetsData_clone__3->SetBinError(14,253.7872);
   hGammaJetsData_clone__3->SetBinError(15,244.4961);
   hGammaJetsData_clone__3->SetBinError(16,256.1153);
   hGammaJetsData_clone__3->SetBinError(17,224.9581);
   hGammaJetsData_clone__3->SetBinError(18,205.119);
   hGammaJetsData_clone__3->SetBinError(19,198.3697);
   hGammaJetsData_clone__3->SetBinError(20,189.575);
   hGammaJetsData_clone__3->SetBinError(21,182.9335);
   hGammaJetsData_clone__3->SetBinError(22,156.7589);
   hGammaJetsData_clone__3->SetBinError(23,152.4538);
   hGammaJetsData_clone__3->SetBinError(24,140.2178);
   hGammaJetsData_clone__3->SetBinError(25,157.132);
   hGammaJetsData_clone__3->SetBinError(26,139.6286);
   hGammaJetsData_clone__3->SetBinError(27,113.2252);
   hGammaJetsData_clone__3->SetBinError(28,138.3524);
   hGammaJetsData_clone__3->SetBinError(29,157.6462);
   hGammaJetsData_clone__3->SetBinError(30,126.3983);
   hGammaJetsData_clone__3->SetBinError(31,130.9453);
   hGammaJetsData_clone__3->SetBinError(32,116.8853);
   hGammaJetsData_clone__3->SetBinError(33,132.7122);
   hGammaJetsData_clone__3->SetBinError(34,176.5083);
   hGammaJetsData_clone__3->SetBinError(35,211.3546);
   hGammaJetsData_clone__3->SetEntries(15624.42);
   hGammaJetsData_clone__3->SetDirectory(0);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 79610  ");
   AText = ptstats->AddText("Mean  =  27.93");
   AText = ptstats->AddText("Std Dev   =  8.165");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_clone__3->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_clone__3);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_clone__3->SetFillColor(ci);
   hGammaJetsData_clone__3->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_clone__3->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_clone__3->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_clone__3->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_clone__3->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_clone__3->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_clone__3->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_clone__3->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_clone__3->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_clone__3->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_clone__3->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_clone__3->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_clone__3->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_clone__3->GetZaxis()->SetTitleFont(42);
   fitCanvas->Add(hGammaJetsData_clone,"");
   Double_t xAxis5[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_clone__4 = new TH1D("hRareEWKMC_clone__4","hRareEWKMC",34, xAxis5);
   hRareEWKMC_clone__4->SetBinContent(1,268.7732);
   hRareEWKMC_clone__4->SetBinContent(2,269.8986);
   hRareEWKMC_clone__4->SetBinContent(3,272.1237);
   hRareEWKMC_clone__4->SetBinContent(4,273.4268);
   hRareEWKMC_clone__4->SetBinContent(5,281.9492);
   hRareEWKMC_clone__4->SetBinContent(6,266.0356);
   hRareEWKMC_clone__4->SetBinContent(7,270.6949);
   hRareEWKMC_clone__4->SetBinContent(8,280.7439);
   hRareEWKMC_clone__4->SetBinContent(9,272.5288);
   hRareEWKMC_clone__4->SetBinContent(10,276.4097);
   hRareEWKMC_clone__4->SetBinContent(11,270.6121);
   hRareEWKMC_clone__4->SetBinContent(12,264.4072);
   hRareEWKMC_clone__4->SetBinContent(13,258.806);
   hRareEWKMC_clone__4->SetBinContent(14,264.1744);
   hRareEWKMC_clone__4->SetBinContent(15,259.2889);
   hRareEWKMC_clone__4->SetBinContent(16,247.8729);
   hRareEWKMC_clone__4->SetBinContent(17,239.2142);
   hRareEWKMC_clone__4->SetBinContent(18,221.7772);
   hRareEWKMC_clone__4->SetBinContent(19,204.4522);
   hRareEWKMC_clone__4->SetBinContent(20,183.7335);
   hRareEWKMC_clone__4->SetBinContent(21,155.2656);
   hRareEWKMC_clone__4->SetBinContent(22,128.7458);
   hRareEWKMC_clone__4->SetBinContent(23,105.2102);
   hRareEWKMC_clone__4->SetBinContent(24,90.15601);
   hRareEWKMC_clone__4->SetBinContent(25,75.47502);
   hRareEWKMC_clone__4->SetBinContent(26,72.68054);
   hRareEWKMC_clone__4->SetBinContent(27,63.25169);
   hRareEWKMC_clone__4->SetBinContent(28,60.54627);
   hRareEWKMC_clone__4->SetBinContent(29,53.997);
   hRareEWKMC_clone__4->SetBinContent(30,45.63515);
   hRareEWKMC_clone__4->SetBinContent(31,38.24601);
   hRareEWKMC_clone__4->SetBinContent(32,33.21796);
   hRareEWKMC_clone__4->SetBinContent(33,29.07722);
   hRareEWKMC_clone__4->SetBinContent(34,23.17477);
   hRareEWKMC_clone__4->SetBinContent(35,244.4287);
   hRareEWKMC_clone__4->SetBinError(1,4.766575);
   hRareEWKMC_clone__4->SetBinError(2,4.775891);
   hRareEWKMC_clone__4->SetBinError(3,4.803198);
   hRareEWKMC_clone__4->SetBinError(4,4.810295);
   hRareEWKMC_clone__4->SetBinError(5,4.892908);
   hRareEWKMC_clone__4->SetBinError(6,4.743254);
   hRareEWKMC_clone__4->SetBinError(7,4.776271);
   hRareEWKMC_clone__4->SetBinError(8,4.881425);
   hRareEWKMC_clone__4->SetBinError(9,4.796946);
   hRareEWKMC_clone__4->SetBinError(10,4.839935);
   hRareEWKMC_clone__4->SetBinError(11,4.784164);
   hRareEWKMC_clone__4->SetBinError(12,4.734751);
   hRareEWKMC_clone__4->SetBinError(13,4.691558);
   hRareEWKMC_clone__4->SetBinError(14,4.744154);
   hRareEWKMC_clone__4->SetBinError(15,4.691983);
   hRareEWKMC_clone__4->SetBinError(16,4.592534);
   hRareEWKMC_clone__4->SetBinError(17,4.525476);
   hRareEWKMC_clone__4->SetBinError(18,4.349337);
   hRareEWKMC_clone__4->SetBinError(19,4.170694);
   hRareEWKMC_clone__4->SetBinError(20,3.939514);
   hRareEWKMC_clone__4->SetBinError(21,3.613295);
   hRareEWKMC_clone__4->SetBinError(22,3.271302);
   hRareEWKMC_clone__4->SetBinError(23,2.938211);
   hRareEWKMC_clone__4->SetBinError(24,2.718894);
   hRareEWKMC_clone__4->SetBinError(25,2.482229);
   hRareEWKMC_clone__4->SetBinError(26,2.454883);
   hRareEWKMC_clone__4->SetBinError(27,2.294755);
   hRareEWKMC_clone__4->SetBinError(28,2.270096);
   hRareEWKMC_clone__4->SetBinError(29,3.051147);
   hRareEWKMC_clone__4->SetBinError(30,2.807255);
   hRareEWKMC_clone__4->SetBinError(31,2.562269);
   hRareEWKMC_clone__4->SetBinError(32,2.403921);
   hRareEWKMC_clone__4->SetBinError(33,2.249183);
   hRareEWKMC_clone__4->SetBinError(34,3.776825);
   hRareEWKMC_clone__4->SetBinError(35,4.655247);
   hRareEWKMC_clone__4->SetEntries(111857);
   hRareEWKMC_clone__4->SetDirectory(0);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_clone__4->SetFillColor(ci);
   hRareEWKMC_clone__4->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hRareEWKMC_clone__4->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_clone__4->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_clone__4->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_clone__4->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_clone__4->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_clone__4->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_clone__4->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_clone__4->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_clone__4->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_clone__4->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_clone__4->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_clone__4->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_clone__4->GetZaxis()->SetTitleFont(42);
   fitCanvas->Add(hRareEWKMC_clone,"");
   Double_t xAxis6[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas__5 = new TH1D("hZDYCombinedfitCanvas__5","hZMC",34, xAxis6);
   hZDYCombinedfitCanvas__5->SetBinContent(1,7094.025);
   hZDYCombinedfitCanvas__5->SetBinContent(2,7020.626);
   hZDYCombinedfitCanvas__5->SetBinContent(3,6620.718);
   hZDYCombinedfitCanvas__5->SetBinContent(4,5913.924);
   hZDYCombinedfitCanvas__5->SetBinContent(5,5636.215);
   hZDYCombinedfitCanvas__5->SetBinContent(6,5285.485);
   hZDYCombinedfitCanvas__5->SetBinContent(7,5186.695);
   hZDYCombinedfitCanvas__5->SetBinContent(8,5341.94);
   hZDYCombinedfitCanvas__5->SetBinContent(9,4833.072);
   hZDYCombinedfitCanvas__5->SetBinContent(10,4654.675);
   hZDYCombinedfitCanvas__5->SetBinContent(11,4679.302);
   hZDYCombinedfitCanvas__5->SetBinContent(12,4352.076);
   hZDYCombinedfitCanvas__5->SetBinContent(13,4134.066);
   hZDYCombinedfitCanvas__5->SetBinContent(14,4027.82);
   hZDYCombinedfitCanvas__5->SetBinContent(15,3788.474);
   hZDYCombinedfitCanvas__5->SetBinContent(16,3548.261);
   hZDYCombinedfitCanvas__5->SetBinContent(17,3454.3);
   hZDYCombinedfitCanvas__5->SetBinContent(18,3132.629);
   hZDYCombinedfitCanvas__5->SetBinContent(19,2918.847);
   hZDYCombinedfitCanvas__5->SetBinContent(20,2803.441);
   hZDYCombinedfitCanvas__5->SetBinContent(21,2621.242);
   hZDYCombinedfitCanvas__5->SetBinContent(22,2381.17);
   hZDYCombinedfitCanvas__5->SetBinContent(23,2340.422);
   hZDYCombinedfitCanvas__5->SetBinContent(24,2006.895);
   hZDYCombinedfitCanvas__5->SetBinContent(25,1757.148);
   hZDYCombinedfitCanvas__5->SetBinContent(26,1474.437);
   hZDYCombinedfitCanvas__5->SetBinContent(27,1303.838);
   hZDYCombinedfitCanvas__5->SetBinContent(28,1071.787);
   hZDYCombinedfitCanvas__5->SetBinContent(29,830.299);
   hZDYCombinedfitCanvas__5->SetBinContent(30,621.8375);
   hZDYCombinedfitCanvas__5->SetBinContent(31,530.6914);
   hZDYCombinedfitCanvas__5->SetBinContent(32,413.8154);
   hZDYCombinedfitCanvas__5->SetBinContent(33,333.0674);
   hZDYCombinedfitCanvas__5->SetBinContent(34,215.4886);
   hZDYCombinedfitCanvas__5->SetBinContent(35,1499.954);
   hZDYCombinedfitCanvas__5->SetBinError(1,220.8975);
   hZDYCombinedfitCanvas__5->SetBinError(2,216.1845);
   hZDYCombinedfitCanvas__5->SetBinError(3,195.9935);
   hZDYCombinedfitCanvas__5->SetBinError(4,168.0831);
   hZDYCombinedfitCanvas__5->SetBinError(5,149.5562);
   hZDYCombinedfitCanvas__5->SetBinError(6,133.449);
   hZDYCombinedfitCanvas__5->SetBinError(7,132.0365);
   hZDYCombinedfitCanvas__5->SetBinError(8,144.5596);
   hZDYCombinedfitCanvas__5->SetBinError(9,116.3704);
   hZDYCombinedfitCanvas__5->SetBinError(10,106.8949);
   hZDYCombinedfitCanvas__5->SetBinError(11,114.6182);
   hZDYCombinedfitCanvas__5->SetBinError(12,94.45588);
   hZDYCombinedfitCanvas__5->SetBinError(13,88.36654);
   hZDYCombinedfitCanvas__5->SetBinError(14,95.45694);
   hZDYCombinedfitCanvas__5->SetBinError(15,79.31142);
   hZDYCombinedfitCanvas__5->SetBinError(16,69.45147);
   hZDYCombinedfitCanvas__5->SetBinError(17,73.89918);
   hZDYCombinedfitCanvas__5->SetBinError(18,62.86331);
   hZDYCombinedfitCanvas__5->SetBinError(19,53.17621);
   hZDYCombinedfitCanvas__5->SetBinError(20,61.55466);
   hZDYCombinedfitCanvas__5->SetBinError(21,63.55348);
   hZDYCombinedfitCanvas__5->SetBinError(22,47.24523);
   hZDYCombinedfitCanvas__5->SetBinError(23,77.04689);
   hZDYCombinedfitCanvas__5->SetBinError(24,55.28107);
   hZDYCombinedfitCanvas__5->SetBinError(25,57.22506);
   hZDYCombinedfitCanvas__5->SetBinError(26,46.01977);
   hZDYCombinedfitCanvas__5->SetBinError(27,52.0321);
   hZDYCombinedfitCanvas__5->SetBinError(28,39.66959);
   hZDYCombinedfitCanvas__5->SetBinError(29,50.59125);
   hZDYCombinedfitCanvas__5->SetBinError(30,36.50266);
   hZDYCombinedfitCanvas__5->SetBinError(31,54.10941);
   hZDYCombinedfitCanvas__5->SetBinError(32,38.13674);
   hZDYCombinedfitCanvas__5->SetBinError(33,32.09905);
   hZDYCombinedfitCanvas__5->SetBinError(34,53.20377);
   hZDYCombinedfitCanvas__5->SetBinError(35,59.18999);
   hZDYCombinedfitCanvas__5->SetEntries(212071);
   hZDYCombinedfitCanvas__5->SetDirectory(0);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 126335 ");
   AText = ptstats->AddText("Mean  =  31.68");
   AText = ptstats->AddText("Std Dev   =  8.379");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas__5->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas__5);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas__5->SetFillColor(ci);
   hZDYCombinedfitCanvas__5->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas__5->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas__5->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas__5->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas__5->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas__5->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas__5->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas__5->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas__5->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas__5->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas__5->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas__5->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas__5->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas__5->GetZaxis()->SetTitleFont(42);
   fitCanvas->Add(hZDYCombinedfitCanvas,"");
   Double_t xAxis7[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_clone__6 = new TH1D("hWtMC_clone__6","hWtMC",34, xAxis7);
   hWtMC_clone__6->SetBinContent(1,2403.787);
   hWtMC_clone__6->SetBinContent(2,2245.957);
   hWtMC_clone__6->SetBinContent(3,2041.921);
   hWtMC_clone__6->SetBinContent(4,1840.999);
   hWtMC_clone__6->SetBinContent(5,1771.43);
   hWtMC_clone__6->SetBinContent(6,1604.774);
   hWtMC_clone__6->SetBinContent(7,1427.216);
   hWtMC_clone__6->SetBinContent(8,1284.962);
   hWtMC_clone__6->SetBinContent(9,1168.666);
   hWtMC_clone__6->SetBinContent(10,986.4351);
   hWtMC_clone__6->SetBinContent(11,859.7561);
   hWtMC_clone__6->SetBinContent(12,726.8469);
   hWtMC_clone__6->SetBinContent(13,631.8377);
   hWtMC_clone__6->SetBinContent(14,533.1941);
   hWtMC_clone__6->SetBinContent(15,448.0492);
   hWtMC_clone__6->SetBinContent(16,356.6742);
   hWtMC_clone__6->SetBinContent(17,293.3347);
   hWtMC_clone__6->SetBinContent(18,256.4731);
   hWtMC_clone__6->SetBinContent(19,206.6322);
   hWtMC_clone__6->SetBinContent(20,178.5967);
   hWtMC_clone__6->SetBinContent(21,147.4461);
   hWtMC_clone__6->SetBinContent(22,129.2749);
   hWtMC_clone__6->SetBinContent(23,105.912);
   hWtMC_clone__6->SetBinContent(24,78.91481);
   hWtMC_clone__6->SetBinContent(25,80.99152);
   hWtMC_clone__6->SetBinContent(26,71.12716);
   hWtMC_clone__6->SetBinContent(27,44.12999);
   hWtMC_clone__6->SetBinContent(28,39.97658);
   hWtMC_clone__6->SetBinContent(29,37.64029);
   hWtMC_clone__6->SetBinContent(30,28.5547);
   hWtMC_clone__6->SetBinContent(31,23.10335);
   hWtMC_clone__6->SetBinContent(32,21.28623);
   hWtMC_clone__6->SetBinContent(33,11.16229);
   hWtMC_clone__6->SetBinContent(34,8.900167);
   hWtMC_clone__6->SetBinContent(35,51.39846);
   hWtMC_clone__6->SetBinError(1,35.32689);
   hWtMC_clone__6->SetBinError(2,34.14744);
   hWtMC_clone__6->SetBinError(3,32.55944);
   hWtMC_clone__6->SetBinError(4,30.91607);
   hWtMC_clone__6->SetBinError(5,30.3263);
   hWtMC_clone__6->SetBinError(6,28.86453);
   hWtMC_clone__6->SetBinError(7,27.22089);
   hWtMC_clone__6->SetBinError(8,25.8287);
   hWtMC_clone__6->SetBinError(9,24.63217);
   hWtMC_clone__6->SetBinError(10,22.63037);
   hWtMC_clone__6->SetBinError(11,21.12735);
   hWtMC_clone__6->SetBinError(12,19.4258);
   hWtMC_clone__6->SetBinError(13,18.11174);
   hWtMC_clone__6->SetBinError(14,16.63796);
   hWtMC_clone__6->SetBinError(15,15.25177);
   hWtMC_clone__6->SetBinError(16,13.60797);
   hWtMC_clone__6->SetBinError(17,12.34068);
   hWtMC_clone__6->SetBinError(18,11.53927);
   hWtMC_clone__6->SetBinError(19,10.35754);
   hWtMC_clone__6->SetBinError(20,9.629287);
   hWtMC_clone__6->SetBinError(21,8.749316);
   hWtMC_clone__6->SetBinError(22,8.192465);
   hWtMC_clone__6->SetBinError(23,7.415322);
   hWtMC_clone__6->SetBinError(24,6.400836);
   hWtMC_clone__6->SetBinError(25,6.484511);
   hWtMC_clone__6->SetBinError(26,6.076804);
   hWtMC_clone__6->SetBinError(27,4.78657);
   hWtMC_clone__6->SetBinError(28,4.555754);
   hWtMC_clone__6->SetBinError(29,6.251712);
   hWtMC_clone__6->SetBinError(30,5.445168);
   hWtMC_clone__6->SetBinError(31,4.8979);
   hWtMC_clone__6->SetBinError(32,4.701342);
   hWtMC_clone__6->SetBinError(33,3.404467);
   hWtMC_clone__6->SetBinError(34,5.687292);
   hWtMC_clone__6->SetBinError(35,5.16574);
   hWtMC_clone__6->SetEntries(43030);
   hWtMC_clone__6->SetDirectory(0);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 42996  ");
   AText = ptstats->AddText("Mean  =  27.12");
   AText = ptstats->AddText("Std Dev   =  6.345");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_clone__6->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_clone__6);

   ci = TColor::GetColor("#0099cc");
   hWtMC_clone__6->SetFillColor(ci);
   hWtMC_clone__6->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_clone__6->GetXaxis()->SetLabelFont(42);
   hWtMC_clone__6->GetXaxis()->SetLabelSize(0.035);
   hWtMC_clone__6->GetXaxis()->SetTitleSize(0.035);
   hWtMC_clone__6->GetXaxis()->SetTitleFont(42);
   hWtMC_clone__6->GetYaxis()->SetTitle("Candidates");
   hWtMC_clone__6->GetYaxis()->SetLabelFont(42);
   hWtMC_clone__6->GetYaxis()->SetLabelSize(0.035);
   hWtMC_clone__6->GetYaxis()->SetTitleSize(0.035);
   hWtMC_clone__6->GetYaxis()->SetTitleFont(42);
   hWtMC_clone__6->GetZaxis()->SetLabelFont(42);
   hWtMC_clone__6->GetZaxis()->SetLabelSize(0.035);
   hWtMC_clone__6->GetZaxis()->SetTitleSize(0.035);
   hWtMC_clone__6->GetZaxis()->SetTitleFont(42);
   fitCanvas->Add(hWtMC_clone,"");
   Double_t xAxis8[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC__7 = new TH1D("hWeMC__7","hWeMC_0jet",34, xAxis8);
   hWeMC__7->SetBinContent(1,33825.58);
   hWeMC__7->SetBinContent(2,34843.42);
   hWeMC__7->SetBinContent(3,35420.78);
   hWeMC__7->SetBinContent(4,36478.29);
   hWeMC__7->SetBinContent(5,36576.71);
   hWeMC__7->SetBinContent(6,37653.92);
   hWeMC__7->SetBinContent(7,38503.64);
   hWeMC__7->SetBinContent(8,38612.25);
   hWeMC__7->SetBinContent(9,38397.63);
   hWeMC__7->SetBinContent(10,38654.22);
   hWeMC__7->SetBinContent(11,38917.62);
   hWeMC__7->SetBinContent(12,38054.44);
   hWeMC__7->SetBinContent(13,37789.76);
   hWeMC__7->SetBinContent(14,36772.9);
   hWeMC__7->SetBinContent(15,35755.96);
   hWeMC__7->SetBinContent(16,34638.17);
   hWeMC__7->SetBinContent(17,32044.73);
   hWeMC__7->SetBinContent(18,29972.63);
   hWeMC__7->SetBinContent(19,26924.39);
   hWeMC__7->SetBinContent(20,23308.63);
   hWeMC__7->SetBinContent(21,19339.97);
   hWeMC__7->SetBinContent(22,15818.93);
   hWeMC__7->SetBinContent(23,12799.24);
   hWeMC__7->SetBinContent(24,10504.54);
   hWeMC__7->SetBinContent(25,8699.775);
   hWeMC__7->SetBinContent(26,7226.3);
   hWeMC__7->SetBinContent(27,6088.836);
   hWeMC__7->SetBinContent(28,5141.549);
   hWeMC__7->SetBinContent(29,4253.104);
   hWeMC__7->SetBinContent(30,3215.058);
   hWeMC__7->SetBinContent(31,2514.953);
   hWeMC__7->SetBinContent(32,1983.472);
   hWeMC__7->SetBinContent(33,1566.53);
   hWeMC__7->SetBinContent(34,973.0564);
   hWeMC__7->SetBinContent(35,6202.59);
   hWeMC__7->SetBinError(1,199.7479);
   hWeMC__7->SetBinError(2,202.7706);
   hWeMC__7->SetBinError(3,204.5047);
   hWeMC__7->SetBinError(4,207.6435);
   hWeMC__7->SetBinError(5,207.7777);
   hWeMC__7->SetBinError(6,211.0012);
   hWeMC__7->SetBinError(7,213.3389);
   hWeMC__7->SetBinError(8,213.7072);
   hWeMC__7->SetBinError(9,213.2851);
   hWeMC__7->SetBinError(10,213.8566);
   hWeMC__7->SetBinError(11,214.5736);
   hWeMC__7->SetBinError(12,212.2247);
   hWeMC__7->SetBinError(13,211.3318);
   hWeMC__7->SetBinError(14,208.6889);
   hWeMC__7->SetBinError(15,205.59);
   hWeMC__7->SetBinError(16,202.3728);
   hWeMC__7->SetBinError(17,194.755);
   hWeMC__7->SetBinError(18,188.4563);
   hWeMC__7->SetBinError(19,178.8386);
   hWeMC__7->SetBinError(20,166.8639);
   hWeMC__7->SetBinError(21,152.8672);
   hWeMC__7->SetBinError(22,138.5559);
   hWeMC__7->SetBinError(23,125.3493);
   hWeMC__7->SetBinError(24,114.0955);
   hWeMC__7->SetBinError(25,104.5194);
   hWeMC__7->SetBinError(26,95.50363);
   hWeMC__7->SetBinError(27,88.03748);
   hWeMC__7->SetBinError(28,81.20748);
   hWeMC__7->SetBinError(29,104.6521);
   hWeMC__7->SetBinError(30,91.37811);
   hWeMC__7->SetBinError(31,80.89024);
   hWeMC__7->SetBinError(32,72.09641);
   hWeMC__7->SetBinError(33,64.05127);
   hWeMC__7->SetBinError(34,94.54536);
   hWeMC__7->SetBinError(35,90.19656);
   hWeMC__7->SetEntries(705868);
   hWeMC__7->SetDirectory(0);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 538392 ");
   AText = ptstats->AddText("Mean  =   31.3");
   AText = ptstats->AddText("Std Dev   =  7.321");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC__7->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC__7);

   ci = TColor::GetColor("#00ffff");
   hWeMC__7->SetFillColor(ci);
   hWeMC__7->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC__7->GetXaxis()->SetLabelFont(42);
   hWeMC__7->GetXaxis()->SetLabelSize(0.035);
   hWeMC__7->GetXaxis()->SetTitleSize(0.035);
   hWeMC__7->GetXaxis()->SetTitleFont(42);
   hWeMC__7->GetYaxis()->SetTitle("Candidates");
   hWeMC__7->GetYaxis()->SetLabelFont(42);
   hWeMC__7->GetYaxis()->SetLabelSize(0.035);
   hWeMC__7->GetYaxis()->SetTitleSize(0.035);
   hWeMC__7->GetYaxis()->SetTitleFont(42);
   hWeMC__7->GetZaxis()->SetLabelFont(42);
   hWeMC__7->GetZaxis()->SetLabelSize(0.035);
   hWeMC__7->GetZaxis()->SetTitleSize(0.035);
   hWeMC__7->GetZaxis()->SetTitleFont(42);
   fitCanvas->Add(hWeMC,"");
   fitCanvas->Draw("hist");
   Double_t xAxis9[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_clone__8 = new TH1D("hData_clone__8","hData",34, xAxis9);
   hData_clone__8->SetBinContent(1,125332);
   hData_clone__8->SetBinContent(2,106984);
   hData_clone__8->SetBinContent(3,93082);
   hData_clone__8->SetBinContent(4,83323);
   hData_clone__8->SetBinContent(5,75311);
   hData_clone__8->SetBinContent(6,69528);
   hData_clone__8->SetBinContent(7,65256);
   hData_clone__8->SetBinContent(8,61440);
   hData_clone__8->SetBinContent(9,58757);
   hData_clone__8->SetBinContent(10,55755);
   hData_clone__8->SetBinContent(11,54280);
   hData_clone__8->SetBinContent(12,52006);
   hData_clone__8->SetBinContent(13,49947);
   hData_clone__8->SetBinContent(14,48074);
   hData_clone__8->SetBinContent(15,45605);
   hData_clone__8->SetBinContent(16,43378);
   hData_clone__8->SetBinContent(17,40380);
   hData_clone__8->SetBinContent(18,37216);
   hData_clone__8->SetBinContent(19,33396);
   hData_clone__8->SetBinContent(20,28854);
   hData_clone__8->SetBinContent(21,24664);
   hData_clone__8->SetBinContent(22,20163);
   hData_clone__8->SetBinContent(23,16931);
   hData_clone__8->SetBinContent(24,13915);
   hData_clone__8->SetBinContent(25,11769);
   hData_clone__8->SetBinContent(26,10037);
   hData_clone__8->SetBinContent(27,8610);
   hData_clone__8->SetBinContent(28,7418);
   hData_clone__8->SetBinContent(29,6114);
   hData_clone__8->SetBinContent(30,4743.5);
   hData_clone__8->SetBinContent(31,3732);
   hData_clone__8->SetBinContent(32,3026);
   hData_clone__8->SetBinContent(33,2486.5);
   hData_clone__8->SetBinContent(34,1595.143);
   hData_clone__8->SetBinContent(35,12221);
   hData_clone__8->SetBinError(1,354.0226);
   hData_clone__8->SetBinError(2,327.0841);
   hData_clone__8->SetBinError(3,305.0934);
   hData_clone__8->SetBinError(4,288.6572);
   hData_clone__8->SetBinError(5,274.4285);
   hData_clone__8->SetBinError(6,263.6816);
   hData_clone__8->SetBinError(7,255.4525);
   hData_clone__8->SetBinError(8,247.8709);
   hData_clone__8->SetBinError(9,242.3984);
   hData_clone__8->SetBinError(10,236.125);
   hData_clone__8->SetBinError(11,232.9807);
   hData_clone__8->SetBinError(12,228.0482);
   hData_clone__8->SetBinError(13,223.4883);
   hData_clone__8->SetBinError(14,219.2578);
   hData_clone__8->SetBinError(15,213.5533);
   hData_clone__8->SetBinError(16,208.2739);
   hData_clone__8->SetBinError(17,200.9478);
   hData_clone__8->SetBinError(18,192.9145);
   hData_clone__8->SetBinError(19,182.7457);
   hData_clone__8->SetBinError(20,169.8647);
   hData_clone__8->SetBinError(21,157.0478);
   hData_clone__8->SetBinError(22,141.9965);
   hData_clone__8->SetBinError(23,130.1192);
   hData_clone__8->SetBinError(24,117.9619);
   hData_clone__8->SetBinError(25,108.485);
   hData_clone__8->SetBinError(26,100.1848);
   hData_clone__8->SetBinError(27,92.79009);
   hData_clone__8->SetBinError(28,86.12781);
   hData_clone__8->SetBinError(29,110.5803);
   hData_clone__8->SetBinError(30,97.40123);
   hData_clone__8->SetBinError(31,86.39444);
   hData_clone__8->SetBinError(32,77.7946);
   hData_clone__8->SetBinError(33,70.5195);
   hData_clone__8->SetBinError(34,105.6693);
   hData_clone__8->SetBinError(35,110.5486);
   hData_clone__8->SetEntries(1405036);
   hData_clone__8->SetDirectory(0);
   hData_clone__8->SetStats(0);
   hData_clone__8->SetMarkerStyle(20);
   hData_clone__8->SetMarkerSize(0.8);
   hData_clone__8->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_clone__8->GetXaxis()->SetLabelFont(132);
   hData_clone__8->GetXaxis()->SetLabelSize(0.035);
   hData_clone__8->GetXaxis()->SetTitleSize(0.035);
   hData_clone__8->GetXaxis()->SetTitleFont(132);
   hData_clone__8->GetYaxis()->SetTitle("Candidates");
   hData_clone__8->GetYaxis()->SetLabelFont(132);
   hData_clone__8->GetYaxis()->SetLabelSize(0.035);
   hData_clone__8->GetYaxis()->SetTitleSize(0.035);
   hData_clone__8->GetYaxis()->SetTitleFont(132);
   hData_clone__8->GetZaxis()->SetLabelFont(42);
   hData_clone__8->GetZaxis()->SetLabelSize(0.035);
   hData_clone__8->GetZaxis()->SetTitleSize(0.035);
   hData_clone__8->GetZaxis()->SetTitleFont(42);
   hData_clone__8->Draw("ep same");
   
   TLegend *leg = new TLegend(0.58,0.35,0.97,0.85,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hWeMC","#it{W #rightarrow e#nu}","f");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hWtMC_clone","#it{W #rightarrow #tau#nu}","f");

   ci = TColor::GetColor("#0099cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hZDYCombinedfitCanvas","#it{Z #rightarrow ee(#tau#tau)}","f");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hRareEWKMC_clone","Rare processes","f");

   ci = TColor::GetColor("#006666");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hGammaJetsData_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hDataMB_clone","Fake electrons","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hDataAIPCHI_clone","Heavy flavour","f");
   entry->SetFillColor(9);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.13,0.7,0.412,0.85,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{#pm}}");
   AText = pt->AddText("2.00<#it{#eta^{e}}<4.25");
   pt->Draw();
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_1->Modified();
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv->cd();
  
// ------------>Primitives in pad: fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2
   TPad *fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2 = new TPad("fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2", "fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2",0,0,1,0.2);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2->Draw();
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2->cd();
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2->Range(14.375,-6.877715,70.625,4.633105);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2->SetFillColor(0);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2->SetBorderMode(0);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2->SetBorderSize(2);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2->SetTopMargin(0.055);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2->SetBottomMargin(0.25);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2->SetFrameBorderMode(0);
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2->SetFrameBorderMode(0);
   Double_t xAxis10[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9 = new TH1D("fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9","",34, xAxis10);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(1,-0.7813638);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(2,0.9960644);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(3,0.8811677);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(4,-0.003120317);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(5,0.1815108);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(6,-1.6388);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(7,0.262703);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(8,-1.594535);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(9,1.023105);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(10,-0.08676115);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(11,-1.50267);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(12,0.01099032);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(13,-0.1057991);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(14,1.565198);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(15,0.6586308);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(16,-0.6141481);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(17,1.103355);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(18,0.7598516);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(19,0.4674515);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(20,-0.9971483);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(21,-0.05982592);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(22,-1.07038);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(23,-0.7633664);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(24,-1.426822);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(25,-1.813928);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(26,-0.5786549);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(27,0.0842748);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(28,-0.2186756);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(29,0.3714153);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(30,2.189249);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(31,0.2833567);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(32,1.035962);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(33,0.5453286);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(34,2.608092);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinContent(35,12221);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(1,354.0226);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(2,327.0841);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(3,305.0934);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(4,288.6572);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(5,274.4285);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(6,263.6816);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(7,255.4525);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(8,247.8709);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(9,242.3984);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(10,236.125);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(11,232.9807);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(12,228.0482);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(13,223.4883);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(14,219.2578);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(15,213.5533);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(16,208.2739);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(17,200.9478);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(18,192.9145);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(19,182.7457);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(20,169.8647);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(21,157.0478);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(22,141.9965);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(23,130.1192);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(24,117.9619);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(25,108.485);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(26,100.1848);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(27,92.79009);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(28,86.12781);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(29,110.5803);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(30,97.40123);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(31,86.39444);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(32,77.7946);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(33,70.5195);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(34,105.6693);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetBinError(35,110.5486);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetMinimum(-4.00001);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetMaximum(4.00001);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetEntries(1405036);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetDirectory(0);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetStats(0);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->SetFillColor(1);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetXaxis()->SetLabelFont(132);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetXaxis()->SetLabelSize(0.15);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetXaxis()->SetTitleSize(0.175);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetXaxis()->SetTickLength(0.15);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetXaxis()->SetTitleFont(132);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetYaxis()->SetNdivisions(402);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetYaxis()->SetLabelFont(132);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetYaxis()->SetLabelSize(0.15);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetYaxis()->SetTitleSize(0.035);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetYaxis()->SetTitleFont(132);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetZaxis()->SetLabelFont(42);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetZaxis()->SetLabelSize(0.035);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetZaxis()->SetTitleSize(0.035);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->GetZaxis()->SetTitleFont(42);
   fitCanvas2.00<#it{#eta^{e}}<4.25_residuals__9->Draw("hist");
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv_2->Modified();
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv->cd();
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv->Modified();
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv->cd();
   fitCanvas2.00<#it{#eta^{e}}<4.25_canv->SetSelected(fitCanvas2.00<#it{#eta^{e}}<4.25_canv);
}


==> figs/Fig10a.C <==
void Fig10a()
{
//=========Macro generated from canvas: fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv/fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv
//=========  (Wed Aug  3 11:16:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv = new TCanvas("fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv", "fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv",0,0,700,500);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->SetHighLightColor(2);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->Range(0,0,1,1);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->SetFillColor(0);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->SetBorderMode(0);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->SetBorderSize(2);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1
   TPad *fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1 = new TPad("fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1", "fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1",0,0.2,1,1);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->Draw();
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->cd();
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->Range(14.375,-1379.333,70.625,12413.99);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->SetFillColor(0);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->SetBorderMode(0);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->SetBorderSize(2);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->SetTickx(1);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->SetTicky(1);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->SetFrameBorderMode(0);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eplus_2.00_2.25 = new THStack();
   fitCanvas_eplus_2.00_2.25->SetName("fitCanvas_eplus_2.00_2.25");
   fitCanvas_eplus_2.00_2.25->SetTitle("");
   fitCanvas_eplus_2.00_2.25->SetMaximum(10509.2);
   Double_t xAxis1[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eplus_2.00_2.25_stack_1 = new TH1F("fitCanvas_eplus_2.00_2.25_stack_1","",34, xAxis1);
   fitCanvas_eplus_2.00_2.25_stack_1->SetMinimum(0);
   fitCanvas_eplus_2.00_2.25_stack_1->SetMaximum(11034.66);
   fitCanvas_eplus_2.00_2.25_stack_1->SetDirectory(0);
   fitCanvas_eplus_2.00_2.25_stack_1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eplus_2.00_2.25_stack_1->SetLineColor(ci);
   fitCanvas_eplus_2.00_2.25_stack_1->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eplus_2.00_2.25_stack_1->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.00_2.25_stack_1->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_2.00_2.25_stack_1->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_2.00_2.25_stack_1->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.00_2.25_stack_1->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eplus_2.00_2.25_stack_1->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.00_2.25_stack_1->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_2.00_2.25_stack_1->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_2.00_2.25_stack_1->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eplus_2.00_2.25_stack_1->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.00_2.25_stack_1->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_2.00_2.25_stack_1->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_2.00_2.25_stack_1->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_2.00_2.25_stack_1->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.00_2.25->SetHistogram(fitCanvas_eplus_2.00_2.25_stack_1);
   
   Double_t xAxis2[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eplus_2.00_2.25_clone__1 = new TH1D("hDataAIPCHI_eplus_2.00_2.25_clone__1","hDataAIPCHI_eplus_2.00_2.25",34, xAxis2);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(1,0.5546066);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(2,0.4036085);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(3,0.2851701);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(4,0.191643);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(5,0.1481573);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(6,0.1184384);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(7,0.07976021);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(8,0.06468225);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(9,0.04151901);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(10,0.0279707);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(11,0.02360028);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(12,0.01922986);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(13,0.01791873);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(14,0.01311127);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(15,0.009396408);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(16,0.008522324);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(17,0.005681549);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(18,0.004151901);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(19,0.003496338);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(20,0.00196669);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(21,0.003059296);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(22,0.001529648);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(23,0.0006555634);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(24,0.0006555634);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(25,0.0006555634);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(26,0.001092606);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(27,0.0008740845);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(28,0.0002185211);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(29,0.0002185211);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(30,0.0003277817);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(33,0.0001092606);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(34,3.12173e-05);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinContent(35,0.0002185211);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(1,0.01100878);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(2,0.009391325);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(3,0.007894028);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(4,0.006471325);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(5,0.005689948);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(6,0.005087367);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(7,0.00417484);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(8,0.00375958);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(9,0.003012106);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(10,0.002472284);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(11,0.002270938);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(12,0.00204991);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(13,0.001978793);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(14,0.001692657);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(15,0.001432939);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(16,0.001364664);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(17,0.001114243);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(18,0.0009525115);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(19,0.0008740845);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(20,0.0006555634);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(21,0.0008176312);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(22,0.0005781525);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(23,0.0003784897);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(24,0.0003784897);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(25,0.0003784897);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(26,0.0004886281);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(27,0.0004370422);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(28,0.0002185211);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(29,0.0003090355);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(30,0.0003784897);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(33,0.0002185211);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(34,0.0002185211);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetBinError(35,0.0002185211);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetEntries(9337);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eplus_2.00_2.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 9304   ");
   AText = ptstats->AddText("Mean  =  23.34");
   AText = ptstats->AddText("Std Dev   =  3.619");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eplus_2.00_2.25_clone__1);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->SetFillColor(9);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_2.00_2.25_clone__1->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.00_2.25->Add(hDataAIPCHI_eplus_2.00_2.25_clone,"");
   Double_t xAxis3[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eplus_2.00_2.25_clone__2 = new TH1D("hDataMB_eplus_2.00_2.25_clone__2","hDataMB_eplus_2.00_2.25",34, xAxis3);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(1,4753.063);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(2,3439.797);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(3,2530.828);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(4,1872.56);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(5,1466.395);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(6,1027.551);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(7,814.1973);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(8,607.8468);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(9,475.7265);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(10,341.7388);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(11,268.9092);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(12,209.1516);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(13,173.2037);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(14,137.2557);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(15,93.8381);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(16,87.76897);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(17,69.09472);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(18,50.42047);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(19,48.55305);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(20,33.61365);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(21,30.81251);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(22,22.87596);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(23,22.4091);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(24,15.40626);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(25,10.73769);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(26,8.870269);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(27,8.403412);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(28,8.403412);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(29,7.236272);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(30,3.968278);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(31,2.334281);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(32,1.633997);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(33,0.4668562);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinContent(34,0.6669375);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(1,47.10623);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(2,40.07357);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(3,34.37343);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(4,29.56715);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(5,26.16478);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(6,21.90247);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(7,19.49649);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(8,16.84568);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(9,14.90288);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(10,12.63103);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(11,11.20455);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(12,9.881484);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(13,8.992286);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(14,8.004917);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(15,6.61883);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(16,6.40121);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(17,5.679551);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(18,4.851712);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(19,4.761018);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(20,3.961407);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(21,3.792758);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(22,3.267994);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(23,3.234475);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(24,2.681885);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(25,2.238964);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(26,2.034979);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(27,1.980703);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(28,1.980703);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(29,2.599346);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(30,1.924898);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(31,1.476329);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(32,1.235186);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(33,0.6602344);
   hDataMB_eplus_2.00_2.25_clone__2->SetBinError(34,1.476329);
   hDataMB_eplus_2.00_2.25_clone__2->SetEntries(40015);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eplus_2.00_2.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 39981  ");
   AText = ptstats->AddText("Mean  =  23.69");
   AText = ptstats->AddText("Std Dev   =  4.046");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eplus_2.00_2.25_clone__2->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eplus_2.00_2.25_clone__2);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eplus_2.00_2.25_clone__2->SetFillColor(ci);
   hDataMB_eplus_2.00_2.25_clone__2->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eplus_2.00_2.25_clone__2->GetXaxis()->SetLabelFont(42);
   hDataMB_eplus_2.00_2.25_clone__2->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eplus_2.00_2.25_clone__2->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eplus_2.00_2.25_clone__2->GetXaxis()->SetTitleFont(42);
   hDataMB_eplus_2.00_2.25_clone__2->GetYaxis()->SetTitle("Candidates");
   hDataMB_eplus_2.00_2.25_clone__2->GetYaxis()->SetLabelFont(42);
   hDataMB_eplus_2.00_2.25_clone__2->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eplus_2.00_2.25_clone__2->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eplus_2.00_2.25_clone__2->GetYaxis()->SetTitleFont(42);
   hDataMB_eplus_2.00_2.25_clone__2->GetZaxis()->SetLabelFont(42);
   hDataMB_eplus_2.00_2.25_clone__2->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eplus_2.00_2.25_clone__2->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eplus_2.00_2.25_clone__2->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.00_2.25->Add(hDataMB_eplus_2.00_2.25_clone,"");
   Double_t xAxis4[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_2.00_2.25_clone__3 = new TH1D("hGammaJetsData_2.00_2.25_clone__3","hGammaJetsData_2.00_2.25",34, xAxis4);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(1,1036.485);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(2,934.8605);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(3,749.5763);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(4,809.0369);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(5,597.9359);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(6,686.706);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(7,359.8948);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(8,348.4705);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(9,395.8319);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(10,325.1508);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(11,341.4497);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(12,245.4158);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(13,122.0349);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(14,164.226);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(15,177.2837);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(16,183.5078);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(17,121.41);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(18,124.6849);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(19,126.3532);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(20,85.82354);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(21,66.18093);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(22,61.44227);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(23,86.70899);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(24,73.74919);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(25,53.32287);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(26,53.43226);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(27,72.9524);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(28,77.11623);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(29,43.09782);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(30,27.61443);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(31,17.31966);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(32,17.41825);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(33,26.24309);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(34,8.232733);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(35,119.2487);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(1,133.0981);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(2,149.2777);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(3,116.1886);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(4,133.4435);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(5,104.909);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(6,129.8186);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(7,63.63673);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(8,73.38952);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(9,86.53455);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(10,73.50827);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(11,78.68478);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(12,63.16269);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(13,29.91905);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(14,41.04964);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(15,49.61903);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(16,55.99315);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(17,40.19018);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(18,46.76687);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(19,48.47862);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(20,28.35326);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(21,26.41589);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(22,23.43236);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(23,44.51893);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(24,32.81575);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(25,29.32803);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(26,28.1787);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(27,37.33458);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(28,39.71003);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(29,35.67531);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(30,24.12079);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(31,21.24916);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(32,21.36187);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(33,26.55045);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(34,21.08622);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(35,38.58053);
   hGammaJetsData_2.00_2.25_clone__3->SetEntries(519.2899);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_2.00_2.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 3273   ");
   AText = ptstats->AddText("Mean  =  29.73");
   AText = ptstats->AddText("Std Dev   =  9.099");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_2.00_2.25_clone__3->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_2.00_2.25_clone__3);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_2.00_2.25_clone__3->SetFillColor(ci);
   hGammaJetsData_2.00_2.25_clone__3->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_2.00_2.25_clone__3->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_2.00_2.25_clone__3->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.00_2.25_clone__3->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.00_2.25_clone__3->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_2.00_2.25_clone__3->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_2.00_2.25_clone__3->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_2.00_2.25_clone__3->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.00_2.25_clone__3->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.00_2.25_clone__3->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_2.00_2.25_clone__3->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_2.00_2.25_clone__3->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.00_2.25_clone__3->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.00_2.25_clone__3->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.00_2.25->Add(hGammaJetsData_2.00_2.25_clone,"");
   Double_t xAxis5[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eplus_2.00_2.25_clone__4 = new TH1D("hRareEWKMC_eplus_2.00_2.25_clone__4","hRareEWKMC_eplus_2.00_2.25",34, xAxis5);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(1,27.67499);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(2,27.93921);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(3,27.91998);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(4,28.56241);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(5,29.6158);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(6,27.33915);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(7,28.87917);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(8,29.71112);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(9,28.43136);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(10,27.58849);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(11,26.81738);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(12,25.16572);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(13,26.29544);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(14,27.47795);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(15,25.65474);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(16,24.3163);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(17,26.05819);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(18,22.18911);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(19,20.64747);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(20,19.17995);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(21,18.4797);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(22,14.66952);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(23,11.91301);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(24,11.25467);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(25,9.379967);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(26,8.710864);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(27,7.546791);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(28,6.692105);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(29,6.803025);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(30,5.766512);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(31,5.512423);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(32,4.493102);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(33,4.06346);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(34,3.307346);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinContent(35,41.9812);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(1,1.60338);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(2,1.608575);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(3,1.601272);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(4,1.631023);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(5,1.663063);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(6,1.58883);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(7,1.631815);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(8,1.654643);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(9,1.619167);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(10,1.59378);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(11,1.569787);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(12,1.519956);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(13,1.560105);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(14,1.607496);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(15,1.546057);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(16,1.50578);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(17,1.553686);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(18,1.432711);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(19,1.38178);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(20,1.328477);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(21,1.29297);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(22,1.140309);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(23,1.03177);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(24,1.011822);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(25,0.9248495);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(26,0.872982);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(27,0.8309367);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(28,0.7811032);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(29,1.125623);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(30,1.042838);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(31,1.013266);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(32,0.9141223);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(33,0.8743455);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(34,1.481402);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetBinError(35,2.006607);
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetEntries(10793);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eplus_2.00_2.25_clone__4->SetFillColor(ci);
   hRareEWKMC_eplus_2.00_2.25_clone__4->GetXaxis()->SetTitle("p_{T}(e^{+}) [GeV]");
   hRareEWKMC_eplus_2.00_2.25_clone__4->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_2.00_2.25_clone__4->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_2.00_2.25_clone__4->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_2.00_2.25_clone__4->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_2.00_2.25_clone__4->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eplus_2.00_2.25_clone__4->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_2.00_2.25_clone__4->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_2.00_2.25_clone__4->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_2.00_2.25_clone__4->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_2.00_2.25_clone__4->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_2.00_2.25_clone__4->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_2.00_2.25_clone__4->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_2.00_2.25_clone__4->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.00_2.25->Add(hRareEWKMC_eplus_2.00_2.25_clone,"");
   Double_t xAxis6[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eplus_2.00_2.25__5 = new TH1D("hZDYCombinedfitCanvas_eplus_2.00_2.25__5","hZMC_eplus_2.00_2.25",34, xAxis6);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(1,423.3126);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(2,482.7399);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(3,435.7884);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(4,506.5487);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(5,354.1376);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(6,399.9869);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(7,341.4881);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(8,373.9498);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(9,373.2324);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(10,372.2442);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(11,357.4773);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(12,291.9769);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(13,289.713);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(14,347.5686);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(15,279.5903);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(16,274.0895);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(17,280.0862);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(18,255.172);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(19,250.6278);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(20,230.5887);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(21,260.209);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(22,238.1504);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(23,218.1953);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(24,220.3675);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(25,177.8671);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(26,140.1594);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(27,127.6326);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(28,113.5263);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(29,72.21791);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(30,54.96624);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(31,47.40165);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(32,43.86065);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(33,30.52133);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(34,20.88187);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinContent(35,172.8793);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(1,47.13307);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(2,55.29297);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(3,42.74968);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(4,58.90843);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(5,31.35275);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(6,37.56318);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(7,24.10857);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(8,24.47058);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(9,31.58504);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(10,31.56137);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(11,31.48396);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(12,12.50466);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(13,12.43213);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(14,31.39669);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(15,12.16779);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(16,23.39489);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(17,12.21915);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(18,11.70704);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(19,11.6156);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(20,11.12121);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(21,23.2626);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(22,23.02088);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(23,22.79372);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(24,22.80109);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(25,22.2853);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(26,8.774939);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(27,21.68621);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(28,21.51363);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(29,9.012568);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(30,7.880657);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(31,7.35302);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(32,21.19299);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(33,5.851811);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(34,9.149427);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetBinError(35,22.33328);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetEntries(16230);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eplus_2.00_2.25_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 10083  ");
   AText = ptstats->AddText("Mean  =  32.95");
   AText = ptstats->AddText("Std Dev   =   8.78");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eplus_2.00_2.25__5);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->SetFillColor(ci);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.00_2.25__5->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.00_2.25->Add(hZDYCombinedfitCanvas_eplus_2.00_2.25,"");
   Double_t xAxis7[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eplus_2.00_2.25_clone__6 = new TH1D("hWtMC_eplus_2.00_2.25_clone__6","hWtMC_eplus_2.00_2.25",34, xAxis7);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(1,231.8444);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(2,211.3081);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(3,184.827);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(4,153.4821);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(5,153.4821);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(6,141.5926);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(7,112.4094);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(8,109.7073);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(9,99.97952);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(10,83.76663);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(11,81.06448);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(12,57.82599);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(13,53.50255);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(14,42.69396);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(15,36.74923);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(16,37.28966);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(17,24.31934);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(18,21.07676);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(19,20.53633);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(20,15.67247);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(21,11.34903);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(22,12.97032);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(23,9.187307);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(24,7.025588);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(25,9.187307);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(26,5.944728);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(27,4.863869);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(28,3.242579);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(29,4.053224);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(30,1.08086);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(31,1.351075);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(32,2.161719);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(33,0.8106448);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(34,0.9264512);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinContent(35,4.863869);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(1,11.19355);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(2,10.68631);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(3,9.9943);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(4,9.107486);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(5,9.107486);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(6,8.747621);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(7,7.79419);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(8,7.69994);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(9,7.350641);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(10,6.728297);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(11,6.618887);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(12,5.59025);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(13,5.377209);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(14,4.803446);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(15,4.456499);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(16,4.489147);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(17,3.625314);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(18,3.374983);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(19,3.331433);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(20,2.910304);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(21,2.476561);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(22,2.647555);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(23,2.228249);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(24,1.948548);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(25,2.228249);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(26,1.792403);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(27,1.62129);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(28,1.323777);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(29,2.093076);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(30,1.08086);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(31,1.208438);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(32,1.528566);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(33,0.936052);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(34,1.872104);
   hWtMC_eplus_2.00_2.25_clone__6->SetBinError(35,1.62129);
   hWtMC_eplus_2.00_2.25_clone__6->SetEntries(3674);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eplus_2.00_2.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 3640   ");
   AText = ptstats->AddText("Mean  =  27.01");
   AText = ptstats->AddText("Std Dev   =  6.411");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eplus_2.00_2.25_clone__6->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eplus_2.00_2.25_clone__6);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eplus_2.00_2.25_clone__6->SetFillColor(ci);
   hWtMC_eplus_2.00_2.25_clone__6->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eplus_2.00_2.25_clone__6->GetXaxis()->SetLabelFont(42);
   hWtMC_eplus_2.00_2.25_clone__6->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eplus_2.00_2.25_clone__6->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eplus_2.00_2.25_clone__6->GetXaxis()->SetTitleFont(42);
   hWtMC_eplus_2.00_2.25_clone__6->GetYaxis()->SetTitle("Candidates");
   hWtMC_eplus_2.00_2.25_clone__6->GetYaxis()->SetLabelFont(42);
   hWtMC_eplus_2.00_2.25_clone__6->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eplus_2.00_2.25_clone__6->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eplus_2.00_2.25_clone__6->GetYaxis()->SetTitleFont(42);
   hWtMC_eplus_2.00_2.25_clone__6->GetZaxis()->SetLabelFont(42);
   hWtMC_eplus_2.00_2.25_clone__6->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eplus_2.00_2.25_clone__6->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eplus_2.00_2.25_clone__6->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.00_2.25->Add(hWtMC_eplus_2.00_2.25_clone,"");
   Double_t xAxis8[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eplus_2.00_2.25__7 = new TH1D("hWeMC_eplus_2.00_2.25__7","hWeMC_eplus_2.00_2.25_0jet",34, xAxis8);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(1,3468.898);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(2,3403.618);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(3,3559.267);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(4,3585.682);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(5,3645.752);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(6,3755.767);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(7,3768.871);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(8,3727.444);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(9,3682.221);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(10,3713.579);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(11,3717.292);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(12,3530.299);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(13,3455.512);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(14,3280.169);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(15,3114.498);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(16,3005.998);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(17,2697.054);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(18,2516.644);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(19,2241.472);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(20,1995.171);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(21,1516.985);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(22,1214.63);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(23,1028.069);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(24,887.2671);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(25,729.5994);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(26,537.2666);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(27,491.399);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(28,437.9255);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(29,352.0728);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(30,278.5589);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(31,216.615);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(32,168.0771);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(33,144.8619);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(34,88.25496);
   hWeMC_eplus_2.00_2.25__7->SetBinContent(35,639.421);
   hWeMC_eplus_2.00_2.25__7->SetBinError(1,65.46818);
   hWeMC_eplus_2.00_2.25__7->SetBinError(2,64.7751);
   hWeMC_eplus_2.00_2.25__7->SetBinError(3,66.20418);
   hWeMC_eplus_2.00_2.25__7->SetBinError(4,66.43384);
   hWeMC_eplus_2.00_2.25__7->SetBinError(5,66.93175);
   hWeMC_eplus_2.00_2.25__7->SetBinError(6,68.03248);
   hWeMC_eplus_2.00_2.25__7->SetBinError(7,68.17342);
   hWeMC_eplus_2.00_2.25__7->SetBinError(8,67.90863);
   hWeMC_eplus_2.00_2.25__7->SetBinError(9,67.50626);
   hWeMC_eplus_2.00_2.25__7->SetBinError(10,67.65223);
   hWeMC_eplus_2.00_2.25__7->SetBinError(11,67.81187);
   hWeMC_eplus_2.00_2.25__7->SetBinError(12,66.03841);
   hWeMC_eplus_2.00_2.25__7->SetBinError(13,65.28978);
   hWeMC_eplus_2.00_2.25__7->SetBinError(14,63.56688);
   hWeMC_eplus_2.00_2.25__7->SetBinError(15,61.80972);
   hWeMC_eplus_2.00_2.25__7->SetBinError(16,60.97737);
   hWeMC_eplus_2.00_2.25__7->SetBinError(17,57.68913);
   hWeMC_eplus_2.00_2.25__7->SetBinError(18,55.87058);
   hWeMC_eplus_2.00_2.25__7->SetBinError(19,52.70423);
   hWeMC_eplus_2.00_2.25__7->SetBinError(20,49.89503);
   hWeMC_eplus_2.00_2.25__7->SetBinError(21,43.55153);
   hWeMC_eplus_2.00_2.25__7->SetBinError(22,39.01489);
   hWeMC_eplus_2.00_2.25__7->SetBinError(23,36.23584);
   hWeMC_eplus_2.00_2.25__7->SetBinError(24,33.73089);
   hWeMC_eplus_2.00_2.25__7->SetBinError(25,30.63507);
   hWeMC_eplus_2.00_2.25__7->SetBinError(26,26.40564);
   hWeMC_eplus_2.00_2.25__7->SetBinError(27,25.25243);
   hWeMC_eplus_2.00_2.25__7->SetBinError(28,23.90975);
   hWeMC_eplus_2.00_2.25__7->SetBinError(29,30.51081);
   hWeMC_eplus_2.00_2.25__7->SetBinError(30,27.22082);
   hWeMC_eplus_2.00_2.25__7->SetBinError(31,23.93513);
   hWeMC_eplus_2.00_2.25__7->SetBinError(32,21.21025);
   hWeMC_eplus_2.00_2.25__7->SetBinError(33,19.54593);
   hWeMC_eplus_2.00_2.25__7->SetBinError(34,28.79729);
   hWeMC_eplus_2.00_2.25__7->SetBinError(35,29.39614);
   hWeMC_eplus_2.00_2.25__7->SetEntries(62443);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eplus_2.00_2.25_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 47016  ");
   AText = ptstats->AddText("Mean  =  30.95");
   AText = ptstats->AddText("Std Dev   =  7.384");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eplus_2.00_2.25__7->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eplus_2.00_2.25__7);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eplus_2.00_2.25__7->SetFillColor(ci);
   hWeMC_eplus_2.00_2.25__7->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eplus_2.00_2.25__7->GetXaxis()->SetLabelFont(42);
   hWeMC_eplus_2.00_2.25__7->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eplus_2.00_2.25__7->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eplus_2.00_2.25__7->GetXaxis()->SetTitleFont(42);
   hWeMC_eplus_2.00_2.25__7->GetYaxis()->SetTitle("Candidates");
   hWeMC_eplus_2.00_2.25__7->GetYaxis()->SetLabelFont(42);
   hWeMC_eplus_2.00_2.25__7->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eplus_2.00_2.25__7->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eplus_2.00_2.25__7->GetYaxis()->SetTitleFont(42);
   hWeMC_eplus_2.00_2.25__7->GetZaxis()->SetLabelFont(42);
   hWeMC_eplus_2.00_2.25__7->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eplus_2.00_2.25__7->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eplus_2.00_2.25__7->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.00_2.25->Add(hWeMC_eplus_2.00_2.25,"");
   fitCanvas_eplus_2.00_2.25->Draw("hist");
   Double_t xAxis9[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eplus_2.00_2.25_clone__8 = new TH1D("hData_eplus_2.00_2.25_clone__8","hData_eplus_2.00_2.25",34, xAxis9);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(1,10105);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(2,8570);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(3,7554);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(4,6803);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(5,6177);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(6,5775);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(7,5505);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(8,5148);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(9,4921);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(10,4695);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(11,4440);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(12,4314);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(13,4084);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(14,4010);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(15,3840);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(16,3491);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(17,3335);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(18,3088);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(19,2663);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(20,2410);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(21,2056);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(22,1728);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(23,1429);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(24,1194);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(25,964);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(26,861);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(27,721);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(28,632);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(29,498.5);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(30,422);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(31,337);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(32,283.5);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(33,220.5);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(34,146.1429);
   hData_eplus_2.00_2.25_clone__8->SetBinContent(35,1228);
   hData_eplus_2.00_2.25_clone__8->SetBinError(1,100.5236);
   hData_eplus_2.00_2.25_clone__8->SetBinError(2,92.57429);
   hData_eplus_2.00_2.25_clone__8->SetBinError(3,86.91375);
   hData_eplus_2.00_2.25_clone__8->SetBinError(4,82.4803);
   hData_eplus_2.00_2.25_clone__8->SetBinError(5,78.59389);
   hData_eplus_2.00_2.25_clone__8->SetBinError(6,75.99342);
   hData_eplus_2.00_2.25_clone__8->SetBinError(7,74.19569);
   hData_eplus_2.00_2.25_clone__8->SetBinError(8,71.74956);
   hData_eplus_2.00_2.25_clone__8->SetBinError(9,70.14984);
   hData_eplus_2.00_2.25_clone__8->SetBinError(10,68.52007);
   hData_eplus_2.00_2.25_clone__8->SetBinError(11,66.63332);
   hData_eplus_2.00_2.25_clone__8->SetBinError(12,65.68105);
   hData_eplus_2.00_2.25_clone__8->SetBinError(13,63.90618);
   hData_eplus_2.00_2.25_clone__8->SetBinError(14,63.32456);
   hData_eplus_2.00_2.25_clone__8->SetBinError(15,61.96773);
   hData_eplus_2.00_2.25_clone__8->SetBinError(16,59.08468);
   hData_eplus_2.00_2.25_clone__8->SetBinError(17,57.74946);
   hData_eplus_2.00_2.25_clone__8->SetBinError(18,55.56978);
   hData_eplus_2.00_2.25_clone__8->SetBinError(19,51.60426);
   hData_eplus_2.00_2.25_clone__8->SetBinError(20,49.09175);
   hData_eplus_2.00_2.25_clone__8->SetBinError(21,45.34314);
   hData_eplus_2.00_2.25_clone__8->SetBinError(22,41.56922);
   hData_eplus_2.00_2.25_clone__8->SetBinError(23,37.80212);
   hData_eplus_2.00_2.25_clone__8->SetBinError(24,34.55431);
   hData_eplus_2.00_2.25_clone__8->SetBinError(25,31.04835);
   hData_eplus_2.00_2.25_clone__8->SetBinError(26,29.3428);
   hData_eplus_2.00_2.25_clone__8->SetBinError(27,26.85144);
   hData_eplus_2.00_2.25_clone__8->SetBinError(28,25.13961);
   hData_eplus_2.00_2.25_clone__8->SetBinError(29,31.57531);
   hData_eplus_2.00_2.25_clone__8->SetBinError(30,29.05168);
   hData_eplus_2.00_2.25_clone__8->SetBinError(31,25.96151);
   hData_eplus_2.00_2.25_clone__8->SetBinError(32,23.81176);
   hData_eplus_2.00_2.25_clone__8->SetBinError(33,21);
   hData_eplus_2.00_2.25_clone__8->SetBinError(34,31.98437);
   hData_eplus_2.00_2.25_clone__8->SetBinError(35,35.04283);
   hData_eplus_2.00_2.25_clone__8->SetEntries(116321);
   hData_eplus_2.00_2.25_clone__8->SetStats(0);
   hData_eplus_2.00_2.25_clone__8->SetMarkerStyle(20);
   hData_eplus_2.00_2.25_clone__8->SetMarkerSize(0.8);
   hData_eplus_2.00_2.25_clone__8->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eplus_2.00_2.25_clone__8->GetXaxis()->SetLabelFont(132);
   hData_eplus_2.00_2.25_clone__8->GetXaxis()->SetLabelSize(0.035);
   hData_eplus_2.00_2.25_clone__8->GetXaxis()->SetTitleSize(0.035);
   hData_eplus_2.00_2.25_clone__8->GetXaxis()->SetTitleFont(132);
   hData_eplus_2.00_2.25_clone__8->GetYaxis()->SetTitle("Candidates");
   hData_eplus_2.00_2.25_clone__8->GetYaxis()->SetLabelFont(132);
   hData_eplus_2.00_2.25_clone__8->GetYaxis()->SetLabelSize(0.035);
   hData_eplus_2.00_2.25_clone__8->GetYaxis()->SetTitleSize(0.035);
   hData_eplus_2.00_2.25_clone__8->GetYaxis()->SetTitleFont(132);
   hData_eplus_2.00_2.25_clone__8->GetZaxis()->SetLabelFont(42);
   hData_eplus_2.00_2.25_clone__8->GetZaxis()->SetLabelSize(0.035);
   hData_eplus_2.00_2.25_clone__8->GetZaxis()->SetTitleSize(0.035);
   hData_eplus_2.00_2.25_clone__8->GetZaxis()->SetTitleFont(42);
   hData_eplus_2.00_2.25_clone__8->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eplus_2.00_2.25_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eplus_2.00_2.25","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eplus_2.00_2.25_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eplus_2.00_2.25","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eplus_2.00_2.25_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_2.00_2.25_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eplus_2.00_2.25_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eplus_2.00_2.25_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{+}}");
   AText = pt->AddText("2.00<#it{#eta^{e}}<2.25");
   pt->Draw();
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->Modified();
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2
   TPad *fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2 = new TPad("fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2", "fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2",0,0,1,0.2);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->Draw();
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->cd();
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->SetFillColor(0);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->SetBorderMode(0);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->SetBorderSize(2);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->SetTopMargin(0.055);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->SetBottomMargin(0.25);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->SetFrameBorderMode(0);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->SetFrameBorderMode(0);
   Double_t xAxis10[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9 = new TH1D("fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9","",34, xAxis10);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(1,0.7575105);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(2,0.2647126);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(3,0.302089);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(4,-0.9159507);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(5,-0.5442972);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(6,-1.618845);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(7,0.5590236);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(8,-0.4715567);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(9,-1.073413);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(10,-1.422973);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(11,-2.834692);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(12,-0.4809353);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(13,-0.4583914);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(14,0.02578668);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(15,1.039527);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(16,-1.236029);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(17,1.209518);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(18,0.9977697);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(19,-0.5675546);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(20,0.3311075);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(21,2.067908);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(22,2.449583);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(23,0.6874807);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(24,-0.3737816);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(25,-0.4899645);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(26,2.14438);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(27,0.1193611);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(28,-0.2835481);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(29,0.420527);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(30,2.102539);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(31,2.209684);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(32,2.079565);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(33,0.6644825);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(34,3.433178);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(35,1228);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(1,100.5236);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(2,92.57429);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(3,86.91375);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(4,82.4803);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(5,78.59389);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(6,75.99342);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(7,74.19569);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(8,71.74956);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(9,70.14984);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(10,68.52007);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(11,66.63332);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(12,65.68105);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(13,63.90618);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(14,63.32456);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(15,61.96773);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(16,59.08468);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(17,57.74946);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(18,55.56978);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(19,51.60426);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(20,49.09175);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(21,45.34314);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(22,41.56922);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(23,37.80212);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(24,34.55431);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(25,31.04835);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(26,29.3428);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(27,26.85144);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(28,25.13961);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(29,31.57531);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(30,29.05168);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(31,25.96151);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(32,23.81176);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(33,21);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(34,31.98437);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(35,35.04283);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetMinimum(-4);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetMaximum(4);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetEntries(116321);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetStats(0);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetFillColor(1);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetYaxis()->SetNdivisions(402);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->Draw("hist");
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->Modified();
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->cd();
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->Modified();
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->cd();
   fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->SetSelected(fitCanvas_eplus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv);
}


==> figs/Fig10b.C <==
void Fig10b()
{
//=========Macro generated from canvas: fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv/fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv
//=========  (Wed Aug  3 11:16:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv = new TCanvas("fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv", "fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv",0,0,700,500);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->SetHighLightColor(2);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->Range(0,0,1,1);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->SetFillColor(0);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->SetBorderMode(0);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->SetBorderSize(2);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1
   TPad *fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1 = new TPad("fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1", "fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1",0,0.2,1,1);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->Draw();
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->cd();
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->Range(14.375,-1436.799,70.625,12931.19);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->SetFillColor(0);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->SetBorderMode(0);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->SetBorderSize(2);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->SetTickx(1);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->SetTicky(1);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->SetFrameBorderMode(0);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eplus_2.25_2.50 = new THStack();
   fitCanvas_eplus_2.25_2.50->SetName("fitCanvas_eplus_2.25_2.50");
   fitCanvas_eplus_2.25_2.50->SetTitle("");
   fitCanvas_eplus_2.25_2.50->SetMaximum(10947.04);
   Double_t xAxis11[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eplus_2.25_2.50_stack_2 = new TH1F("fitCanvas_eplus_2.25_2.50_stack_2","",34, xAxis11);
   fitCanvas_eplus_2.25_2.50_stack_2->SetMinimum(0);
   fitCanvas_eplus_2.25_2.50_stack_2->SetMaximum(11494.39);
   fitCanvas_eplus_2.25_2.50_stack_2->SetDirectory(0);
   fitCanvas_eplus_2.25_2.50_stack_2->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eplus_2.25_2.50_stack_2->SetLineColor(ci);
   fitCanvas_eplus_2.25_2.50_stack_2->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eplus_2.25_2.50_stack_2->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.25_2.50_stack_2->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_2.25_2.50_stack_2->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_2.25_2.50_stack_2->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.25_2.50_stack_2->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eplus_2.25_2.50_stack_2->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.25_2.50_stack_2->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_2.25_2.50_stack_2->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_2.25_2.50_stack_2->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eplus_2.25_2.50_stack_2->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.25_2.50_stack_2->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_2.25_2.50_stack_2->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_2.25_2.50_stack_2->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_2.25_2.50_stack_2->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.25_2.50->SetHistogram(fitCanvas_eplus_2.25_2.50_stack_2);
   
   Double_t xAxis12[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eplus_2.25_2.50_clone__10 = new TH1D("hDataAIPCHI_eplus_2.25_2.50_clone__10","hDataAIPCHI_eplus_2.25_2.50",34, xAxis12);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(1,0.5161713);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(2,0.3544167);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(3,0.2537364);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(4,0.190071);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(5,0.127516);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(6,0.0917967);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(7,0.07051319);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(8,0.04737894);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(9,0.03719987);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(10,0.03257302);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(11,0.02535514);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(12,0.01610144);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(13,0.01406562);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(14,0.01036414);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(15,0.007773107);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(16,0.007588033);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(17,0.00462685);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(18,0.00277611);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(19,0.003146258);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(20,0.00370148);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(21,0.002405962);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(22,0.0009253699);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(23,0.002035814);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(24,0.000555222);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(25,0.001110444);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(26,0.0009253699);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(27,0.0007402959);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(28,0.000555222);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(29,0.000277611);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(30,9.253699e-05);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(31,0.000462685);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(33,9.253699e-05);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(34,5.287828e-05);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinContent(35,0.000185074);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(1,0.009773939);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(2,0.00809897);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(3,0.006852738);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(4,0.005931037);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(5,0.004857972);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(6,0.004121793);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(7,0.0036125);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(8,0.002961184);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(9,0.002623877);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(10,0.002455284);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(11,0.002166235);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(12,0.001726255);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(13,0.001613438);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(14,0.001384967);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(15,0.001199417);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(16,0.001185052);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(17,0.0009253699);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(18,0.0007167885);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(19,0.0007630796);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(20,0.000827676);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(21,0.0006672937);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(22,0.000413838);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(23,0.000613821);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(24,0.0003205575);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(25,0.0004533368);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(26,0.000413838);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(27,0.000370148);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(28,0.0003205575);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(29,0.0003205575);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(30,0.000185074);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(31,0.000413838);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(33,0.000185074);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(34,0.0002617341);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetBinError(35,0.000185074);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetEntries(9913);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eplus_2.25_2.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 9880   ");
   AText = ptstats->AddText("Mean  =  23.33");
   AText = ptstats->AddText("Std Dev   =  3.734");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eplus_2.25_2.50_clone__10);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->SetFillColor(9);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_2.25_2.50_clone__10->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.25_2.50->Add(hDataAIPCHI_eplus_2.25_2.50_clone,"");
   Double_t xAxis13[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eplus_2.25_2.50_clone__11 = new TH1D("hDataMB_eplus_2.25_2.50_clone__11","hDataMB_eplus_2.25_2.50",34, xAxis13);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(1,3534.774);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(2,2582.976);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(3,1880.788);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(4,1388.231);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(5,1026.117);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(6,784.4518);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(7,611.2112);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(8,457.1911);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(9,372.621);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(10,273.1871);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(11,216.5507);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(12,171.7029);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(13,134.5433);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(14,107.3784);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(15,77.13818);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(16,66.63099);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(17,60.48044);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(18,40.49114);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(19,31.26531);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(20,25.88358);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(21,22.29575);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(22,13.58247);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(23,12.30111);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(24,9.482102);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(25,6.663099);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(26,7.175645);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(27,3.587823);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(28,3.33155);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(29,3.459686);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(30,1.025092);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(31,1.665775);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(32,0.8969556);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(33,0.5125461);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(34,0.2928835);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinContent(35,0.5125461);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(1,30.09763);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(2,25.72833);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(3,21.95439);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(4,18.86177);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(5,16.21623);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(6,14.17864);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(7,12.51547);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(8,10.82431);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(9,9.772037);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(10,8.367226);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(11,7.449571);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(12,6.633463);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(13,5.871953);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(14,5.245778);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(15,4.446171);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(16,4.132279);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(17,3.936941);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(18,3.221302);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(19,2.830628);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(20,2.575512);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(21,2.390356);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(22,1.865696);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(23,1.775512);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(24,1.558848);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(25,1.306741);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(26,1.356069);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(27,0.9588859);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(28,0.9240056);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(29,1.331634);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(30,0.7248496);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(31,0.9240056);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(32,0.6780347);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(33,0.5125461);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(34,0.7248496);
   hDataMB_eplus_2.25_2.50_clone__11->SetBinError(35,0.3624248);
   hDataMB_eplus_2.25_2.50_clone__11->SetEntries(54426);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eplus_2.25_2.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 54394  ");
   AText = ptstats->AddText("Mean  =   23.7");
   AText = ptstats->AddText("Std Dev   =  3.964");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eplus_2.25_2.50_clone__11->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eplus_2.25_2.50_clone__11);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eplus_2.25_2.50_clone__11->SetFillColor(ci);
   hDataMB_eplus_2.25_2.50_clone__11->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eplus_2.25_2.50_clone__11->GetXaxis()->SetLabelFont(42);
   hDataMB_eplus_2.25_2.50_clone__11->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eplus_2.25_2.50_clone__11->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eplus_2.25_2.50_clone__11->GetXaxis()->SetTitleFont(42);
   hDataMB_eplus_2.25_2.50_clone__11->GetYaxis()->SetTitle("Candidates");
   hDataMB_eplus_2.25_2.50_clone__11->GetYaxis()->SetLabelFont(42);
   hDataMB_eplus_2.25_2.50_clone__11->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eplus_2.25_2.50_clone__11->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eplus_2.25_2.50_clone__11->GetYaxis()->SetTitleFont(42);
   hDataMB_eplus_2.25_2.50_clone__11->GetZaxis()->SetLabelFont(42);
   hDataMB_eplus_2.25_2.50_clone__11->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eplus_2.25_2.50_clone__11->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eplus_2.25_2.50_clone__11->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.25_2.50->Add(hDataMB_eplus_2.25_2.50_clone,"");
   Double_t xAxis14[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_2.25_2.50_clone__12 = new TH1D("hGammaJetsData_2.25_2.50_clone__12","hGammaJetsData_2.25_2.50",34, xAxis14);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(1,1621.884);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(2,1419.909);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(3,1262.939);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(4,1100.459);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(5,876.1314);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(6,733.4284);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(7,667.5574);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(8,549.4299);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(9,613.5235);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(10,490.8941);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(11,444.7602);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(12,452.4421);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(13,281.8273);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(14,267.5738);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(15,257.9695);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(16,213.3192);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(17,274.7299);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(18,177.9708);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(19,185.511);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(20,141.4027);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(21,195.5849);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(22,80.44223);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(23,102.3069);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(24,84.97476);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(25,91.91619);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(26,70.64802);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(27,72.72507);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(28,130.8657);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(29,52.5518);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(30,42.89868);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(31,42.5585);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(32,28.66644);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(33,19.38522);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(34,20.73458);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(35,128.2633);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(1,137.2356);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(2,121.8671);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(3,119.3506);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(4,111.8349);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(5,93.4358);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(6,85.3701);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(7,85.2774);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(8,68.20041);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(9,89.13143);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(10,74.47606);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(11,68.2938);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(12,72.42011);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(13,48.87848);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(14,48.62146);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(15,49.32461);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(16,46.57259);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(17,65.92706);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(18,40.98451);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(19,49.19825);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(20,39.10916);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(21,50.5572);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(22,23.4323);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(23,29.38183);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(24,29.69135);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(25,29.44022);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(26,26.75893);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(27,29.98598);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(28,57.25478);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(29,30.81767);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(30,28.3523);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(31,28.09815);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(32,23.40283);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(33,16.90171);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(34,35.87576);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(35,28.9689);
   hGammaJetsData_2.25_2.50_clone__12->SetEntries(1257.056);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_2.25_2.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 7553   ");
   AText = ptstats->AddText("Mean  =  28.62");
   AText = ptstats->AddText("Std Dev   =  8.816");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_2.25_2.50_clone__12->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_2.25_2.50_clone__12);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_2.25_2.50_clone__12->SetFillColor(ci);
   hGammaJetsData_2.25_2.50_clone__12->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_2.25_2.50_clone__12->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_2.25_2.50_clone__12->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.25_2.50_clone__12->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.25_2.50_clone__12->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_2.25_2.50_clone__12->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_2.25_2.50_clone__12->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_2.25_2.50_clone__12->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.25_2.50_clone__12->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.25_2.50_clone__12->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_2.25_2.50_clone__12->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_2.25_2.50_clone__12->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.25_2.50_clone__12->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.25_2.50_clone__12->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.25_2.50->Add(hGammaJetsData_2.25_2.50_clone,"");
   Double_t xAxis15[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eplus_2.25_2.50_clone__13 = new TH1D("hRareEWKMC_eplus_2.25_2.50_clone__13","hRareEWKMC_eplus_2.25_2.50",34, xAxis15);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(1,32.80556);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(2,35.6131);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(3,32.4106);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(4,34.23054);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(5,33.6343);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(6,32.40632);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(7,30.89175);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(8,35.29421);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(9,32.05506);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(10,31.41709);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(11,32.53487);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(12,32.29913);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(13,31.63551);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(14,31.67401);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(15,28.67711);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(16,31.91114);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(17,25.29046);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(18,27.45486);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(19,24.68007);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(20,20.43914);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(21,18.17454);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(22,14.81499);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(23,11.29987);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(24,9.829802);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(25,9.587252);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(26,9.060741);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(27,7.577724);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(28,7.036883);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(29,7.531835);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(30,6.219588);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(31,5.391012);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(32,3.997961);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(33,4.013956);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(34,3.360439);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinContent(35,33.44005);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(1,1.672894);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(2,1.750291);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(3,1.667445);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(4,1.711804);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(5,1.689576);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(6,1.670322);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(7,1.619859);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(8,1.75007);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(9,1.653466);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(10,1.626494);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(11,1.663357);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(12,1.66557);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(13,1.648333);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(14,1.653255);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(15,1.557767);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(16,1.655321);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(17,1.48072);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(18,1.53232);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(19,1.455627);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(20,1.318894);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(21,1.246985);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(22,1.105068);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(23,0.9601749);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(24,0.8941193);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(25,0.8893113);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(26,0.8733026);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(27,0.7980758);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(28,0.764306);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(29,1.142091);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(30,1.038661);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(31,0.9643194);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(32,0.8285097);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(33,0.8357504);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(34,1.44113);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetBinError(35,1.714758);
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetEntries(13189);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eplus_2.25_2.50_clone__13->SetFillColor(ci);
   hRareEWKMC_eplus_2.25_2.50_clone__13->GetXaxis()->SetTitle("p_{T}(e^{+}) [GeV]");
   hRareEWKMC_eplus_2.25_2.50_clone__13->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_2.25_2.50_clone__13->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_2.25_2.50_clone__13->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_2.25_2.50_clone__13->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_2.25_2.50_clone__13->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eplus_2.25_2.50_clone__13->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_2.25_2.50_clone__13->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_2.25_2.50_clone__13->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_2.25_2.50_clone__13->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_2.25_2.50_clone__13->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_2.25_2.50_clone__13->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_2.25_2.50_clone__13->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_2.25_2.50_clone__13->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.25_2.50->Add(hRareEWKMC_eplus_2.25_2.50_clone,"");
   Double_t xAxis16[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eplus_2.25_2.50__14 = new TH1D("hZDYCombinedfitCanvas_eplus_2.25_2.50__14","hZMC_eplus_2.25_2.50",34, xAxis16);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(1,719.3394);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(2,442.2969);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(3,487.3846);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(4,574.1704);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(5,537.7309);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(6,492.2495);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(7,489.6857);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(8,491.8283);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(9,457.1568);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(10,434.3016);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(11,474.6642);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(12,437.0836);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(13,446.2121);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(14,352.001);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(15,349.7762);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(16,418.6417);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(17,359.0502);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(18,321.1374);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(19,310.7672);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(20,306.8091);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(21,289.4865);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(22,268.6932);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(23,241.1442);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(24,199.8571);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(25,173.553);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(26,157.2743);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(27,166.3215);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(28,115.6711);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(29,98.2727);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(30,79.07974);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(31,61.55058);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(32,46.50178);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(33,31.40736);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(34,25.68745);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinContent(35,199.7261);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(1,78.86369);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(2,35.31015);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(3,40.20293);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(4,55.15119);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(5,48.29966);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(6,35.70805);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(7,40.2751);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(8,40.27975);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(9,30.24111);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(10,23.62843);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(11,40.19611);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(12,30.13489);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(13,30.2018);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(14,22.79285);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(15,13.20325);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(16,35.29332);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(17,22.91728);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(18,12.7075);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(19,22.40503);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(20,22.36856);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(21,28.89902);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(22,11.64754);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(23,11.05074);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(24,10.03214);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(25,9.475526);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(26,8.95627);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(27,27.86343);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(28,7.734107);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(29,21.14229);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(30,20.68561);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(31,20.25081);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(32,7.056481);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(33,5.745678);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(34,21.01364);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetBinError(35,21.23221);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetEntries(21303);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eplus_2.25_2.50_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 12975  ");
   AText = ptstats->AddText("Mean  =  32.54");
   AText = ptstats->AddText("Std Dev   =  8.552");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eplus_2.25_2.50__14);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->SetFillColor(ci);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.25_2.50__14->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.25_2.50->Add(hZDYCombinedfitCanvas_eplus_2.25_2.50,"");
   Double_t xAxis17[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eplus_2.25_2.50_clone__15 = new TH1D("hWtMC_eplus_2.25_2.50_clone__15","hWtMC_eplus_2.25_2.50",34, xAxis17);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(1,275.4768);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(2,252.0319);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(3,236.8905);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(4,201.7232);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(5,208.5613);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(6,181.209);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(7,149.9492);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(8,140.1806);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(9,103.0596);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(10,95.73306);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(11,81.56848);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(12,68.86919);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(13,65.45016);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(14,52.26244);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(15,45.9128);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(16,35.65568);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(17,24.91013);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(18,23.93327);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(19,23.44483);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(20,16.60676);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(21,13.18772);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(22,12.21085);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(23,9.280246);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(24,8.303378);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(25,10.74555);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(26,5.861208);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(27,7.32651);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(28,2.930604);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(29,3.419038);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(30,3.663255);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(31,2.197953);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(32,2.686387);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(33,1.465302);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(34,0.976868);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinContent(35,4.395906);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(1,11.59966);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(2,11.09509);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(3,10.75664);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(4,9.926152);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(5,10.09299);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(6,9.407903);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(7,8.558055);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(8,8.274597);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(9,7.094914);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(10,6.838076);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(11,6.311958);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(12,5.799832);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(13,5.654032);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(14,5.052401);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(15,4.735543);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(16,4.173182);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(17,3.488116);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(18,3.419038);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(19,3.38397);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(20,2.848035);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(21,2.537977);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(22,2.44217);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(23,2.129034);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(24,2.013865);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(25,2.290959);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(26,1.691985);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(27,1.891697);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(28,1.196414);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(29,1.827553);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(30,1.891697);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(31,1.465302);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(32,1.619952);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(33,1.196414);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(34,1.827553);
   hWtMC_eplus_2.25_2.50_clone__15->SetBinError(35,1.465302);
   hWtMC_eplus_2.25_2.50_clone__15->SetEntries(4930);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eplus_2.25_2.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 4896   ");
   AText = ptstats->AddText("Mean  =  26.83");
   AText = ptstats->AddText("Std Dev   =  6.352");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eplus_2.25_2.50_clone__15->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eplus_2.25_2.50_clone__15);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eplus_2.25_2.50_clone__15->SetFillColor(ci);
   hWtMC_eplus_2.25_2.50_clone__15->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eplus_2.25_2.50_clone__15->GetXaxis()->SetLabelFont(42);
   hWtMC_eplus_2.25_2.50_clone__15->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eplus_2.25_2.50_clone__15->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eplus_2.25_2.50_clone__15->GetXaxis()->SetTitleFont(42);
   hWtMC_eplus_2.25_2.50_clone__15->GetYaxis()->SetTitle("Candidates");
   hWtMC_eplus_2.25_2.50_clone__15->GetYaxis()->SetLabelFont(42);
   hWtMC_eplus_2.25_2.50_clone__15->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eplus_2.25_2.50_clone__15->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eplus_2.25_2.50_clone__15->GetYaxis()->SetTitleFont(42);
   hWtMC_eplus_2.25_2.50_clone__15->GetZaxis()->SetLabelFont(42);
   hWtMC_eplus_2.25_2.50_clone__15->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eplus_2.25_2.50_clone__15->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eplus_2.25_2.50_clone__15->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.25_2.50->Add(hWtMC_eplus_2.25_2.50_clone,"");
   Double_t xAxis18[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eplus_2.25_2.50__16 = new TH1D("hWeMC_eplus_2.25_2.50__16","hWeMC_eplus_2.25_2.50_0jet",34, xAxis18);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(1,3916.556);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(2,4153.751);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(3,4274.561);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(4,4484.244);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(5,4486.888);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(6,4545.74);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(7,4538.177);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(8,4581.276);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(9,4441.839);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(10,4508.651);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(11,4478.795);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(12,4367.596);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(13,4275.089);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(14,3948.261);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(15,3889.508);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(16,3674.836);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(17,3378.756);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(18,3050.805);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(19,2785.735);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(20,2338.161);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(21,1933.423);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(22,1593.021);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(23,1254.534);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(24,1008.026);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(25,876.184);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(26,744.5422);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(27,618.6462);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(28,528.0881);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(29,409.8546);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(30,340.4334);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(31,246.4409);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(32,193.7311);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(33,153.5384);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(34,93.87906);
   hWeMC_eplus_2.25_2.50__16->SetBinContent(35,555.5319);
   hWeMC_eplus_2.25_2.50__16->SetBinError(1,65.96578);
   hWeMC_eplus_2.25_2.50__16->SetBinError(2,67.98239);
   hWeMC_eplus_2.25_2.50__16->SetBinError(3,68.98664);
   hWeMC_eplus_2.25_2.50__16->SetBinError(4,70.77858);
   hWeMC_eplus_2.25_2.50__16->SetBinError(5,70.62695);
   hWeMC_eplus_2.25_2.50__16->SetBinError(6,71.20312);
   hWeMC_eplus_2.25_2.50__16->SetBinError(7,71.06698);
   hWeMC_eplus_2.25_2.50__16->SetBinError(8,71.44563);
   hWeMC_eplus_2.25_2.50__16->SetBinError(9,70.3982);
   hWeMC_eplus_2.25_2.50__16->SetBinError(10,70.90445);
   hWeMC_eplus_2.25_2.50__16->SetBinError(11,70.73599);
   hWeMC_eplus_2.25_2.50__16->SetBinError(12,69.71207);
   hWeMC_eplus_2.25_2.50__16->SetBinError(13,69.03591);
   hWeMC_eplus_2.25_2.50__16->SetBinError(14,66.32607);
   hWeMC_eplus_2.25_2.50__16->SetBinError(15,65.6773);
   hWeMC_eplus_2.25_2.50__16->SetBinError(16,63.98569);
   hWeMC_eplus_2.25_2.50__16->SetBinError(17,61.29843);
   hWeMC_eplus_2.25_2.50__16->SetBinError(18,58.2543);
   hWeMC_eplus_2.25_2.50__16->SetBinError(19,55.84044);
   hWeMC_eplus_2.25_2.50__16->SetBinError(20,51.37026);
   hWeMC_eplus_2.25_2.50__16->SetBinError(21,46.86527);
   hWeMC_eplus_2.25_2.50__16->SetBinError(22,42.73614);
   hWeMC_eplus_2.25_2.50__16->SetBinError(23,38.07714);
   hWeMC_eplus_2.25_2.50__16->SetBinError(24,34.26712);
   hWeMC_eplus_2.25_2.50__16->SetBinError(25,32.30673);
   hWeMC_eplus_2.25_2.50__16->SetBinError(26,29.62509);
   hWeMC_eplus_2.25_2.50__16->SetBinError(27,27.08408);
   hWeMC_eplus_2.25_2.50__16->SetBinError(28,25.1374);
   hWeMC_eplus_2.25_2.50__16->SetBinError(29,31.28499);
   hWeMC_eplus_2.25_2.50__16->SetBinError(30,28.64442);
   hWeMC_eplus_2.25_2.50__16->SetBinError(31,24.45567);
   hWeMC_eplus_2.25_2.50__16->SetBinError(32,21.79324);
   hWeMC_eplus_2.25_2.50__16->SetBinError(33,19.30085);
   hWeMC_eplus_2.25_2.50__16->SetBinError(34,28.33605);
   hWeMC_eplus_2.25_2.50__16->SetBinError(35,26.11317);
   hWeMC_eplus_2.25_2.50__16->SetEntries(83846);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eplus_2.25_2.50_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 63318  ");
   AText = ptstats->AddText("Mean  =   30.9");
   AText = ptstats->AddText("Std Dev   =  7.224");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eplus_2.25_2.50__16->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eplus_2.25_2.50__16);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eplus_2.25_2.50__16->SetFillColor(ci);
   hWeMC_eplus_2.25_2.50__16->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eplus_2.25_2.50__16->GetXaxis()->SetLabelFont(42);
   hWeMC_eplus_2.25_2.50__16->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eplus_2.25_2.50__16->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eplus_2.25_2.50__16->GetXaxis()->SetTitleFont(42);
   hWeMC_eplus_2.25_2.50__16->GetYaxis()->SetTitle("Candidates");
   hWeMC_eplus_2.25_2.50__16->GetYaxis()->SetLabelFont(42);
   hWeMC_eplus_2.25_2.50__16->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eplus_2.25_2.50__16->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eplus_2.25_2.50__16->GetYaxis()->SetTitleFont(42);
   hWeMC_eplus_2.25_2.50__16->GetZaxis()->SetLabelFont(42);
   hWeMC_eplus_2.25_2.50__16->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eplus_2.25_2.50__16->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eplus_2.25_2.50__16->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.25_2.50->Add(hWeMC_eplus_2.25_2.50,"");
   fitCanvas_eplus_2.25_2.50->Draw("hist");
   Double_t xAxis19[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eplus_2.25_2.50_clone__17 = new TH1D("hData_eplus_2.25_2.50_clone__17","hData_eplus_2.25_2.50",34, xAxis19);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(1,10526);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(2,9061);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(3,7955);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(4,7659);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(5,6983);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(6,6596);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(7,6358);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(8,6033);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(9,5815);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(10,5641);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(11,5476);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(12,5346);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(13,5155);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(14,4987);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(15,4770);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(16,4487);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(17,4106);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(18,3658);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(19,3428);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(20,2979);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(21,2559);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(22,2041);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(23,1764);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(24,1446);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(25,1195);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(26,1046);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(27,913);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(28,815);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(29,634);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(30,489.5);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(31,389.5);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(32,320.5);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(33,266.5);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(34,163.2857);
   hData_eplus_2.25_2.50_clone__17->SetBinContent(35,1274);
   hData_eplus_2.25_2.50_clone__17->SetBinError(1,102.5963);
   hData_eplus_2.25_2.50_clone__17->SetBinError(2,95.18929);
   hData_eplus_2.25_2.50_clone__17->SetBinError(3,89.19081);
   hData_eplus_2.25_2.50_clone__17->SetBinError(4,87.51571);
   hData_eplus_2.25_2.50_clone__17->SetBinError(5,83.56435);
   hData_eplus_2.25_2.50_clone__17->SetBinError(6,81.21576);
   hData_eplus_2.25_2.50_clone__17->SetBinError(7,79.73707);
   hData_eplus_2.25_2.50_clone__17->SetBinError(8,77.67239);
   hData_eplus_2.25_2.50_clone__17->SetBinError(9,76.25615);
   hData_eplus_2.25_2.50_clone__17->SetBinError(10,75.10659);
   hData_eplus_2.25_2.50_clone__17->SetBinError(11,74);
   hData_eplus_2.25_2.50_clone__17->SetBinError(12,73.11635);
   hData_eplus_2.25_2.50_clone__17->SetBinError(13,71.79833);
   hData_eplus_2.25_2.50_clone__17->SetBinError(14,70.61869);
   hData_eplus_2.25_2.50_clone__17->SetBinError(15,69.06519);
   hData_eplus_2.25_2.50_clone__17->SetBinError(16,66.98507);
   hData_eplus_2.25_2.50_clone__17->SetBinError(17,64.07808);
   hData_eplus_2.25_2.50_clone__17->SetBinError(18,60.4814);
   hData_eplus_2.25_2.50_clone__17->SetBinError(19,58.54912);
   hData_eplus_2.25_2.50_clone__17->SetBinError(20,54.58022);
   hData_eplus_2.25_2.50_clone__17->SetBinError(21,50.58656);
   hData_eplus_2.25_2.50_clone__17->SetBinError(22,45.17743);
   hData_eplus_2.25_2.50_clone__17->SetBinError(23,42);
   hData_eplus_2.25_2.50_clone__17->SetBinError(24,38.02631);
   hData_eplus_2.25_2.50_clone__17->SetBinError(25,34.56877);
   hData_eplus_2.25_2.50_clone__17->SetBinError(26,32.34192);
   hData_eplus_2.25_2.50_clone__17->SetBinError(27,30.21589);
   hData_eplus_2.25_2.50_clone__17->SetBinError(28,28.5482);
   hData_eplus_2.25_2.50_clone__17->SetBinError(29,35.60899);
   hData_eplus_2.25_2.50_clone__17->SetBinError(30,31.28898);
   hData_eplus_2.25_2.50_clone__17->SetBinError(31,27.91057);
   hData_eplus_2.25_2.50_clone__17->SetBinError(32,25.31798);
   hData_eplus_2.25_2.50_clone__17->SetBinError(33,23.08679);
   hData_eplus_2.25_2.50_clone__17->SetBinError(34,33.80828);
   hData_eplus_2.25_2.50_clone__17->SetBinError(35,35.69314);
   hData_eplus_2.25_2.50_clone__17->SetEntries(135449);
   hData_eplus_2.25_2.50_clone__17->SetStats(0);
   hData_eplus_2.25_2.50_clone__17->SetMarkerStyle(20);
   hData_eplus_2.25_2.50_clone__17->SetMarkerSize(0.8);
   hData_eplus_2.25_2.50_clone__17->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eplus_2.25_2.50_clone__17->GetXaxis()->SetLabelFont(132);
   hData_eplus_2.25_2.50_clone__17->GetXaxis()->SetLabelSize(0.035);
   hData_eplus_2.25_2.50_clone__17->GetXaxis()->SetTitleSize(0.035);
   hData_eplus_2.25_2.50_clone__17->GetXaxis()->SetTitleFont(132);
   hData_eplus_2.25_2.50_clone__17->GetYaxis()->SetTitle("Candidates");
   hData_eplus_2.25_2.50_clone__17->GetYaxis()->SetLabelFont(132);
   hData_eplus_2.25_2.50_clone__17->GetYaxis()->SetLabelSize(0.035);
   hData_eplus_2.25_2.50_clone__17->GetYaxis()->SetTitleSize(0.035);
   hData_eplus_2.25_2.50_clone__17->GetYaxis()->SetTitleFont(132);
   hData_eplus_2.25_2.50_clone__17->GetZaxis()->SetLabelFont(42);
   hData_eplus_2.25_2.50_clone__17->GetZaxis()->SetLabelSize(0.035);
   hData_eplus_2.25_2.50_clone__17->GetZaxis()->SetTitleSize(0.035);
   hData_eplus_2.25_2.50_clone__17->GetZaxis()->SetTitleFont(42);
   hData_eplus_2.25_2.50_clone__17->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eplus_2.25_2.50_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eplus_2.25_2.50","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eplus_2.25_2.50_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eplus_2.25_2.50","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eplus_2.25_2.50_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_2.25_2.50_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eplus_2.25_2.50_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eplus_2.25_2.50_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{+}}");
   AText = pt->AddText("2.25<#it{#eta^{e}}<2.50");
   pt->Draw();
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->Modified();
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2
   TPad *fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2 = new TPad("fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2", "fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2",0,0,1,0.2);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->Draw();
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->cd();
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->SetFillColor(0);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->SetBorderMode(0);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->SetBorderSize(2);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->SetTopMargin(0.055);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->SetBottomMargin(0.25);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->SetFrameBorderMode(0);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->SetFrameBorderMode(0);
   Double_t xAxis20[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18 = new TH1D("fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18","",34, xAxis20);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(1,2.004186);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(2,0.8891222);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(3,-1.404956);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(4,-0.8418665);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(5,-1.32949);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(6,-1.324933);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(7,-1.010889);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(8,-1.789066);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(9,-1.561448);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(10,-1.593682);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(11,-2.053092);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(12,-1.537329);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(13,-0.7981245);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(14,1.974012);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(15,1.028191);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(16,0.3298879);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(17,-0.2353609);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(18,0.08511708);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(19,0.6084272);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(20,1.416337);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(21,0.9023354);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(22,0.7997109);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(23,2.010635);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(24,2.054408);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(25,0.4197343);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(26,0.9455965);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(27,0.6044243);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(28,0.3653176);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(29,1.917424);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(30,0.5492187);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(31,1.140044);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(32,2.111813);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(33,3.236909);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(34,2.089948);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(35,1274);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(1,102.5963);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(2,95.18929);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(3,89.19081);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(4,87.51571);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(5,83.56435);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(6,81.21576);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(7,79.73707);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(8,77.67239);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(9,76.25615);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(10,75.10659);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(11,74);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(12,73.11635);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(13,71.79833);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(14,70.61869);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(15,69.06519);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(16,66.98507);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(17,64.07808);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(18,60.4814);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(19,58.54912);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(20,54.58022);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(21,50.58656);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(22,45.17743);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(23,42);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(24,38.02631);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(25,34.56877);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(26,32.34192);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(27,30.21589);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(28,28.5482);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(29,35.60899);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(30,31.28898);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(31,27.91057);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(32,25.31798);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(33,23.08679);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(34,33.80828);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(35,35.69314);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetMinimum(-4);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetMaximum(4);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetEntries(135449);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetStats(0);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetFillColor(1);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetYaxis()->SetNdivisions(402);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->Draw("hist");
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->Modified();
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->cd();
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->Modified();
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->cd();
   fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->SetSelected(fitCanvas_eplus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv);
}


==> figs/Fig10c.C <==
void Fig10c()
{
//=========Macro generated from canvas: fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv/fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv
//=========  (Wed Aug  3 11:16:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv = new TCanvas("fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv", "fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv",0,0,700,500);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->SetHighLightColor(2);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->Range(0,0,1,1);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->SetFillColor(0);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->SetBorderMode(0);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->SetBorderSize(2);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1
   TPad *fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1 = new TPad("fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1", "fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1",0,0.2,1,1);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->Draw();
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->cd();
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->Range(14.375,-1361.724,70.625,12255.52);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->SetFillColor(0);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->SetBorderMode(0);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->SetBorderSize(2);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->SetTickx(1);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->SetTicky(1);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->SetFrameBorderMode(0);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eplus_2.50_2.75 = new THStack();
   fitCanvas_eplus_2.50_2.75->SetName("fitCanvas_eplus_2.50_2.75");
   fitCanvas_eplus_2.50_2.75->SetTitle("");
   fitCanvas_eplus_2.50_2.75->SetMaximum(10375.04);
   Double_t xAxis21[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eplus_2.50_2.75_stack_3 = new TH1F("fitCanvas_eplus_2.50_2.75_stack_3","",34, xAxis21);
   fitCanvas_eplus_2.50_2.75_stack_3->SetMinimum(0);
   fitCanvas_eplus_2.50_2.75_stack_3->SetMaximum(10893.79);
   fitCanvas_eplus_2.50_2.75_stack_3->SetDirectory(0);
   fitCanvas_eplus_2.50_2.75_stack_3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eplus_2.50_2.75_stack_3->SetLineColor(ci);
   fitCanvas_eplus_2.50_2.75_stack_3->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eplus_2.50_2.75_stack_3->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.50_2.75_stack_3->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_2.50_2.75_stack_3->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_2.50_2.75_stack_3->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.50_2.75_stack_3->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eplus_2.50_2.75_stack_3->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.50_2.75_stack_3->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_2.50_2.75_stack_3->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_2.50_2.75_stack_3->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eplus_2.50_2.75_stack_3->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.50_2.75_stack_3->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_2.50_2.75_stack_3->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_2.50_2.75_stack_3->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_2.50_2.75_stack_3->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.50_2.75->SetHistogram(fitCanvas_eplus_2.50_2.75_stack_3);
   
   Double_t xAxis22[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eplus_2.50_2.75_clone__19 = new TH1D("hDataAIPCHI_eplus_2.50_2.75_clone__19","hDataAIPCHI_eplus_2.50_2.75",34, xAxis22);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(1,0.4592176);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(2,0.320293);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(3,0.2228296);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(4,0.1609325);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(5,0.1106288);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(6,0.08862094);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(7,0.05894963);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(8,0.04401572);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(9,0.0318328);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(10,0.02534834);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(11,0.02043587);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(12,0.01493391);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(13,0.01198642);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(14,0.01080743);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(15,0.006877457);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(16,0.005305466);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(17,0.004912469);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(18,0.003733476);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(19,0.001768489);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(20,0.002750983);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(21,0.002357985);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(22,0.000785995);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(23,0.000785995);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(24,0.000785995);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(25,0.0005894963);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(26,0.000785995);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(27,0.000785995);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(28,0.000785995);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(29,9.824938e-05);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(30,0.0001964988);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(31,0.0002947481);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(32,0.0003929975);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(34,2.807125e-05);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinContent(35,0.0001964988);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(1,0.009499247);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(2,0.007933295);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(3,0.006617079);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(4,0.005623436);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(5,0.004662448);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(6,0.004172997);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(7,0.003403458);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(8,0.002940924);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(9,0.002501021);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(10,0.002231797);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(11,0.002003902);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(12,0.001713036);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(13,0.001534704);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(14,0.001457274);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(15,0.001162502);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(16,0.001021038);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(17,0.0009824938);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(18,0.0008565182);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(19,0.0005894963);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(20,0.000735231);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(21,0.0006806917);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(22,0.0003929975);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(23,0.0003929975);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(24,0.0003929975);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(25,0.0003403458);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(26,0.0003929975);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(27,0.0003929975);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(28,0.0003929975);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(29,0.0001964988);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(30,0.0002778912);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(31,0.0003403458);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(32,0.0003929975);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(34,0.0001964988);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetBinError(35,0.0001964988);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetEntries(8258);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eplus_2.50_2.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 8225   ");
   AText = ptstats->AddText("Mean  =  23.31");
   AText = ptstats->AddText("Std Dev   =  3.735");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eplus_2.50_2.75_clone__19);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->SetFillColor(9);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_2.50_2.75_clone__19->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.50_2.75->Add(hDataAIPCHI_eplus_2.50_2.75_clone,"");
   Double_t xAxis23[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eplus_2.50_2.75_clone__20 = new TH1D("hDataMB_eplus_2.50_2.75_clone__20","hDataMB_eplus_2.50_2.75",34, xAxis23);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(1,3557.101);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(2,2661.579);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(3,1998.154);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(4,1501.992);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(5,1141.577);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(6,847.1217);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(7,641.5883);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(8,486.7067);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(9,371.671);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(10,277.7965);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(11,220.1661);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(12,161.6352);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(13,119.0878);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(14,96.12569);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(15,67.08538);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(16,55.15408);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(17,38.4953);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(18,23.41235);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(19,18.0095);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(20,15.53319);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(21,10.13034);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(22,9.680105);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(23,4.277256);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(24,5.853086);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(25,4.727493);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(26,2.251187);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(27,0.6753561);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(28,3.376781);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(29,2.026068);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(30,0.4502374);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(31,0.4502374);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(32,0.3376781);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(33,0.1125594);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(34,0.1607991);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinContent(35,1.350712);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(1,28.29788);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(2,24.47797);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(3,21.209);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(4,18.38822);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(5,16.03092);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(6,13.80952);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(7,12.01805);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(8,10.46741);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(9,9.147136);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(10,7.908046);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(11,7.040136);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(12,6.032173);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(13,5.17773);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(14,4.651848);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(15,3.886151);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(16,3.523665);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(17,2.943809);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(18,2.295769);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(19,2.013523);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(20,1.869976);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(21,1.510142);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(22,1.476202);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(23,0.9812697);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(24,1.147885);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(25,1.031624);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(26,0.7118879);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(27,0.389917);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(28,0.871881);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(29,0.9550978);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(30,0.4502374);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(31,0.4502374);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(32,0.389917);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(33,0.2251187);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(34,0.5033807);
   hDataMB_eplus_2.50_2.75_clone__20->SetBinError(35,0.551426);
   hDataMB_eplus_2.50_2.75_clone__20->SetEntries(63773);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eplus_2.50_2.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 63745  ");
   AText = ptstats->AddText("Mean  =  23.54");
   AText = ptstats->AddText("Std Dev   =  3.551");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eplus_2.50_2.75_clone__20->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eplus_2.50_2.75_clone__20);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eplus_2.50_2.75_clone__20->SetFillColor(ci);
   hDataMB_eplus_2.50_2.75_clone__20->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eplus_2.50_2.75_clone__20->GetXaxis()->SetLabelFont(42);
   hDataMB_eplus_2.50_2.75_clone__20->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eplus_2.50_2.75_clone__20->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eplus_2.50_2.75_clone__20->GetXaxis()->SetTitleFont(42);
   hDataMB_eplus_2.50_2.75_clone__20->GetYaxis()->SetTitle("Candidates");
   hDataMB_eplus_2.50_2.75_clone__20->GetYaxis()->SetLabelFont(42);
   hDataMB_eplus_2.50_2.75_clone__20->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eplus_2.50_2.75_clone__20->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eplus_2.50_2.75_clone__20->GetYaxis()->SetTitleFont(42);
   hDataMB_eplus_2.50_2.75_clone__20->GetZaxis()->SetLabelFont(42);
   hDataMB_eplus_2.50_2.75_clone__20->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eplus_2.50_2.75_clone__20->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eplus_2.50_2.75_clone__20->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.50_2.75->Add(hDataMB_eplus_2.50_2.75_clone,"");
   Double_t xAxis24[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_2.50_2.75_clone__21 = new TH1D("hGammaJetsData_2.50_2.75_clone__21","hGammaJetsData_2.50_2.75",34, xAxis24);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(1,2082.28);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(2,1543.624);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(3,1411.251);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(4,1249.238);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(5,1169.312);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(6,1097.456);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(7,735.7101);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(8,793.4921);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(9,515.4048);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(10,545.8246);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(11,400.3878);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(12,454.742);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(13,477.8417);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(14,359.2886);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(15,302.6785);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(16,341.7254);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(17,226.9872);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(18,235.3627);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(19,170.8029);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(20,177.9492);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(21,134.15);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(22,153.8526);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(23,143.3351);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(24,92.98406);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(25,143.5238);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(26,113.0229);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(27,70.33693);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(28,55.77995);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(29,57.10519);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(30,46.29851);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(31,42.69763);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(32,16.9489);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(33,35.52151);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(34,24.45801);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(35,204.704);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(1,145.7041);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(2,113.4642);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(3,113.1776);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(4,108.5248);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(5,109.2489);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(6,107.0225);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(7,78.33462);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(8,88.45094);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(9,57.99819);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(10,67.09245);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(11,53.78096);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(12,69.4684);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(13,70.34394);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(14,54.79715);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(15,49.53421);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(16,61.17605);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(17,45.79235);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(18,46.14801);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(19,36.05715);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(20,37.6209);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(21,31.73008);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(22,37.12522);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(23,38.62002);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(24,24.7759);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(25,44.43565);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(26,33.93397);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(27,20.03342);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(28,20.25736);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(29,29.77725);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(30,27.37198);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(31,26.57524);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(32,12.33226);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(33,24.36168);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(34,41.32762);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(35,43.36781);
   hGammaJetsData_2.50_2.75_clone__21->SetEntries(1737.407);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_2.50_2.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 10747  ");
   AText = ptstats->AddText("Mean  =  28.39");
   AText = ptstats->AddText("Std Dev   =  8.592");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_2.50_2.75_clone__21->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_2.50_2.75_clone__21);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_2.50_2.75_clone__21->SetFillColor(ci);
   hGammaJetsData_2.50_2.75_clone__21->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_2.50_2.75_clone__21->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_2.50_2.75_clone__21->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.50_2.75_clone__21->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.50_2.75_clone__21->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_2.50_2.75_clone__21->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_2.50_2.75_clone__21->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_2.50_2.75_clone__21->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.50_2.75_clone__21->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.50_2.75_clone__21->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_2.50_2.75_clone__21->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_2.50_2.75_clone__21->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.50_2.75_clone__21->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.50_2.75_clone__21->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.50_2.75->Add(hGammaJetsData_2.50_2.75_clone,"");
   Double_t xAxis25[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eplus_2.50_2.75_clone__22 = new TH1D("hRareEWKMC_eplus_2.50_2.75_clone__22","hRareEWKMC_eplus_2.50_2.75",34, xAxis25);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(1,23.80745);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(2,27.27702);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(3,25.5382);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(4,26.51745);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(5,27.676);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(6,26.69871);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(7,27.6201);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(8,31.31421);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(9,29.83466);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(10,32.09522);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(11,30.26547);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(12,27.83828);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(13,25.83853);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(14,27.99573);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(15,25.946);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(16,25.44886);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(17,26.55509);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(18,22.58684);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(19,20.93067);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(20,20.01275);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(21,17.95534);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(22,13.51936);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(23,10.71594);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(24,9.924352);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(25,6.919079);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(26,7.218819);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(27,6.336545);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(28,7.444449);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(29,5.356376);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(30,5.060319);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(31,3.531723);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(32,3.616495);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(33,2.597384);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(34,2.133759);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinContent(35,22.05771);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(1,1.418614);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(2,1.534817);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(3,1.484455);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(4,1.501533);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(5,1.551867);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(6,1.510549);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(7,1.542726);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(8,1.647276);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(9,1.60267);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(10,1.657658);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(11,1.598062);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(12,1.539464);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(13,1.483518);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(14,1.545817);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(15,1.481444);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(16,1.469838);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(17,1.527058);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(18,1.381505);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(19,1.334287);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(20,1.312051);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(21,1.235548);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(22,1.075912);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(23,0.9487319);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(24,0.9102572);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(25,0.7489409);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(26,0.7763459);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(27,0.7251308);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(28,0.8021813);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(29,0.9651857);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(30,0.9357329);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(31,0.7703797);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(32,0.7828732);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(33,0.6733227);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(34,1.129877);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetBinError(35,1.391751);
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetEntries(11305);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eplus_2.50_2.75_clone__22->SetFillColor(ci);
   hRareEWKMC_eplus_2.50_2.75_clone__22->GetXaxis()->SetTitle("p_{T}(e^{+}) [GeV]");
   hRareEWKMC_eplus_2.50_2.75_clone__22->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_2.50_2.75_clone__22->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_2.50_2.75_clone__22->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_2.50_2.75_clone__22->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_2.50_2.75_clone__22->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eplus_2.50_2.75_clone__22->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_2.50_2.75_clone__22->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_2.50_2.75_clone__22->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_2.50_2.75_clone__22->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_2.50_2.75_clone__22->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_2.50_2.75_clone__22->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_2.50_2.75_clone__22->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_2.50_2.75_clone__22->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.50_2.75->Add(hRareEWKMC_eplus_2.50_2.75_clone,"");
   Double_t xAxis26[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eplus_2.50_2.75__23 = new TH1D("hZDYCombinedfitCanvas_eplus_2.50_2.75__23","hZMC_eplus_2.50_2.75",34, xAxis26);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(1,478.6718);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(2,488.1674);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(3,521.6954);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(4,462.0324);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(5,438.3299);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(6,490.941);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(7,433.8924);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(8,445.2327);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(9,373.6091);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(10,406.42);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(11,424.7861);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(12,430.4955);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(13,396.4162);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(14,395.9664);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(15,369.3934);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(16,306.0512);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(17,321.4908);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(18,302.9431);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(19,270.2544);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(20,281.9315);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(21,233.3574);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(22,215.6918);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(23,214.2502);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(24,189.6084);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(25,154.7394);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(26,153.6171);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(27,116.099);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(28,86.20652);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(29,69.83701);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(30,59.01305);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(31,50.04233);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(32,34.67145);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(33,29.85267);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(34,19.36356);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinContent(35,150.1084);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(1,51.72073);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(2,51.76973);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(3,44.70286);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(4,40.22337);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(5,35.50028);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(6,48.31749);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(7,30.17789);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(8,40.18123);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(9,23.0425);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(10,29.97863);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(11,35.45123);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(12,35.50151);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(13,29.93775);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(14,35.28901);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(15,29.68323);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(16,12.33095);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(17,22.63918);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(18,12.38566);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(19,11.6732);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(20,22.18429);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(21,10.89528);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(22,10.5372);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(23,21.42351);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(24,9.925498);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(25,8.960535);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(26,20.71818);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(27,7.762163);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(28,6.695933);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(29,8.561991);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(30,7.952311);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(31,20.04464);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(32,6.132798);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(33,5.658129);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(34,8.595469);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetBinError(35,20.71393);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetEntries(19011);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eplus_2.50_2.75_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 11517  ");
   AText = ptstats->AddText("Mean  =     32");
   AText = ptstats->AddText("Std Dev   =  8.257");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eplus_2.50_2.75__23);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->SetFillColor(ci);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.50_2.75__23->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.50_2.75->Add(hZDYCombinedfitCanvas_eplus_2.50_2.75,"");
   Double_t xAxis27[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eplus_2.50_2.75_clone__24 = new TH1D("hWtMC_eplus_2.50_2.75_clone__24","hWtMC_eplus_2.50_2.75",34, xAxis27);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(1,256.9097);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(2,224.2391);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(3,211.3689);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(4,198.4986);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(5,187.1134);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(6,190.0835);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(7,159.3929);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(8,133.1574);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(9,125.7323);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(10,100.4868);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(11,91.57668);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(12,76.72641);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(13,70.7863);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(14,56.92604);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(15,44.05581);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(16,31.68058);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(17,30.69056);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(18,26.73049);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(19,17.32532);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(20,21.28539);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(21,14.85027);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(22,10.8902);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(23,7.920145);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(24,6.435118);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(25,4.455082);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(26,3.465064);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(27,3.960073);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(28,2.970054);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(29,3.217559);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(30,1.485027);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(31,1.732532);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(32,1.485027);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(33,1.237523);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(34,0.4242935);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinContent(35,1.485027);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(1,11.27708);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(2,10.53567);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(3,10.22886);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(4,9.912549);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(5,9.624076);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(6,9.700157);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(7,8.88262);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(8,8.118753);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(9,7.889147);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(10,7.052794);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(11,6.732851);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(12,6.162813);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(13,5.919448);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(14,5.308381);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(15,4.669906);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(16,3.960073);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(17,3.897705);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(18,3.637559);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(19,2.928513);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(20,3.245992);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(21,2.711276);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(22,2.321798);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(23,1.980036);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(24,1.784781);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(25,1.485027);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(26,1.309671);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(27,1.400097);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(28,1.21252);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(29,1.784781);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(30,1.21252);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(31,1.309671);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(32,1.21252);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(33,1.106874);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(34,1.21252);
   hWtMC_eplus_2.50_2.75_clone__24->SetBinError(35,0.8573809);
   hWtMC_eplus_2.50_2.75_clone__24->SetEntries(4746);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eplus_2.50_2.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 4712   ");
   AText = ptstats->AddText("Mean  =  26.83");
   AText = ptstats->AddText("Std Dev   =  5.828");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eplus_2.50_2.75_clone__24->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eplus_2.50_2.75_clone__24);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eplus_2.50_2.75_clone__24->SetFillColor(ci);
   hWtMC_eplus_2.50_2.75_clone__24->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eplus_2.50_2.75_clone__24->GetXaxis()->SetLabelFont(42);
   hWtMC_eplus_2.50_2.75_clone__24->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eplus_2.50_2.75_clone__24->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eplus_2.50_2.75_clone__24->GetXaxis()->SetTitleFont(42);
   hWtMC_eplus_2.50_2.75_clone__24->GetYaxis()->SetTitle("Candidates");
   hWtMC_eplus_2.50_2.75_clone__24->GetYaxis()->SetLabelFont(42);
   hWtMC_eplus_2.50_2.75_clone__24->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eplus_2.50_2.75_clone__24->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eplus_2.50_2.75_clone__24->GetYaxis()->SetTitleFont(42);
   hWtMC_eplus_2.50_2.75_clone__24->GetZaxis()->SetLabelFont(42);
   hWtMC_eplus_2.50_2.75_clone__24->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eplus_2.50_2.75_clone__24->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eplus_2.50_2.75_clone__24->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.50_2.75->Add(hWtMC_eplus_2.50_2.75_clone,"");
   Double_t xAxis28[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eplus_2.50_2.75__25 = new TH1D("hWeMC_eplus_2.50_2.75__25","hWeMC_eplus_2.50_2.75_0jet",34, xAxis28);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(1,3556.809);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(2,3613.114);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(3,3638.39);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(4,3898.336);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(5,4021.981);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(6,4140.319);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(7,4232.328);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(8,4238.884);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(9,4179.625);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(10,4390.414);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(11,4351.88);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(12,4159.897);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(13,4143.212);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(14,4045.596);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(15,3858.7);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(16,3698.729);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(17,3444.181);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(18,3148.978);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(19,2762.505);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(20,2326.713);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(21,2029.816);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(22,1591.416);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(23,1291.569);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(24,1056.067);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(25,837.1177);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(26,689.2946);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(27,616.6578);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(28,465.2888);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(29,418.1205);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(30,294.949);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(31,222.7655);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(32,190.9564);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(33,136.0456);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(34,81.05235);
   hWeMC_eplus_2.50_2.75__25->SetBinContent(35,419.9443);
   hWeMC_eplus_2.50_2.75__25->SetBinError(1,63.21475);
   hWeMC_eplus_2.50_2.75__25->SetBinError(2,63.75671);
   hWeMC_eplus_2.50_2.75__25->SetBinError(3,63.95484);
   hWeMC_eplus_2.50_2.75__25->SetBinError(4,66.26244);
   hWeMC_eplus_2.50_2.75__25->SetBinError(5,67.40595);
   hWeMC_eplus_2.50_2.75__25->SetBinError(6,68.33196);
   hWeMC_eplus_2.50_2.75__25->SetBinError(7,69.06494);
   hWeMC_eplus_2.50_2.75__25->SetBinError(8,69.12782);
   hWeMC_eplus_2.50_2.75__25->SetBinError(9,68.7327);
   hWeMC_eplus_2.50_2.75__25->SetBinError(10,70.53067);
   hWeMC_eplus_2.50_2.75__25->SetBinError(11,70.09223);
   hWeMC_eplus_2.50_2.75__25->SetBinError(12,68.58353);
   hWeMC_eplus_2.50_2.75__25->SetBinError(13,68.26783);
   hWeMC_eplus_2.50_2.75__25->SetBinError(14,67.53186);
   hWeMC_eplus_2.50_2.75__25->SetBinError(15,66.07947);
   hWeMC_eplus_2.50_2.75__25->SetBinError(16,64.6105);
   hWeMC_eplus_2.50_2.75__25->SetBinError(17,62.39236);
   hWeMC_eplus_2.50_2.75__25->SetBinError(18,59.59424);
   hWeMC_eplus_2.50_2.75__25->SetBinError(19,56.0217);
   hWeMC_eplus_2.50_2.75__25->SetBinError(20,51.553);
   hWeMC_eplus_2.50_2.75__25->SetBinError(21,48.41274);
   hWeMC_eplus_2.50_2.75__25->SetBinError(22,42.95704);
   hWeMC_eplus_2.50_2.75__25->SetBinError(23,38.89471);
   hWeMC_eplus_2.50_2.75__25->SetBinError(24,35.35425);
   hWeMC_eplus_2.50_2.75__25->SetBinError(25,31.77863);
   hWeMC_eplus_2.50_2.75__25->SetBinError(26,28.76145);
   hWeMC_eplus_2.50_2.75__25->SetBinError(27,27.34166);
   hWeMC_eplus_2.50_2.75__25->SetBinError(28,23.85842);
   hWeMC_eplus_2.50_2.75__25->SetBinError(29,32.03718);
   hWeMC_eplus_2.50_2.75__25->SetBinError(30,27.02099);
   hWeMC_eplus_2.50_2.75__25->SetBinError(31,23.48473);
   hWeMC_eplus_2.50_2.75__25->SetBinError(32,21.89429);
   hWeMC_eplus_2.50_2.75__25->SetBinError(33,18.51337);
   hWeMC_eplus_2.50_2.75__25->SetBinError(34,26.64644);
   hWeMC_eplus_2.50_2.75__25->SetBinError(35,22.86073);
   hWeMC_eplus_2.50_2.75__25->SetEntries(78600);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eplus_2.50_2.75_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 59907  ");
   AText = ptstats->AddText("Mean  =  31.11");
   AText = ptstats->AddText("Std Dev   =  7.091");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eplus_2.50_2.75__25->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eplus_2.50_2.75__25);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eplus_2.50_2.75__25->SetFillColor(ci);
   hWeMC_eplus_2.50_2.75__25->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eplus_2.50_2.75__25->GetXaxis()->SetLabelFont(42);
   hWeMC_eplus_2.50_2.75__25->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eplus_2.50_2.75__25->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eplus_2.50_2.75__25->GetXaxis()->SetTitleFont(42);
   hWeMC_eplus_2.50_2.75__25->GetYaxis()->SetTitle("Candidates");
   hWeMC_eplus_2.50_2.75__25->GetYaxis()->SetLabelFont(42);
   hWeMC_eplus_2.50_2.75__25->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eplus_2.50_2.75__25->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eplus_2.50_2.75__25->GetYaxis()->SetTitleFont(42);
   hWeMC_eplus_2.50_2.75__25->GetZaxis()->SetLabelFont(42);
   hWeMC_eplus_2.50_2.75__25->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eplus_2.50_2.75__25->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eplus_2.50_2.75__25->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.50_2.75->Add(hWeMC_eplus_2.50_2.75,"");
   fitCanvas_eplus_2.50_2.75->Draw("hist");
   Double_t xAxis29[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eplus_2.50_2.75_clone__26 = new TH1D("hData_eplus_2.50_2.75_clone__26","hData_eplus_2.50_2.75",34, xAxis29);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(1,9976);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(2,8872);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(3,7925);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(4,7272);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(5,6780);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(6,6449);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(7,6018);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(8,6030);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(9,5716);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(10,5516);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(11,5388);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(12,5360);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(13,5188);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(14,4796);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(15,4712);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(16,4457);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(17,4091);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(18,3753);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(19,3447);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(20,2885);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(21,2521);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(22,1965);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(23,1696);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(24,1360);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(25,1193);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(26,946);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(27,856);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(28,683);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(29,619.5);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(30,495);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(31,333.5);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(32,304);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(33,243.5);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(34,152.4286);
   hData_eplus_2.50_2.75_clone__26->SetBinContent(35,1062);
   hData_eplus_2.50_2.75_clone__26->SetBinError(1,99.87993);
   hData_eplus_2.50_2.75_clone__26->SetBinError(2,94.19129);
   hData_eplus_2.50_2.75_clone__26->SetBinError(3,89.02247);
   hData_eplus_2.50_2.75_clone__26->SetBinError(4,85.27602);
   hData_eplus_2.50_2.75_clone__26->SetBinError(5,82.34076);
   hData_eplus_2.50_2.75_clone__26->SetBinError(6,80.30567);
   hData_eplus_2.50_2.75_clone__26->SetBinError(7,77.57577);
   hData_eplus_2.50_2.75_clone__26->SetBinError(8,77.65307);
   hData_eplus_2.50_2.75_clone__26->SetBinError(9,75.60423);
   hData_eplus_2.50_2.75_clone__26->SetBinError(10,74.26978);
   hData_eplus_2.50_2.75_clone__26->SetBinError(11,73.403);
   hData_eplus_2.50_2.75_clone__26->SetBinError(12,73.21202);
   hData_eplus_2.50_2.75_clone__26->SetBinError(13,72.02777);
   hData_eplus_2.50_2.75_clone__26->SetBinError(14,69.25316);
   hData_eplus_2.50_2.75_clone__26->SetBinError(15,68.64401);
   hData_eplus_2.50_2.75_clone__26->SetBinError(16,66.76077);
   hData_eplus_2.50_2.75_clone__26->SetBinError(17,63.96093);
   hData_eplus_2.50_2.75_clone__26->SetBinError(18,61.26173);
   hData_eplus_2.50_2.75_clone__26->SetBinError(19,58.71116);
   hData_eplus_2.50_2.75_clone__26->SetBinError(20,53.7122);
   hData_eplus_2.50_2.75_clone__26->SetBinError(21,50.20956);
   hData_eplus_2.50_2.75_clone__26->SetBinError(22,44.32832);
   hData_eplus_2.50_2.75_clone__26->SetBinError(23,41.18252);
   hData_eplus_2.50_2.75_clone__26->SetBinError(24,36.87818);
   hData_eplus_2.50_2.75_clone__26->SetBinError(25,34.53983);
   hData_eplus_2.50_2.75_clone__26->SetBinError(26,30.75711);
   hData_eplus_2.50_2.75_clone__26->SetBinError(27,29.25748);
   hData_eplus_2.50_2.75_clone__26->SetBinError(28,26.13427);
   hData_eplus_2.50_2.75_clone__26->SetBinError(29,35.19943);
   hData_eplus_2.50_2.75_clone__26->SetBinError(30,31.46427);
   hData_eplus_2.50_2.75_clone__26->SetBinError(31,25.82634);
   hData_eplus_2.50_2.75_clone__26->SetBinError(32,24.65766);
   hData_eplus_2.50_2.75_clone__26->SetBinError(33,22.06808);
   hData_eplus_2.50_2.75_clone__26->SetBinError(34,32.66497);
   hData_eplus_2.50_2.75_clone__26->SetBinError(35,32.58834);
   hData_eplus_2.50_2.75_clone__26->SetEntries(132005);
   hData_eplus_2.50_2.75_clone__26->SetStats(0);
   hData_eplus_2.50_2.75_clone__26->SetMarkerStyle(20);
   hData_eplus_2.50_2.75_clone__26->SetMarkerSize(0.8);
   hData_eplus_2.50_2.75_clone__26->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eplus_2.50_2.75_clone__26->GetXaxis()->SetLabelFont(132);
   hData_eplus_2.50_2.75_clone__26->GetXaxis()->SetLabelSize(0.035);
   hData_eplus_2.50_2.75_clone__26->GetXaxis()->SetTitleSize(0.035);
   hData_eplus_2.50_2.75_clone__26->GetXaxis()->SetTitleFont(132);
   hData_eplus_2.50_2.75_clone__26->GetYaxis()->SetTitle("Candidates");
   hData_eplus_2.50_2.75_clone__26->GetYaxis()->SetLabelFont(132);
   hData_eplus_2.50_2.75_clone__26->GetYaxis()->SetLabelSize(0.035);
   hData_eplus_2.50_2.75_clone__26->GetYaxis()->SetTitleSize(0.035);
   hData_eplus_2.50_2.75_clone__26->GetYaxis()->SetTitleFont(132);
   hData_eplus_2.50_2.75_clone__26->GetZaxis()->SetLabelFont(42);
   hData_eplus_2.50_2.75_clone__26->GetZaxis()->SetLabelSize(0.035);
   hData_eplus_2.50_2.75_clone__26->GetZaxis()->SetTitleSize(0.035);
   hData_eplus_2.50_2.75_clone__26->GetZaxis()->SetTitleFont(42);
   hData_eplus_2.50_2.75_clone__26->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eplus_2.50_2.75_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eplus_2.50_2.75","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eplus_2.50_2.75_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eplus_2.50_2.75","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eplus_2.50_2.75_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_2.50_2.75_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eplus_2.50_2.75_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eplus_2.50_2.75_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{+}}");
   AText = pt->AddText("2.50<#it{#eta^{e}}<2.75");
   pt->Draw();
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->Modified();
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2
   TPad *fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2 = new TPad("fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2", "fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2",0,0,1,0.2);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->Draw();
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->cd();
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->SetFillColor(0);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->SetBorderMode(0);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->SetBorderSize(2);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->SetTopMargin(0.055);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->SetBottomMargin(0.25);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->SetFrameBorderMode(0);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->SetFrameBorderMode(0);
   Double_t xAxis30[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27 = new TH1D("fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27","",34, xAxis30);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(1,0.005358403);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(2,1.758337);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(3,0.6307625);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(4,-0.4960413);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(5,-1.39758);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(6,-2.254331);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(7,-1.67773);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(8,-0.7767274);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(9,0.9175855);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(10,-1.96745);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(11,-1.179467);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(12,0.3044853);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(13,-0.4413438);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(14,-1.676797);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(15,0.3179744);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(16,-0.0920391);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(17,-0.05043084);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(18,-0.1450699);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(19,2.036979);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(20,0.4202693);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(21,0.9877002);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(22,-0.4646874);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(23,0.289224);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(24,-0.05998938);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(25,0.6031521);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(26,-0.4259294);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(27,0.8918181);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(28,1.478775);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(29,2.225991);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(30,3.49797);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(31,0.4839719);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(32,3.163554);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(33,1.992229);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(34,2.903349);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(35,1062);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(1,99.87993);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(2,94.19129);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(3,89.02247);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(4,85.27602);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(5,82.34076);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(6,80.30567);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(7,77.57577);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(8,77.65307);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(9,75.60423);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(10,74.26978);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(11,73.403);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(12,73.21202);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(13,72.02777);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(14,69.25316);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(15,68.64401);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(16,66.76077);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(17,63.96093);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(18,61.26173);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(19,58.71116);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(20,53.7122);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(21,50.20956);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(22,44.32832);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(23,41.18252);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(24,36.87818);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(25,34.53983);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(26,30.75711);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(27,29.25748);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(28,26.13427);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(29,35.19943);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(30,31.46427);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(31,25.82634);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(32,24.65766);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(33,22.06808);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(34,32.66497);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(35,32.58834);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetMinimum(-4);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetMaximum(4);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetEntries(132005);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetStats(0);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetFillColor(1);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetYaxis()->SetNdivisions(402);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->Draw("hist");
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->Modified();
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->cd();
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->Modified();
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->cd();
   fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->SetSelected(fitCanvas_eplus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv);
}


==> figs/Fig10d.C <==
void Fig10d()
{
//=========Macro generated from canvas: fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv/fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv
//=========  (Wed Aug  3 11:16:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv = new TCanvas("fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv", "fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv",0,0,700,500);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->SetHighLightColor(2);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->Range(0,0,1,1);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->SetFillColor(0);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->SetBorderMode(0);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->SetBorderSize(2);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1
   TPad *fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1 = new TPad("fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1", "fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1",0,0.2,1,1);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->Draw();
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->cd();
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->Range(14.375,-1213.349,70.625,10920.14);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->SetFillColor(0);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->SetBorderMode(0);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->SetBorderSize(2);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->SetTickx(1);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->SetTicky(1);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->SetFrameBorderMode(0);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eplus_2.75_3.00 = new THStack();
   fitCanvas_eplus_2.75_3.00->SetName("fitCanvas_eplus_2.75_3.00");
   fitCanvas_eplus_2.75_3.00->SetTitle("");
   fitCanvas_eplus_2.75_3.00->SetMaximum(9244.56);
   Double_t xAxis31[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eplus_2.75_3.00_stack_4 = new TH1F("fitCanvas_eplus_2.75_3.00_stack_4","",34, xAxis31);
   fitCanvas_eplus_2.75_3.00_stack_4->SetMinimum(0);
   fitCanvas_eplus_2.75_3.00_stack_4->SetMaximum(9706.788);
   fitCanvas_eplus_2.75_3.00_stack_4->SetDirectory(0);
   fitCanvas_eplus_2.75_3.00_stack_4->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eplus_2.75_3.00_stack_4->SetLineColor(ci);
   fitCanvas_eplus_2.75_3.00_stack_4->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eplus_2.75_3.00_stack_4->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.75_3.00_stack_4->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_2.75_3.00_stack_4->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_2.75_3.00_stack_4->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.75_3.00_stack_4->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eplus_2.75_3.00_stack_4->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.75_3.00_stack_4->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_2.75_3.00_stack_4->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_2.75_3.00_stack_4->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eplus_2.75_3.00_stack_4->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.75_3.00_stack_4->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_2.75_3.00_stack_4->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_2.75_3.00_stack_4->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_2.75_3.00_stack_4->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.75_3.00->SetHistogram(fitCanvas_eplus_2.75_3.00_stack_4);
   
   Double_t xAxis32[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eplus_2.75_3.00_clone__28 = new TH1D("hDataAIPCHI_eplus_2.75_3.00_clone__28","hDataAIPCHI_eplus_2.75_3.00",34, xAxis32);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(1,0.2748531);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(2,0.1944888);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(3,0.1297204);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(4,0.0928409);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(5,0.06972242);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(6,0.05614489);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(7,0.03559513);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(8,0.02935681);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(9,0.01688016);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(10,0.01889844);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(11,0.01229316);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(12,0.009540962);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(13,0.007889642);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(14,0.007155722);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(15,0.005504401);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(16,0.004036561);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(17,0.00201828);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(18,0.002201761);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(19,0.002752201);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(20,0.00201828);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(21,0.0005504401);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(22,0.00110088);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(23,0.0003669601);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(24,0.0009174002);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(25,0.0005504401);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(26,0.00018348);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(27,0.00018348);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(28,0.00018348);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(29,0.0002752201);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(30,0.0002752201);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(31,0.00018348);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(32,0.00018348);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(33,9.174002e-05);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(34,2.621143e-05);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinContent(35,0.0003669601);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(1,0.007101413);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(2,0.005973677);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(3,0.004878637);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(4,0.004127282);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(5,0.003576685);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(6,0.00320959);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(7,0.002555581);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(8,0.002320859);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(9,0.001759879);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(10,0.001862119);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(11,0.001501849);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(12,0.001323093);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(13,0.001203159);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(14,0.001145833);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(15,0.001004962);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(16,0.0008605977);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(17,0.0006085345);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(18,0.0006355935);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(19,0.0007106152);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(20,0.0006085345);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(21,0.0003177968);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(22,0.0004494325);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(23,0.00025948);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(24,0.0004102739);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(25,0.0003177968);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(26,0.00018348);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(27,0.00018348);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(28,0.00018348);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(29,0.0003177968);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(30,0.0003177968);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(31,0.00025948);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(32,0.00025948);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(33,0.00018348);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(34,0.00018348);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetBinError(35,0.00025948);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetEntries(5376);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eplus_2.75_3.00");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 5344   ");
   AText = ptstats->AddText("Mean  =  23.42");
   AText = ptstats->AddText("Std Dev   =  3.891");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eplus_2.75_3.00_clone__28);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->SetFillColor(9);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_2.75_3.00_clone__28->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.75_3.00->Add(hDataAIPCHI_eplus_2.75_3.00_clone,"");
   Double_t xAxis33[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eplus_2.75_3.00_clone__29 = new TH1D("hDataMB_eplus_2.75_3.00_clone__29","hDataMB_eplus_2.75_3.00",34, xAxis33);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(1,3518.474);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(2,2552.027);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(3,1867.846);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(4,1376.195);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(5,973.8061);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(6,671.3612);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(7,488.5648);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(8,329.5083);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(9,248.793);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(10,176.8614);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(11,112.2892);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(12,86.17543);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(13,57.92508);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(14,42.49422);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(15,27.06336);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(16,22.5528);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(17,16.85525);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(18,15.19346);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(19,10.6829);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(20,7.596732);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(21,7.359334);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(22,3.32357);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(23,5.222753);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(24,4.273162);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(25,2.848775);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(26,3.798366);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(27,1.899183);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(28,2.373979);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(29,1.06829);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(30,1.06829);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(31,0.1186989);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(32,0.4747958);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(33,0.3560968);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(34,0.2713119);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinContent(35,0.7121936);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(1,28.90118);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(2,24.61394);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(3,21.05761);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(4,18.07501);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(5,15.20459);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(6,12.62457);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(7,10.7696);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(8,8.844465);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(9,7.685241);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(10,6.479701);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(11,5.163063);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(12,4.523037);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(13,3.708273);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(14,3.176167);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(15,2.534716);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(16,2.313868);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(17,2.00035);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(18,1.899183);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(19,1.592513);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(20,1.342925);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(21,1.321775);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(22,0.8882615);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(23,1.113495);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(24,1.007194);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(25,0.8223704);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(26,0.9495915);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(27,0.6714626);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(28,0.750718);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(29,0.7121936);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(30,0.7121936);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(31,0.2373979);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(32,0.4747958);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(33,0.4111852);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(34,0.6714626);
   hDataMB_eplus_2.75_3.00_clone__29->SetBinError(35,0.4111852);
   hDataMB_eplus_2.75_3.00_clone__29->SetEntries(53284);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eplus_2.75_3.00");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 53253  ");
   AText = ptstats->AddText("Mean  =  23.04");
   AText = ptstats->AddText("Std Dev   =  3.145");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eplus_2.75_3.00_clone__29->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eplus_2.75_3.00_clone__29);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eplus_2.75_3.00_clone__29->SetFillColor(ci);
   hDataMB_eplus_2.75_3.00_clone__29->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eplus_2.75_3.00_clone__29->GetXaxis()->SetLabelFont(42);
   hDataMB_eplus_2.75_3.00_clone__29->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eplus_2.75_3.00_clone__29->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eplus_2.75_3.00_clone__29->GetXaxis()->SetTitleFont(42);
   hDataMB_eplus_2.75_3.00_clone__29->GetYaxis()->SetTitle("Candidates");
   hDataMB_eplus_2.75_3.00_clone__29->GetYaxis()->SetLabelFont(42);
   hDataMB_eplus_2.75_3.00_clone__29->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eplus_2.75_3.00_clone__29->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eplus_2.75_3.00_clone__29->GetYaxis()->SetTitleFont(42);
   hDataMB_eplus_2.75_3.00_clone__29->GetZaxis()->SetLabelFont(42);
   hDataMB_eplus_2.75_3.00_clone__29->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eplus_2.75_3.00_clone__29->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eplus_2.75_3.00_clone__29->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.75_3.00->Add(hDataMB_eplus_2.75_3.00_clone,"");
   Double_t xAxis34[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_2.75_3.00_clone__30 = new TH1D("hGammaJetsData_2.75_3.00_clone__30","hGammaJetsData_2.75_3.00",34, xAxis34);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(1,2154.726);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(2,1670.889);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(3,1388.676);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(4,1184.908);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(5,958.9576);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(6,1066.903);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(7,781.8781);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(8,683.4988);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(9,660.6921);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(10,610.1429);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(11,618.7063);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(12,502.1568);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(13,401.6122);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(14,363.9601);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(15,252.3154);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(16,234.5323);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(17,259.3447);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(18,236.3455);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(19,123.4222);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(20,219.9604);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(21,165.4846);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(22,107.0643);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(23,101.3886);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(24,141.194);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(25,96.76916);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(26,58.12661);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(27,91.33788);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(28,74.74825);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(29,55.44725);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(30,32.97297);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(31,49.51535);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(32,26.22644);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(33,38.95168);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(34,24.37459);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(35,162.504);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(1,147.2469);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(2,121.6941);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(3,105.9259);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(4,95.96761);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(5,83.21897);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(6,100.6119);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(7,75.31047);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(8,74.34033);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(9,75.23212);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(10,75.33529);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(11,77.61039);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(12,70.37977);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(13,57.94517);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(14,54.26909);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(15,40.57391);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(16,41.03258);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(17,47.62235);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(18,47.35786);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(19,25.45853);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(20,49.07062);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(21,36.63813);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(22,24.38321);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(23,26.13728);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(24,37.56817);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(25,27.43537);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(26,16.90906);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(27,27.18046);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(28,26.03268);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(29,28.3405);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(30,18.03639);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(31,29.59642);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(32,18.03901);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(33,26.72588);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(34,39.85493);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(35,36.65925);
   hGammaJetsData_2.75_3.00_clone__30->SetEntries(1869.201);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_2.75_3.00");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 11146  ");
   AText = ptstats->AddText("Mean  =  28.19");
   AText = ptstats->AddText("Std Dev   =  8.368");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_2.75_3.00_clone__30->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_2.75_3.00_clone__30);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_2.75_3.00_clone__30->SetFillColor(ci);
   hGammaJetsData_2.75_3.00_clone__30->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_2.75_3.00_clone__30->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_2.75_3.00_clone__30->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.75_3.00_clone__30->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.75_3.00_clone__30->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_2.75_3.00_clone__30->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_2.75_3.00_clone__30->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_2.75_3.00_clone__30->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.75_3.00_clone__30->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.75_3.00_clone__30->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_2.75_3.00_clone__30->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_2.75_3.00_clone__30->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.75_3.00_clone__30->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.75_3.00_clone__30->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.75_3.00->Add(hGammaJetsData_2.75_3.00_clone,"");
   Double_t xAxis35[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eplus_2.75_3.00_clone__31 = new TH1D("hRareEWKMC_eplus_2.75_3.00_clone__31","hRareEWKMC_eplus_2.75_3.00",34, xAxis35);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(1,20.98919);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(2,22.16285);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(3,22.25655);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(4,20.72933);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(5,21.08727);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(6,21.56436);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(7,23.88066);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(8,25.10753);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(9,25.2957);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(10,24.81376);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(11,21.62826);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(12,23.1585);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(13,22.32892);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(14,24.15597);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(15,25.58373);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(16,21.51081);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(17,20.70364);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(18,20.42722);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(19,18.35816);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(20,15.21508);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(21,12.64426);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(22,12.27114);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(23,8.503867);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(24,7.526165);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(25,5.404145);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(26,6.060542);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(27,4.2025);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(28,5.630231);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(29,3.584209);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(30,3.473221);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(31,2.395805);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(32,2.064444);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(33,2.277037);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(34,1.347379);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinContent(35,10.48703);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(1,1.35077);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(2,1.377495);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(3,1.386183);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(4,1.32981);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(5,1.345986);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(6,1.35972);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(7,1.435658);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(8,1.472714);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(9,1.480486);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(10,1.467472);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(11,1.35414);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(12,1.404235);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(13,1.390303);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(14,1.435381);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(15,1.481813);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(16,1.349839);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(17,1.340557);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(18,1.325086);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(19,1.252938);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(20,1.142371);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(21,1.041302);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(22,1.028832);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(23,0.8418784);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(24,0.7959792);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(25,0.6474361);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(26,0.7211303);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(27,0.5919158);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(28,0.7001688);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(29,0.7887503);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(30,0.7697072);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(31,0.6308471);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(32,0.5897006);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(33,0.6281392);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(34,0.9100099);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetBinError(35,0.9519033);
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetEntries(9062);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eplus_2.75_3.00_clone__31->SetFillColor(ci);
   hRareEWKMC_eplus_2.75_3.00_clone__31->GetXaxis()->SetTitle("p_{T}(e^{+}) [GeV]");
   hRareEWKMC_eplus_2.75_3.00_clone__31->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_2.75_3.00_clone__31->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_2.75_3.00_clone__31->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_2.75_3.00_clone__31->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_2.75_3.00_clone__31->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eplus_2.75_3.00_clone__31->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_2.75_3.00_clone__31->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_2.75_3.00_clone__31->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_2.75_3.00_clone__31->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_2.75_3.00_clone__31->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_2.75_3.00_clone__31->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_2.75_3.00_clone__31->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_2.75_3.00_clone__31->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.75_3.00->Add(hRareEWKMC_eplus_2.75_3.00_clone,"");
   Double_t xAxis36[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eplus_2.75_3.00__32 = new TH1D("hZDYCombinedfitCanvas_eplus_2.75_3.00__32","hZMC_eplus_2.75_3.00",34, xAxis36);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(1,474.1433);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(2,452.4294);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(3,540.4378);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(4,366.9479);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(5,408.2068);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(6,361.8043);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(7,386.8808);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(8,448.1548);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(9,388.1294);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(10,330.0729);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(11,341.7339);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(12,318.3241);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(13,304.7021);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(14,305.564);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(15,325.2115);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(16,294.055);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(17,294.191);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(18,242.4442);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(19,218.8295);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(20,201.0508);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(21,195.5097);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(22,163.4806);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(23,199.5745);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(24,145.0005);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(25,134.6291);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(26,105.0214);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(27,85.53678);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(28,69.96506);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(29,53.27253);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(30,45.18549);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(31,49.35042);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(32,27.90944);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(33,24.85248);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(34,15.93472);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinContent(35,98.05227);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(1,54.99854);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(2,51.6281);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(3,64.10008);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(4,29.58519);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(5,39.9394);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(6,34.99025);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(7,39.84183);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(8,48.13911);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(9,39.86151);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(10,29.35307);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(11,22.73695);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(12,12.52747);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(13,12.4159);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(14,12.37308);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(15,29.36396);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(16,22.29942);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(17,29.10519);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(18,11.08929);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(19,10.53198);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(20,10.13194);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(21,21.19246);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(22,9.23386);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(23,33.9318);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(24,20.5799);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(25,20.48251);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(26,7.491436);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(27,6.746909);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(28,6.082972);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(29,7.497316);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(30,6.946289);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(31,20.05317);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(32,5.449751);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(33,5.230485);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(34,7.732432);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetBinError(35,20.02861);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetEntries(15781);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eplus_2.75_3.00_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 9279   ");
   AText = ptstats->AddText("Mean  =   31.5");
   AText = ptstats->AddText("Std Dev   =  8.057");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eplus_2.75_3.00__32);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->SetFillColor(ci);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_2.75_3.00__32->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.75_3.00->Add(hZDYCombinedfitCanvas_eplus_2.75_3.00,"");
   Double_t xAxis37[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eplus_2.75_3.00_clone__33 = new TH1D("hWtMC_eplus_2.75_3.00_clone__33","hWtMC_eplus_2.75_3.00",34, xAxis37);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(1,225.1213);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(2,210.6596);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(3,178.8437);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(4,175.4693);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(5,178.3617);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(6,139.797);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(7,119.5505);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(8,118.1043);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(9,101.2323);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(10,91.59113);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(11,69.41643);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(12,69.41643);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(13,60.73938);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(14,49.16997);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(15,39.5288);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(16,27.9594);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(17,26.03116);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(18,24.10293);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(19,17.83617);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(20,17.35411);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(21,12.05146);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(22,8.677054);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(23,6.266761);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(24,5.302644);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(25,4.338527);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(26,6.266761);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(27,2.892351);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(28,2.410293);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(29,3.37441);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(30,0.9641171);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(31,1.446176);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(32,1.687205);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(33,0.4820586);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(34,0.3443275);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinContent(35,0.9641171);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(1,10.41737);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(2,10.07721);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(3,9.285104);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(4,9.197091);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(5,9.272582);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(6,8.209161);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(7,7.591466);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(8,7.54541);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(9,6.985692);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(10,6.644719);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(11,5.784703);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(12,5.784703);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(13,5.411094);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(14,4.868553);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(15,4.365226);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(16,3.671249);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(17,3.542392);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(18,3.408669);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(19,2.932248);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(20,2.892351);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(21,2.410293);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(22,2.045201);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(23,1.738087);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(24,1.598807);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(25,1.446176);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(26,1.738087);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(27,1.180797);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(28,1.077916);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(29,1.803698);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(30,0.9641171);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(31,1.180797);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(32,1.275407);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(33,0.6817338);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(34,1.077916);
   hWtMC_eplus_2.75_3.00_clone__33->SetBinError(35,0.6817338);
   hWtMC_eplus_2.75_3.00_clone__33->SetEntries(4199);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eplus_2.75_3.00");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 4165   ");
   AText = ptstats->AddText("Mean  =  26.79");
   AText = ptstats->AddText("Std Dev   =  5.896");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eplus_2.75_3.00_clone__33->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eplus_2.75_3.00_clone__33);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eplus_2.75_3.00_clone__33->SetFillColor(ci);
   hWtMC_eplus_2.75_3.00_clone__33->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eplus_2.75_3.00_clone__33->GetXaxis()->SetLabelFont(42);
   hWtMC_eplus_2.75_3.00_clone__33->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eplus_2.75_3.00_clone__33->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eplus_2.75_3.00_clone__33->GetXaxis()->SetTitleFont(42);
   hWtMC_eplus_2.75_3.00_clone__33->GetYaxis()->SetTitle("Candidates");
   hWtMC_eplus_2.75_3.00_clone__33->GetYaxis()->SetLabelFont(42);
   hWtMC_eplus_2.75_3.00_clone__33->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eplus_2.75_3.00_clone__33->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eplus_2.75_3.00_clone__33->GetYaxis()->SetTitleFont(42);
   hWtMC_eplus_2.75_3.00_clone__33->GetZaxis()->SetLabelFont(42);
   hWtMC_eplus_2.75_3.00_clone__33->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eplus_2.75_3.00_clone__33->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eplus_2.75_3.00_clone__33->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.75_3.00->Add(hWtMC_eplus_2.75_3.00_clone,"");
   Double_t xAxis38[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eplus_2.75_3.00__34 = new TH1D("hWeMC_eplus_2.75_3.00__34","hWeMC_eplus_2.75_3.00_0jet",34, xAxis38);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(1,2683.074);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(2,2714.799);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(3,2906.428);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(4,3029.994);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(5,3143.679);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(6,3257.71);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(7,3445.666);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(8,3502.319);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(9,3543.578);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(10,3689.257);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(11,3721);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(12,3572.5);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(13,3596.505);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(14,3558.774);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(15,3395.722);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(16,3495.92);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(17,3155.488);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(18,2866.703);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(19,2650.07);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(20,2193.952);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(21,1769.667);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(22,1428.455);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(23,1125.808);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(24,921.7034);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(25,732.7473);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(26,610.6394);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(27,507.6619);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(28,419.9336);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(29,332.1726);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(30,240.3701);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(31,178.2568);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(32,140.952);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(33,114.1109);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(34,60.14184);
   hWeMC_eplus_2.75_3.00__34->SetBinContent(35,268.7438);
   hWeMC_eplus_2.75_3.00__34->SetBinError(1,54.20882);
   hWeMC_eplus_2.75_3.00__34->SetBinError(2,54.54614);
   hWeMC_eplus_2.75_3.00__34->SetBinError(3,56.39718);
   hWeMC_eplus_2.75_3.00__34->SetBinError(4,57.73368);
   hWeMC_eplus_2.75_3.00__34->SetBinError(5,58.76049);
   hWeMC_eplus_2.75_3.00__34->SetBinError(6,59.78793);
   hWeMC_eplus_2.75_3.00__34->SetBinError(7,61.52196);
   hWeMC_eplus_2.75_3.00__34->SetBinError(8,61.9639);
   hWeMC_eplus_2.75_3.00__34->SetBinError(9,62.50556);
   hWeMC_eplus_2.75_3.00__34->SetBinError(10,63.61977);
   hWeMC_eplus_2.75_3.00__34->SetBinError(11,63.93984);
   hWeMC_eplus_2.75_3.00__34->SetBinError(12,62.58193);
   hWeMC_eplus_2.75_3.00__34->SetBinError(13,62.88149);
   hWeMC_eplus_2.75_3.00__34->SetBinError(14,62.66136);
   hWeMC_eplus_2.75_3.00__34->SetBinError(15,61.06108);
   hWeMC_eplus_2.75_3.00__34->SetBinError(16,61.93015);
   hWeMC_eplus_2.75_3.00__34->SetBinError(17,58.86987);
   hWeMC_eplus_2.75_3.00__34->SetBinError(18,56.19489);
   hWeMC_eplus_2.75_3.00__34->SetBinError(19,54.00611);
   hWeMC_eplus_2.75_3.00__34->SetBinError(20,49.30352);
   hWeMC_eplus_2.75_3.00__34->SetBinError(21,44.79465);
   hWeMC_eplus_2.75_3.00__34->SetBinError(22,40.14717);
   hWeMC_eplus_2.75_3.00__34->SetBinError(23,35.80754);
   hWeMC_eplus_2.75_3.00__34->SetBinError(24,32.63605);
   hWeMC_eplus_2.75_3.00__34->SetBinError(25,29.26594);
   hWeMC_eplus_2.75_3.00__34->SetBinError(26,27.03048);
   hWeMC_eplus_2.75_3.00__34->SetBinError(27,24.53881);
   hWeMC_eplus_2.75_3.00__34->SetBinError(28,22.48536);
   hWeMC_eplus_2.75_3.00__34->SetBinError(29,28.33491);
   hWeMC_eplus_2.75_3.00__34->SetBinError(30,24.27184);
   hWeMC_eplus_2.75_3.00__34->SetBinError(31,20.95537);
   hWeMC_eplus_2.75_3.00__34->SetBinError(32,18.64374);
   hWeMC_eplus_2.75_3.00__34->SetBinError(33,16.75988);
   hWeMC_eplus_2.75_3.00__34->SetBinError(34,22.75225);
   hWeMC_eplus_2.75_3.00__34->SetBinError(35,18.24548);
   hWeMC_eplus_2.75_3.00__34->SetEntries(68236);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eplus_2.75_3.00_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 52491  ");
   AText = ptstats->AddText("Mean  =   31.4");
   AText = ptstats->AddText("Std Dev   =  6.932");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eplus_2.75_3.00__34->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eplus_2.75_3.00__34);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eplus_2.75_3.00__34->SetFillColor(ci);
   hWeMC_eplus_2.75_3.00__34->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eplus_2.75_3.00__34->GetXaxis()->SetLabelFont(42);
   hWeMC_eplus_2.75_3.00__34->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eplus_2.75_3.00__34->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eplus_2.75_3.00__34->GetXaxis()->SetTitleFont(42);
   hWeMC_eplus_2.75_3.00__34->GetYaxis()->SetTitle("Candidates");
   hWeMC_eplus_2.75_3.00__34->GetYaxis()->SetLabelFont(42);
   hWeMC_eplus_2.75_3.00__34->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eplus_2.75_3.00__34->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eplus_2.75_3.00__34->GetYaxis()->SetTitleFont(42);
   hWeMC_eplus_2.75_3.00__34->GetZaxis()->SetLabelFont(42);
   hWeMC_eplus_2.75_3.00__34->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eplus_2.75_3.00__34->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eplus_2.75_3.00__34->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.75_3.00->Add(hWeMC_eplus_2.75_3.00,"");
   fitCanvas_eplus_2.75_3.00->Draw("hist");
   Double_t xAxis39[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eplus_2.75_3.00_clone__35 = new TH1D("hData_eplus_2.75_3.00_clone__35","hData_eplus_2.75_3.00",34, xAxis39);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(1,8889);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(2,7869);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(3,6803);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(4,6231);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(5,5813);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(6,5437);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(7,5304);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(8,5009);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(9,5011);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(10,4815);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(11,4836);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(12,4559);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(13,4462);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(14,4336);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(15,4047);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(16,3914);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(17,3641);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(18,3437);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(19,2966);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(20,2541);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(21,2221);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(22,1753);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(23,1495);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(24,1239);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(25,1008);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(26,866);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(27,690);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(28,646);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(29,535.5);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(30,377);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(31,283.5);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(32,232);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(33,188);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(34,122);
   hData_eplus_2.75_3.00_clone__35->SetBinContent(35,784);
   hData_eplus_2.75_3.00_clone__35->SetBinError(1,94.28149);
   hData_eplus_2.75_3.00_clone__35->SetBinError(2,88.70738);
   hData_eplus_2.75_3.00_clone__35->SetBinError(3,82.4803);
   hData_eplus_2.75_3.00_clone__35->SetBinError(4,78.93668);
   hData_eplus_2.75_3.00_clone__35->SetBinError(5,76.24303);
   hData_eplus_2.75_3.00_clone__35->SetBinError(6,73.73602);
   hData_eplus_2.75_3.00_clone__35->SetBinError(7,72.82857);
   hData_eplus_2.75_3.00_clone__35->SetBinError(8,70.77429);
   hData_eplus_2.75_3.00_clone__35->SetBinError(9,70.78842);
   hData_eplus_2.75_3.00_clone__35->SetBinError(10,69.3902);
   hData_eplus_2.75_3.00_clone__35->SetBinError(11,69.54135);
   hData_eplus_2.75_3.00_clone__35->SetBinError(12,67.52037);
   hData_eplus_2.75_3.00_clone__35->SetBinError(13,66.7982);
   hData_eplus_2.75_3.00_clone__35->SetBinError(14,65.84831);
   hData_eplus_2.75_3.00_clone__35->SetBinError(15,63.61604);
   hData_eplus_2.75_3.00_clone__35->SetBinError(16,62.56197);
   hData_eplus_2.75_3.00_clone__35->SetBinError(17,60.3407);
   hData_eplus_2.75_3.00_clone__35->SetBinError(18,58.62593);
   hData_eplus_2.75_3.00_clone__35->SetBinError(19,54.461);
   hData_eplus_2.75_3.00_clone__35->SetBinError(20,50.40833);
   hData_eplus_2.75_3.00_clone__35->SetBinError(21,47.12749);
   hData_eplus_2.75_3.00_clone__35->SetBinError(22,41.86884);
   hData_eplus_2.75_3.00_clone__35->SetBinError(23,38.66523);
   hData_eplus_2.75_3.00_clone__35->SetBinError(24,35.19943);
   hData_eplus_2.75_3.00_clone__35->SetBinError(25,31.74902);
   hData_eplus_2.75_3.00_clone__35->SetBinError(26,29.42788);
   hData_eplus_2.75_3.00_clone__35->SetBinError(27,26.26785);
   hData_eplus_2.75_3.00_clone__35->SetBinError(28,25.41653);
   hData_eplus_2.75_3.00_clone__35->SetBinError(29,32.72614);
   hData_eplus_2.75_3.00_clone__35->SetBinError(30,27.45906);
   hData_eplus_2.75_3.00_clone__35->SetBinError(31,23.81176);
   hData_eplus_2.75_3.00_clone__35->SetBinError(32,21.54066);
   hData_eplus_2.75_3.00_clone__35->SetBinError(33,19.39072);
   hData_eplus_2.75_3.00_clone__35->SetBinError(34,29.22328);
   hData_eplus_2.75_3.00_clone__35->SetBinError(35,28);
   hData_eplus_2.75_3.00_clone__35->SetEntries(114742);
   hData_eplus_2.75_3.00_clone__35->SetStats(0);
   hData_eplus_2.75_3.00_clone__35->SetMarkerStyle(20);
   hData_eplus_2.75_3.00_clone__35->SetMarkerSize(0.8);
   hData_eplus_2.75_3.00_clone__35->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eplus_2.75_3.00_clone__35->GetXaxis()->SetLabelFont(132);
   hData_eplus_2.75_3.00_clone__35->GetXaxis()->SetLabelSize(0.035);
   hData_eplus_2.75_3.00_clone__35->GetXaxis()->SetTitleSize(0.035);
   hData_eplus_2.75_3.00_clone__35->GetXaxis()->SetTitleFont(132);
   hData_eplus_2.75_3.00_clone__35->GetYaxis()->SetTitle("Candidates");
   hData_eplus_2.75_3.00_clone__35->GetYaxis()->SetLabelFont(132);
   hData_eplus_2.75_3.00_clone__35->GetYaxis()->SetLabelSize(0.035);
   hData_eplus_2.75_3.00_clone__35->GetYaxis()->SetTitleSize(0.035);
   hData_eplus_2.75_3.00_clone__35->GetYaxis()->SetTitleFont(132);
   hData_eplus_2.75_3.00_clone__35->GetZaxis()->SetLabelFont(42);
   hData_eplus_2.75_3.00_clone__35->GetZaxis()->SetLabelSize(0.035);
   hData_eplus_2.75_3.00_clone__35->GetZaxis()->SetTitleSize(0.035);
   hData_eplus_2.75_3.00_clone__35->GetZaxis()->SetTitleFont(42);
   hData_eplus_2.75_3.00_clone__35->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eplus_2.75_3.00_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eplus_2.75_3.00","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eplus_2.75_3.00_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eplus_2.75_3.00","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eplus_2.75_3.00_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_2.75_3.00_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eplus_2.75_3.00_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eplus_2.75_3.00_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{+}}");
   AText = pt->AddText("2.75<#it{#eta^{e}}<3.00");
   pt->Draw();
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->Modified();
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2
   TPad *fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2 = new TPad("fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2", "fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2",0,0,1,0.2);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->Draw();
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->cd();
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->SetFillColor(0);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->SetBorderMode(0);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->SetBorderSize(2);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->SetTopMargin(0.055);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->SetBottomMargin(0.25);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->SetFrameBorderMode(0);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->SetFrameBorderMode(0);
   Double_t xAxis40[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36 = new TH1D("fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36","",34, xAxis40);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(1,-1.085287);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(2,1.351777);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(3,-0.7348367);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(4,0.444822);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(5,0.8670413);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(6,-0.6638452);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(7,0.3562588);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(8,-0.8470688);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(9,0.251131);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(10,-0.9604336);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(11,-0.4836492);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(12,-0.1998733);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(13,0.07340761);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(14,-0.1704235);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(15,-0.2747559);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(16,-1.927764);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(17,-1.388948);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(18,0.2541972);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(19,-0.9848374);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(20,-1.388366);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(21,0.6893162);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(22,0.4063082);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(23,0.6624174);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(24,0.1738954);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(25,0.5271298);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(26,1.699246);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(27,-0.1122384);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(28,1.619475);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(29,3.308073);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(30,2.550954);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(31,0.07403979);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(32,1.903475);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(33,0.3503933);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(34,2.476805);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(35,784);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(1,94.28149);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(2,88.70738);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(3,82.4803);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(4,78.93668);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(5,76.24303);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(6,73.73602);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(7,72.82857);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(8,70.77429);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(9,70.78842);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(10,69.3902);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(11,69.54135);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(12,67.52037);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(13,66.7982);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(14,65.84831);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(15,63.61604);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(16,62.56197);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(17,60.3407);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(18,58.62593);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(19,54.461);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(20,50.40833);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(21,47.12749);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(22,41.86884);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(23,38.66523);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(24,35.19943);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(25,31.74902);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(26,29.42788);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(27,26.26785);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(28,25.41653);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(29,32.72614);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(30,27.45906);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(31,23.81176);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(32,21.54066);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(33,19.39072);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(34,29.22328);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(35,28);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetMinimum(-4);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetMaximum(4);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetEntries(114742);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetStats(0);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetFillColor(1);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetYaxis()->SetNdivisions(402);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->Draw("hist");
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->Modified();
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->cd();
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->Modified();
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->cd();
   fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->SetSelected(fitCanvas_eplus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv);
}


==> figs/Fig10e.C <==
void Fig10e()
{
//=========Macro generated from canvas: fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv/fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv
//=========  (Wed Aug  3 11:16:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv = new TCanvas("fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv", "fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv",0,0,700,500);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->SetHighLightColor(2);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->Range(0,0,1,1);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->SetFillColor(0);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->SetBorderMode(0);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->SetBorderSize(2);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1
   TPad *fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1 = new TPad("fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1", "fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1",0,0.2,1,1);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->Draw();
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->cd();
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->Range(14.375,-1009.827,70.625,9088.443);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->SetFillColor(0);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->SetBorderMode(0);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->SetBorderSize(2);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->SetTickx(1);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->SetTicky(1);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->SetFrameBorderMode(0);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eplus_3.00_3.25 = new THStack();
   fitCanvas_eplus_3.00_3.25->SetName("fitCanvas_eplus_3.00_3.25");
   fitCanvas_eplus_3.00_3.25->SetTitle("");
   fitCanvas_eplus_3.00_3.25->SetMaximum(7693.92);
   Double_t xAxis41[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eplus_3.00_3.25_stack_5 = new TH1F("fitCanvas_eplus_3.00_3.25_stack_5","",34, xAxis41);
   fitCanvas_eplus_3.00_3.25_stack_5->SetMinimum(0);
   fitCanvas_eplus_3.00_3.25_stack_5->SetMaximum(8078.616);
   fitCanvas_eplus_3.00_3.25_stack_5->SetDirectory(0);
   fitCanvas_eplus_3.00_3.25_stack_5->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eplus_3.00_3.25_stack_5->SetLineColor(ci);
   fitCanvas_eplus_3.00_3.25_stack_5->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eplus_3.00_3.25_stack_5->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.00_3.25_stack_5->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_3.00_3.25_stack_5->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_3.00_3.25_stack_5->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.00_3.25_stack_5->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eplus_3.00_3.25_stack_5->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.00_3.25_stack_5->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_3.00_3.25_stack_5->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_3.00_3.25_stack_5->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eplus_3.00_3.25_stack_5->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.00_3.25_stack_5->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_3.00_3.25_stack_5->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_3.00_3.25_stack_5->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_3.00_3.25_stack_5->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.00_3.25->SetHistogram(fitCanvas_eplus_3.00_3.25_stack_5);
   
   Double_t xAxis42[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eplus_3.00_3.25_clone__37 = new TH1D("hDataAIPCHI_eplus_3.00_3.25_clone__37","hDataAIPCHI_eplus_3.00_3.25",34, xAxis42);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(1,0.1905754);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(2,0.1268184);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(3,0.08879608);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(4,0.06213407);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(5,0.04520949);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(6,0.02898044);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(7,0.02040223);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(8,0.01762011);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(9,0.0159972);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(10,0.009969272);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(11,0.006723463);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(12,0.006259776);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(13,0.005332401);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(14,0.001854748);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(15,0.003709497);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(16,0.001622905);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(17,0.002550279);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(18,0.002086592);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(19,0.001622905);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(20,0.002086592);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(21,0.001391061);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(22,0.001159218);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(23,0.001159218);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(24,0.0006955306);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(25,0.0009273742);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(26,0.0002318435);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(27,0.0006955306);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(29,0.0001159218);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(30,0.0002318435);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(32,0.0001159218);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(34,3.312051e-05);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinContent(35,0.0004636871);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(1,0.00664708);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(2,0.005422364);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(3,0.004537268);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(4,0.003795442);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(5,0.003237519);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(6,0.00259209);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(7,0.002174885);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(8,0.002021165);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(9,0.001925837);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(10,0.0015203);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(11,0.001248516);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(12,0.001204694);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(13,0.001111883);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(14,0.0006557526);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(15,0.0009273742);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(16,0.0006134004);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(17,0.000768938);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(18,0.0006955306);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(19,0.0006134004);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(20,0.0006955306);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(21,0.0005678984);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(22,0.0005184179);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(23,0.0005184179);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(24,0.0004015648);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(25,0.0004636871);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(26,0.0002318435);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(27,0.0004015648);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(29,0.0002318435);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(30,0.0003278763);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(32,0.0002318435);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(34,0.0002318435);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetBinError(35,0.0003278763);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetEntries(2828);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eplus_3.00_3.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 2796   ");
   AText = ptstats->AddText("Mean  =  23.41");
   AText = ptstats->AddText("Std Dev   =  4.104");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eplus_3.00_3.25_clone__37);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->SetFillColor(9);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_3.00_3.25_clone__37->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.00_3.25->Add(hDataAIPCHI_eplus_3.00_3.25_clone,"");
   Double_t xAxis43[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eplus_3.00_3.25_clone__38 = new TH1D("hDataMB_eplus_3.00_3.25_clone__38","hDataMB_eplus_3.00_3.25",34, xAxis43);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(1,3008.661);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(2,2013.401);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(3,1267.909);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(4,859.2543);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(5,532.9029);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(6,366.3906);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(7,264.7037);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(8,172.2322);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(9,127.7442);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(10,90.5649);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(11,72.45192);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(12,56.88111);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(13,44.80579);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(14,37.17927);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(15,19.70184);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(16,22.56178);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(17,15.25304);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(18,12.71086);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(19,13.02863);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(20,8.262061);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(21,6.03766);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(22,5.719888);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(23,3.813259);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(24,2.859944);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(25,4.13103);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(26,3.813259);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(27,2.224401);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(28,2.542173);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(29,1.429972);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(30,0.6355431);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(31,0.7944289);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(33,0.4766573);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(34,0.3177716);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinContent(35,0.6355431);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(1,30.92033);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(2,25.2943);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(3,20.0725);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(4,16.52412);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(5,13.01312);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(6,10.7902);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(7,9.17144);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(8,7.398006);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(9,6.3713);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(10,5.364601);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(11,4.798245);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(12,4.251494);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(13,3.773328);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(14,3.437225);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(15,2.502136);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(16,2.677591);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(17,2.201586);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(18,2.009764);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(19,2.034731);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(20,1.620323);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(21,1.385134);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(22,1.348191);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(23,1.100793);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(24,0.9533147);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(25,1.145742);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(26,1.100793);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(27,0.8407445);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(28,0.8987937);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(29,0.9533147);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(30,0.6355431);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(31,0.7105588);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(33,0.5503965);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(34,0.8407445);
   hDataMB_eplus_3.00_3.25_clone__38->SetBinError(35,0.4493969);
   hDataMB_eplus_3.00_3.25_clone__38->SetEntries(28503);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eplus_3.00_3.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 28471  ");
   AText = ptstats->AddText("Mean  =  22.74");
   AText = ptstats->AddText("Std Dev   =  3.276");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eplus_3.00_3.25_clone__38->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eplus_3.00_3.25_clone__38);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eplus_3.00_3.25_clone__38->SetFillColor(ci);
   hDataMB_eplus_3.00_3.25_clone__38->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eplus_3.00_3.25_clone__38->GetXaxis()->SetLabelFont(42);
   hDataMB_eplus_3.00_3.25_clone__38->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eplus_3.00_3.25_clone__38->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eplus_3.00_3.25_clone__38->GetXaxis()->SetTitleFont(42);
   hDataMB_eplus_3.00_3.25_clone__38->GetYaxis()->SetTitle("Candidates");
   hDataMB_eplus_3.00_3.25_clone__38->GetYaxis()->SetLabelFont(42);
   hDataMB_eplus_3.00_3.25_clone__38->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eplus_3.00_3.25_clone__38->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eplus_3.00_3.25_clone__38->GetYaxis()->SetTitleFont(42);
   hDataMB_eplus_3.00_3.25_clone__38->GetZaxis()->SetLabelFont(42);
   hDataMB_eplus_3.00_3.25_clone__38->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eplus_3.00_3.25_clone__38->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eplus_3.00_3.25_clone__38->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.00_3.25->Add(hDataMB_eplus_3.00_3.25_clone,"");
   Double_t xAxis44[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_3.00_3.25_clone__39 = new TH1D("hGammaJetsData_3.00_3.25_clone__39","hGammaJetsData_3.00_3.25",34, xAxis44);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(1,1918.754);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(2,1529.059);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(3,1495.438);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(4,1351.111);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(5,1204.739);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(6,933.8852);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(7,877.4757);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(8,686.0629);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(9,615.7927);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(10,475.0774);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(11,649.5404);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(12,387.4666);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(13,439.013);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(14,325.5657);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(15,313.6131);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(16,288.6671);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(17,188.1462);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(18,175.4535);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(19,181.9891);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(20,176.2317);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(21,138.9262);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(22,103.9853);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(23,110.5197);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(24,76.27575);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(25,98.70413);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(26,86.28279);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(27,51.89152);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(28,60.62259);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(29,65.72451);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(30,29.63529);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(31,24.01051);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(32,31.3139);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(33,30.91088);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(34,15.95411);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(35,84.88365);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(1,125.6287);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(2,107.4506);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(3,113.8361);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(4,111.5087);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(5,104.8187);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(6,86.81872);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(7,87.63369);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(8,73.10045);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(9,68.40325);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(10,61.12312);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(11,84.81148);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(12,54.49506);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(13,63.14206);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(14,49.76279);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(15,50.64112);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(16,49.18771);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(17,34.12847);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(18,33.59612);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(19,37.8796);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(20,38.34597);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(21,29.3849);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(22,25.56173);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(23,28.00581);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(24,19.38077);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(25,28.87965);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(26,27.46175);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(27,15.76036);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(28,20.82525);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(29,35.29855);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(30,17.99304);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(31,16.68853);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(32,21.32278);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(33,24.68496);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(34,28.02942);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(35,23.92783);
   hGammaJetsData_3.00_3.25_clone__39->SetEntries(1888.469);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_3.00_3.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 11238  ");
   AText = ptstats->AddText("Mean  =  27.95");
   AText = ptstats->AddText("Std Dev   =  8.011");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_3.00_3.25_clone__39->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_3.00_3.25_clone__39);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_3.00_3.25_clone__39->SetFillColor(ci);
   hGammaJetsData_3.00_3.25_clone__39->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_3.00_3.25_clone__39->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_3.00_3.25_clone__39->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.00_3.25_clone__39->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.00_3.25_clone__39->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_3.00_3.25_clone__39->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_3.00_3.25_clone__39->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_3.00_3.25_clone__39->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.00_3.25_clone__39->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.00_3.25_clone__39->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_3.00_3.25_clone__39->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_3.00_3.25_clone__39->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.00_3.25_clone__39->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.00_3.25_clone__39->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.00_3.25->Add(hGammaJetsData_3.00_3.25_clone,"");
   Double_t xAxis45[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eplus_3.00_3.25_clone__40 = new TH1D("hRareEWKMC_eplus_3.00_3.25_clone__40","hRareEWKMC_eplus_3.00_3.25",34, xAxis45);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(1,14.45812);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(2,15.97745);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(3,14.85094);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(4,16.44906);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(5,14.51804);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(6,15.5704);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(7,18.67745);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(8,16.33924);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(9,14.19088);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(10,15.58616);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(11,20.06381);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(12,16.5774);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(13,17.33712);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(14,17.63033);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(15,17.93609);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(16,17.45798);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(17,16.04522);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(18,15.66739);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(19,14.71566);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(20,14.65286);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(21,11.45062);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(22,8.582847);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(23,5.922748);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(24,5.037009);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(25,4.582833);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(26,4.012194);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(27,3.431188);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(28,1.996053);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(29,2.071871);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(30,1.491937);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(31,1.611796);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(32,1.718755);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(33,1.169001);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(34,0.7748667);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinContent(35,5.100179);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(1,1.129038);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(2,1.185731);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(3,1.129881);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(4,1.192536);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(5,1.128221);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(6,1.165752);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(7,1.289723);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(8,1.187811);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(9,1.111399);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(10,1.167198);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(11,1.338163);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(12,1.205881);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(13,1.234803);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(14,1.247083);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(15,1.255691);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(16,1.246648);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(17,1.185858);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(18,1.185431);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(19,1.150409);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(20,1.146342);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(21,1.007229);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(22,0.8660807);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(23,0.7072972);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(24,0.6558144);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(25,0.6238969);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(26,0.5908156);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(27,0.5403261);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(28,0.4115831);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(29,0.5920783);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(30,0.5038087);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(31,0.5248843);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(32,0.5579841);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(33,0.4519677);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(34,0.6898485);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetBinError(35,0.6724635);
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetEntries(6496);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eplus_3.00_3.25_clone__40->SetFillColor(ci);
   hRareEWKMC_eplus_3.00_3.25_clone__40->GetXaxis()->SetTitle("p_{T}(e^{+}) [GeV]");
   hRareEWKMC_eplus_3.00_3.25_clone__40->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_3.00_3.25_clone__40->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_3.00_3.25_clone__40->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_3.00_3.25_clone__40->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_3.00_3.25_clone__40->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eplus_3.00_3.25_clone__40->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_3.00_3.25_clone__40->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_3.00_3.25_clone__40->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_3.00_3.25_clone__40->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_3.00_3.25_clone__40->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_3.00_3.25_clone__40->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_3.00_3.25_clone__40->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_3.00_3.25_clone__40->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.00_3.25->Add(hRareEWKMC_eplus_3.00_3.25_clone,"");
   Double_t xAxis46[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eplus_3.00_3.25__41 = new TH1D("hZDYCombinedfitCanvas_eplus_3.00_3.25__41","hZMC_eplus_3.00_3.25",34, xAxis46);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(1,429.3578);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(2,440.5881);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(3,383.2359);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(4,353.6929);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(5,340.1486);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(6,274.4535);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(7,290.5176);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(8,312.9121);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(9,281.3874);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(10,266.5247);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(11,309.4794);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(12,279.9187);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(13,237.4679);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(14,260.3083);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(15,222.4005);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(16,251.0797);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(17,207.6994);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(18,175.768);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(19,167.1719);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(20,189.0994);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(21,139.6334);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(22,125.1903);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(23,136.7348);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(24,90.41772);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(25,101.2455);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(26,79.84606);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(27,83.56232);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(28,65.51854);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(29,41.64425);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(30,28.24663);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(31,40.98405);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(32,19.83084);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(33,17.38208);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(34,9.731459);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinContent(35,47.30027);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(1,59.22524);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(2,59.25992);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(3,48.85586);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(4,48.69967);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(5,40.39046);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(6,11.62391);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(7,35.2586);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(8,35.43959);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(9,29.55227);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(10,22.36556);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(11,35.41882);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(12,29.56336);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(13,22.03929);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(14,29.40563);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(15,10.68079);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(16,29.35026);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(17,10.40801);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(18,9.614364);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(19,9.372356);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(20,28.82121);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(21,8.632232);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(22,8.138929);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(23,20.95926);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(24,6.999753);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(25,20.49878);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(26,6.589626);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(27,20.25759);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(28,20.03214);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(29,6.759194);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(30,5.572699);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(31,27.85211);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(32,4.704069);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(33,4.383725);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(34,6.126987);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetBinError(35,5.16576);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetEntries(11843);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eplus_3.00_3.25_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 6770   ");
   AText = ptstats->AddText("Mean  =  30.91");
   AText = ptstats->AddText("Std Dev   =  7.762");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eplus_3.00_3.25__41);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->SetFillColor(ci);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.00_3.25__41->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.00_3.25->Add(hZDYCombinedfitCanvas_eplus_3.00_3.25,"");
   Double_t xAxis47[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eplus_3.00_3.25_clone__42 = new TH1D("hWtMC_eplus_3.00_3.25_clone__42","hWtMC_eplus_3.00_3.25",34, xAxis47);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(1,169.3808);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(2,170.994);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(3,160.7773);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(4,153.2493);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(5,137.1178);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(6,129.052);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(7,116.1468);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(8,104.3171);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(9,84.42155);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(10,65.60146);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(11,68.82776);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(12,59.14885);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(13,47.31908);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(14,43.55507);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(15,29.57443);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(16,29.03671);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(17,23.12183);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(18,15.59379);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(19,11.82977);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(20,15.05607);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(21,5.377169);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(22,5.377169);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(23,10.21662);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(24,4.301735);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(25,4.301735);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(26,3.764018);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(27,2.150867);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(28,2.688584);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(29,1.613151);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(30,1.344292);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(31,1.075434);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(32,0.8065753);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(33,0.8065753);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(34,0.1536334);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinContent(35,1.075434);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(1,9.543528);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(2,9.588865);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(3,9.297994);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(4,9.077705);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(5,8.58665);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(6,8.330274);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(7,7.902792);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(8,7.489529);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(9,6.737573);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(10,5.939277);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(11,6.083572);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(12,5.639622);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(13,5.044231);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(14,4.839452);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(15,3.987815);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(16,3.951396);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(17,3.526045);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(18,2.895694);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(19,2.522116);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(20,2.84533);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(21,1.70041);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(22,1.70041);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(23,2.343853);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(24,1.520893);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(25,1.520893);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(26,1.422665);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(27,1.075434);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(28,1.202371);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(29,1.317132);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(30,1.202371);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(31,1.075434);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(32,0.9313529);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(33,0.9313529);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(34,0.7604465);
   hWtMC_eplus_3.00_3.25_clone__42->SetBinError(35,0.7604465);
   hWtMC_eplus_3.00_3.25_clone__42->SetEntries(3169);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eplus_3.00_3.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 3135   ");
   AText = ptstats->AddText("Mean  =  26.76");
   AText = ptstats->AddText("Std Dev   =  5.685");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eplus_3.00_3.25_clone__42->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eplus_3.00_3.25_clone__42);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eplus_3.00_3.25_clone__42->SetFillColor(ci);
   hWtMC_eplus_3.00_3.25_clone__42->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eplus_3.00_3.25_clone__42->GetXaxis()->SetLabelFont(42);
   hWtMC_eplus_3.00_3.25_clone__42->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eplus_3.00_3.25_clone__42->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eplus_3.00_3.25_clone__42->GetXaxis()->SetTitleFont(42);
   hWtMC_eplus_3.00_3.25_clone__42->GetYaxis()->SetTitle("Candidates");
   hWtMC_eplus_3.00_3.25_clone__42->GetYaxis()->SetLabelFont(42);
   hWtMC_eplus_3.00_3.25_clone__42->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eplus_3.00_3.25_clone__42->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eplus_3.00_3.25_clone__42->GetYaxis()->SetTitleFont(42);
   hWtMC_eplus_3.00_3.25_clone__42->GetZaxis()->SetLabelFont(42);
   hWtMC_eplus_3.00_3.25_clone__42->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eplus_3.00_3.25_clone__42->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eplus_3.00_3.25_clone__42->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.00_3.25->Add(hWtMC_eplus_3.00_3.25_clone,"");
   Double_t xAxis48[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eplus_3.00_3.25__43 = new TH1D("hWeMC_eplus_3.00_3.25__43","hWeMC_eplus_3.00_3.25_0jet",34, xAxis48);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(1,2098.784);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(2,2172.879);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(3,2236.661);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(4,2382.98);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(5,2373.203);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(6,2531.826);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(7,2569.274);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(8,2718.833);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(9,3006.983);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(10,2904.237);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(11,3046.84);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(12,3011.59);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(13,3066.131);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(14,3047.256);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(15,2930.541);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(16,2885.811);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(17,2856.026);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(18,2584.611);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(19,2122.204);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(20,1965.541);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(21,1536.361);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(22,1275.107);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(23,977.1791);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(24,811.4215);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(25,603.3723);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(26,474.0244);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(27,435.6535);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(28,343.4287);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(29,259.4658);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(30,194.4803);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(31,150.9984);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(32,97.67872);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(33,76.36843);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(34,44.72601);
   hWeMC_eplus_3.00_3.25__43->SetBinContent(35,184.4791);
   hWeMC_eplus_3.00_3.25__43->SetBinError(1,50.67312);
   hWeMC_eplus_3.00_3.25__43->SetBinError(2,51.6682);
   hWeMC_eplus_3.00_3.25__43->SetBinError(3,52.45007);
   hWeMC_eplus_3.00_3.25__43->SetBinError(4,54.13784);
   hWeMC_eplus_3.00_3.25__43->SetBinError(5,53.8349);
   hWeMC_eplus_3.00_3.25__43->SetBinError(6,55.74239);
   hWeMC_eplus_3.00_3.25__43->SetBinError(7,56.21432);
   hWeMC_eplus_3.00_3.25__43->SetBinError(8,57.74792);
   hWeMC_eplus_3.00_3.25__43->SetBinError(9,60.75609);
   hWeMC_eplus_3.00_3.25__43->SetBinError(10,59.62183);
   hWeMC_eplus_3.00_3.25__43->SetBinError(11,61.10147);
   hWeMC_eplus_3.00_3.25__43->SetBinError(12,60.84222);
   hWeMC_eplus_3.00_3.25__43->SetBinError(13,61.14078);
   hWeMC_eplus_3.00_3.25__43->SetBinError(14,61.12448);
   hWeMC_eplus_3.00_3.25__43->SetBinError(15,59.84599);
   hWeMC_eplus_3.00_3.25__43->SetBinError(16,59.26947);
   hWeMC_eplus_3.00_3.25__43->SetBinError(17,59.34133);
   hWeMC_eplus_3.00_3.25__43->SetBinError(18,56.31622);
   hWeMC_eplus_3.00_3.25__43->SetBinError(19,50.97942);
   hWeMC_eplus_3.00_3.25__43->SetBinError(20,49.18368);
   hWeMC_eplus_3.00_3.25__43->SetBinError(21,43.72705);
   hWeMC_eplus_3.00_3.25__43->SetBinError(22,40.22634);
   hWeMC_eplus_3.00_3.25__43->SetBinError(23,35.37259);
   hWeMC_eplus_3.00_3.25__43->SetBinError(24,32.52027);
   hWeMC_eplus_3.00_3.25__43->SetBinError(25,28.04077);
   hWeMC_eplus_3.00_3.25__43->SetBinError(26,25.04622);
   hWeMC_eplus_3.00_3.25__43->SetBinError(27,24.20192);
   hWeMC_eplus_3.00_3.25__43->SetBinError(28,21.44539);
   hWeMC_eplus_3.00_3.25__43->SetBinError(29,26.58432);
   hWeMC_eplus_3.00_3.25__43->SetBinError(30,23.07404);
   hWeMC_eplus_3.00_3.25__43->SetBinError(31,20.29629);
   hWeMC_eplus_3.00_3.25__43->SetBinError(32,16.22929);
   hWeMC_eplus_3.00_3.25__43->SetBinError(33,14.51097);
   hWeMC_eplus_3.00_3.25__43->SetBinError(34,20.84261);
   hWeMC_eplus_3.00_3.25__43->SetBinError(35,15.91998);
   hWeMC_eplus_3.00_3.25__43->SetEntries(50228);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eplus_3.00_3.25_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 38976  ");
   AText = ptstats->AddText("Mean  =  31.68");
   AText = ptstats->AddText("Std Dev   =  6.853");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eplus_3.00_3.25__43->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eplus_3.00_3.25__43);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eplus_3.00_3.25__43->SetFillColor(ci);
   hWeMC_eplus_3.00_3.25__43->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eplus_3.00_3.25__43->GetXaxis()->SetLabelFont(42);
   hWeMC_eplus_3.00_3.25__43->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eplus_3.00_3.25__43->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eplus_3.00_3.25__43->GetXaxis()->SetTitleFont(42);
   hWeMC_eplus_3.00_3.25__43->GetYaxis()->SetTitle("Candidates");
   hWeMC_eplus_3.00_3.25__43->GetYaxis()->SetLabelFont(42);
   hWeMC_eplus_3.00_3.25__43->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eplus_3.00_3.25__43->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eplus_3.00_3.25__43->GetYaxis()->SetTitleFont(42);
   hWeMC_eplus_3.00_3.25__43->GetZaxis()->SetLabelFont(42);
   hWeMC_eplus_3.00_3.25__43->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eplus_3.00_3.25__43->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eplus_3.00_3.25__43->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.00_3.25->Add(hWeMC_eplus_3.00_3.25,"");
   fitCanvas_eplus_3.00_3.25->Draw("hist");
   Double_t xAxis49[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eplus_3.00_3.25_clone__44 = new TH1D("hData_eplus_3.00_3.25_clone__44","hData_eplus_3.00_3.25",34, xAxis49);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(1,7398);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(2,6475);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(3,5762);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(4,5136);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(5,4678);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(6,4438);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(7,4173);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(8,4031);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(9,4066);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(10,3884);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(11,3799);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(12,3817);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(13,3691);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(14,3617);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(15,3529);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(16,3369);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(17,3274);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(18,2946);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(19,2669);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(20,2302);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(21,1945);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(22,1575);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(23,1258);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(24,1011);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(25,785);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(26,693);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(27,563);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(28,439);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(29,393.5);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(30,295.5);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(31,233);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(32,176);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(33,131.5);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(34,90.57143);
   hData_eplus_3.00_3.25_clone__44->SetBinContent(35,515);
   hData_eplus_3.00_3.25_clone__44->SetBinError(1,86.01163);
   hData_eplus_3.00_3.25_clone__44->SetBinError(2,80.46738);
   hData_eplus_3.00_3.25_clone__44->SetBinError(3,75.90784);
   hData_eplus_3.00_3.25_clone__44->SetBinError(4,71.66589);
   hData_eplus_3.00_3.25_clone__44->SetBinError(5,68.39591);
   hData_eplus_3.00_3.25_clone__44->SetBinError(6,66.61832);
   hData_eplus_3.00_3.25_clone__44->SetBinError(7,64.59876);
   hData_eplus_3.00_3.25_clone__44->SetBinError(8,63.49016);
   hData_eplus_3.00_3.25_clone__44->SetBinError(9,63.76519);
   hData_eplus_3.00_3.25_clone__44->SetBinError(10,62.32175);
   hData_eplus_3.00_3.25_clone__44->SetBinError(11,61.63603);
   hData_eplus_3.00_3.25_clone__44->SetBinError(12,61.78187);
   hData_eplus_3.00_3.25_clone__44->SetBinError(13,60.7536);
   hData_eplus_3.00_3.25_clone__44->SetBinError(14,60.1415);
   hData_eplus_3.00_3.25_clone__44->SetBinError(15,59.40539);
   hData_eplus_3.00_3.25_clone__44->SetBinError(16,58.04309);
   hData_eplus_3.00_3.25_clone__44->SetBinError(17,57.21888);
   hData_eplus_3.00_3.25_clone__44->SetBinError(18,54.27707);
   hData_eplus_3.00_3.25_clone__44->SetBinError(19,51.66237);
   hData_eplus_3.00_3.25_clone__44->SetBinError(20,47.97916);
   hData_eplus_3.00_3.25_clone__44->SetBinError(21,44.10215);
   hData_eplus_3.00_3.25_clone__44->SetBinError(22,39.68627);
   hData_eplus_3.00_3.25_clone__44->SetBinError(23,35.4683);
   hData_eplus_3.00_3.25_clone__44->SetBinError(24,31.79623);
   hData_eplus_3.00_3.25_clone__44->SetBinError(25,28.01785);
   hData_eplus_3.00_3.25_clone__44->SetBinError(26,26.32489);
   hData_eplus_3.00_3.25_clone__44->SetBinError(27,23.72762);
   hData_eplus_3.00_3.25_clone__44->SetBinError(28,20.95233);
   hData_eplus_3.00_3.25_clone__44->SetBinError(29,28.05352);
   hData_eplus_3.00_3.25_clone__44->SetBinError(30,24.31049);
   hData_eplus_3.00_3.25_clone__44->SetBinError(31,21.58703);
   hData_eplus_3.00_3.25_clone__44->SetBinError(32,18.76166);
   hData_eplus_3.00_3.25_clone__44->SetBinError(33,16.21727);
   hData_eplus_3.00_3.25_clone__44->SetBinError(34,25.17936);
   hData_eplus_3.00_3.25_clone__44->SetBinError(35,22.69361);
   hData_eplus_3.00_3.25_clone__44->SetEntries(94965);
   hData_eplus_3.00_3.25_clone__44->SetStats(0);
   hData_eplus_3.00_3.25_clone__44->SetMarkerStyle(20);
   hData_eplus_3.00_3.25_clone__44->SetMarkerSize(0.8);
   hData_eplus_3.00_3.25_clone__44->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eplus_3.00_3.25_clone__44->GetXaxis()->SetLabelFont(132);
   hData_eplus_3.00_3.25_clone__44->GetXaxis()->SetLabelSize(0.035);
   hData_eplus_3.00_3.25_clone__44->GetXaxis()->SetTitleSize(0.035);
   hData_eplus_3.00_3.25_clone__44->GetXaxis()->SetTitleFont(132);
   hData_eplus_3.00_3.25_clone__44->GetYaxis()->SetTitle("Candidates");
   hData_eplus_3.00_3.25_clone__44->GetYaxis()->SetLabelFont(132);
   hData_eplus_3.00_3.25_clone__44->GetYaxis()->SetLabelSize(0.035);
   hData_eplus_3.00_3.25_clone__44->GetYaxis()->SetTitleSize(0.035);
   hData_eplus_3.00_3.25_clone__44->GetYaxis()->SetTitleFont(132);
   hData_eplus_3.00_3.25_clone__44->GetZaxis()->SetLabelFont(42);
   hData_eplus_3.00_3.25_clone__44->GetZaxis()->SetLabelSize(0.035);
   hData_eplus_3.00_3.25_clone__44->GetZaxis()->SetTitleSize(0.035);
   hData_eplus_3.00_3.25_clone__44->GetZaxis()->SetTitleFont(42);
   hData_eplus_3.00_3.25_clone__44->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eplus_3.00_3.25_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eplus_3.00_3.25","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eplus_3.00_3.25_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eplus_3.00_3.25","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eplus_3.00_3.25_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_3.00_3.25_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eplus_3.00_3.25_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eplus_3.00_3.25_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{+}}");
   AText = pt->AddText("3.00<#it{#eta^{e}}<3.25");
   pt->Draw();
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->Modified();
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2
   TPad *fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2 = new TPad("fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2", "fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2",0,0,1,0.2);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->Draw();
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->cd();
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->SetFillColor(0);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->SetBorderMode(0);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->SetBorderSize(2);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->SetTopMargin(0.055);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->SetBottomMargin(0.25);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->SetFrameBorderMode(0);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->SetFrameBorderMode(0);
   Double_t xAxis50[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45 = new TH1D("fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45","",34, xAxis50);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(1,-1.481711);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(2,0.7659722);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(3,1.241942);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(4,0.06281149);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(5,0.4681381);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(6,1.450131);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(7,0.2224398);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(8,0.1075964);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(9,-0.627869);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(10,0.5496435);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(11,-2.971928);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(12,-0.01688091);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(13,-1.544929);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(14,-1.17752);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(15,-0.1162105);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(16,-1.313595);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(17,-0.430786);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(18,-0.461872);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(19,1.874478);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(20,-0.8514085);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(21,1.507827);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(22,0.7728061);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(23,0.1843968);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(24,0.3774567);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(25,-0.6170415);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(26,0.871474);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(27,-0.399104);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(28,-0.9252964);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(29,0.7910309);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(30,2.057047);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(31,0.5966567);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(32,1.482606);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(33,0.249563);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(34,3.052227);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(35,515);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(1,86.01163);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(2,80.46738);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(3,75.90784);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(4,71.66589);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(5,68.39591);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(6,66.61832);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(7,64.59876);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(8,63.49016);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(9,63.76519);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(10,62.32175);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(11,61.63603);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(12,61.78187);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(13,60.7536);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(14,60.1415);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(15,59.40539);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(16,58.04309);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(17,57.21888);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(18,54.27707);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(19,51.66237);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(20,47.97916);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(21,44.10215);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(22,39.68627);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(23,35.4683);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(24,31.79623);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(25,28.01785);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(26,26.32489);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(27,23.72762);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(28,20.95233);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(29,28.05352);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(30,24.31049);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(31,21.58703);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(32,18.76166);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(33,16.21727);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(34,25.17936);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(35,22.69361);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetMinimum(-4);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetMaximum(4);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetEntries(94965);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetStats(0);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetFillColor(1);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetYaxis()->SetNdivisions(402);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->Draw("hist");
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->Modified();
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->cd();
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->Modified();
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->cd();
   fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->SetSelected(fitCanvas_eplus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv);
}


==> figs/Fig10f.C <==
void Fig10f()
{
//=========Macro generated from canvas: fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv/fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv
//=========  (Wed Aug  3 11:16:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv = new TCanvas("fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv", "fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv",0,0,700,500);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->SetHighLightColor(2);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->Range(0,0,1,1);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->SetFillColor(0);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->SetBorderMode(0);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->SetBorderSize(2);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1
   TPad *fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1 = new TPad("fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1", "fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1",0,0.2,1,1);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->Draw();
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->cd();
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->Range(14.375,-1013.922,70.625,9125.298);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->SetFillColor(0);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->SetBorderMode(0);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->SetBorderSize(2);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->SetTickx(1);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->SetTicky(1);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->SetFrameBorderMode(0);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eplus_3.25_3.50 = new THStack();
   fitCanvas_eplus_3.25_3.50->SetName("fitCanvas_eplus_3.25_3.50");
   fitCanvas_eplus_3.25_3.50->SetTitle("");
   fitCanvas_eplus_3.25_3.50->SetMaximum(7725.12);
   Double_t xAxis51[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eplus_3.25_3.50_stack_6 = new TH1F("fitCanvas_eplus_3.25_3.50_stack_6","",34, xAxis51);
   fitCanvas_eplus_3.25_3.50_stack_6->SetMinimum(0);
   fitCanvas_eplus_3.25_3.50_stack_6->SetMaximum(8111.376);
   fitCanvas_eplus_3.25_3.50_stack_6->SetDirectory(0);
   fitCanvas_eplus_3.25_3.50_stack_6->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eplus_3.25_3.50_stack_6->SetLineColor(ci);
   fitCanvas_eplus_3.25_3.50_stack_6->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eplus_3.25_3.50_stack_6->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.25_3.50_stack_6->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_3.25_3.50_stack_6->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_3.25_3.50_stack_6->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.25_3.50_stack_6->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eplus_3.25_3.50_stack_6->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.25_3.50_stack_6->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_3.25_3.50_stack_6->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_3.25_3.50_stack_6->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eplus_3.25_3.50_stack_6->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.25_3.50_stack_6->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_3.25_3.50_stack_6->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_3.25_3.50_stack_6->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_3.25_3.50_stack_6->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.25_3.50->SetHistogram(fitCanvas_eplus_3.25_3.50_stack_6);
   
   Double_t xAxis52[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eplus_3.25_3.50_clone__46 = new TH1D("hDataAIPCHI_eplus_3.25_3.50_clone__46","hDataAIPCHI_eplus_3.25_3.50",34, xAxis52);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(1,0.1238788);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(2,0.07883197);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(3,0.06290077);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(4,0.04147606);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(5,0.02884097);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(6,0.0238968);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(7,0.01538185);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(8,0.008514952);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(9,0.009613655);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(10,0.007141572);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(11,0.006317545);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(12,0.002197407);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(13,0.003570786);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(14,0.004394814);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(15,0.002746759);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(16,0.001922731);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(17,0.001922731);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(18,0.001373379);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(19,0.0005493517);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(20,0.001098703);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(21,0.0008240276);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(22,0.0008240276);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(23,0.0005493517);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(24,0.0005493517);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(25,0.0005493517);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(27,0.0002746759);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(28,0.0002746759);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(29,0.0004120138);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(30,0.0002746759);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(31,0.0001373379);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(32,0.0002746759);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(34,7.847882e-05);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinContent(35,0.001098703);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(1,0.005833226);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(2,0.004653304);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(3,0.0041566);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(4,0.003375273);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(5,0.00281459);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(6,0.002562006);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(7,0.002055486);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(8,0.00152933);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(9,0.001625004);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(10,0.001400578);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(11,0.001317299);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(12,0.0007769007);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(13,0.0009903579);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(14,0.001098703);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(15,0.0008686013);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(16,0.000726724);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(17,0.000726724);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(18,0.0006141939);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(19,0.0003884503);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(20,0.0005493517);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(21,0.0004757525);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(22,0.0004757525);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(23,0.0003884503);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(24,0.0003884503);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(25,0.0003884503);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(27,0.0002746759);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(28,0.0002746759);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(29,0.0004757525);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(30,0.0003884503);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(31,0.0002746759);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(32,0.0003884503);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(34,0.0003884503);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetBinError(35,0.0005493517);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetEntries(1611);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eplus_3.25_3.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 1581   ");
   AText = ptstats->AddText("Mean  =  23.65");
   AText = ptstats->AddText("Std Dev   =  4.645");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eplus_3.25_3.50_clone__46);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->SetFillColor(9);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_3.25_3.50_clone__46->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.25_3.50->Add(hDataAIPCHI_eplus_3.25_3.50_clone,"");
   Double_t xAxis53[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eplus_3.25_3.50_clone__47 = new TH1D("hDataMB_eplus_3.25_3.50_clone__47","hDataMB_eplus_3.25_3.50",34, xAxis53);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(1,2814.413);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(2,1847.478);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(3,1272.181);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(4,854.3067);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(5,618.1725);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(6,504.9049);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(7,366.68);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(8,290.5283);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(9,188.1395);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(10,160.6225);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(11,107.5083);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(12,99.8291);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(13,79.35134);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(14,59.5135);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(15,47.99476);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(16,36.47602);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(17,33.9163);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(18,23.67742);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(19,17.27811);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(20,22.39756);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(21,13.43853);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(22,5.759371);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(23,9.598952);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(24,8.319092);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(25,7.039232);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(26,4.479511);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(27,5.119441);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(28,3.199651);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(29,2.879686);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(30,1.27986);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(31,1.599825);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(32,1.599825);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(33,0.6399301);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(34,0.3656744);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinContent(35,3.199651);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(1,42.43852);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(2,34.38397);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(3,28.53256);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(4,23.38154);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(5,19.88937);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(6,17.97509);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(7,15.31828);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(8,13.63517);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(9,10.97252);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(10,10.1384);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(11,8.294443);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(12,7.992725);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(13,7.125961);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(14,6.171263);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(15,5.541958);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(16,4.831367);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(17,4.658762);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(18,3.892543);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(19,3.325175);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(20,3.785878);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(21,2.932528);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(22,1.91979);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(23,2.478439);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(24,2.307301);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(25,2.122408);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(26,1.693096);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(27,1.809996);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(28,1.430927);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(29,1.91979);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(30,1.27986);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(31,1.430927);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(32,1.430927);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(33,0.9049979);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(34,1.27986);
   hDataMB_eplus_3.25_3.50_clone__47->SetBinError(35,1.430927);
   hDataMB_eplus_3.25_3.50_clone__47->SetEntries(14912);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eplus_3.25_3.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 14883  ");
   AText = ptstats->AddText("Mean  =  23.39");
   AText = ptstats->AddText("Std Dev   =   3.97");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eplus_3.25_3.50_clone__47->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eplus_3.25_3.50_clone__47);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eplus_3.25_3.50_clone__47->SetFillColor(ci);
   hDataMB_eplus_3.25_3.50_clone__47->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eplus_3.25_3.50_clone__47->GetXaxis()->SetLabelFont(42);
   hDataMB_eplus_3.25_3.50_clone__47->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eplus_3.25_3.50_clone__47->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eplus_3.25_3.50_clone__47->GetXaxis()->SetTitleFont(42);
   hDataMB_eplus_3.25_3.50_clone__47->GetYaxis()->SetTitle("Candidates");
   hDataMB_eplus_3.25_3.50_clone__47->GetYaxis()->SetLabelFont(42);
   hDataMB_eplus_3.25_3.50_clone__47->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eplus_3.25_3.50_clone__47->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eplus_3.25_3.50_clone__47->GetYaxis()->SetTitleFont(42);
   hDataMB_eplus_3.25_3.50_clone__47->GetZaxis()->SetLabelFont(42);
   hDataMB_eplus_3.25_3.50_clone__47->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eplus_3.25_3.50_clone__47->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eplus_3.25_3.50_clone__47->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.25_3.50->Add(hDataMB_eplus_3.25_3.50_clone,"");
   Double_t xAxis54[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_3.25_3.50_clone__48 = new TH1D("hGammaJetsData_3.25_3.50_clone__48","hGammaJetsData_3.25_3.50",34, xAxis54);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(1,2589.683);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(2,2107.87);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(3,1666.383);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(4,1680.565);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(5,1438.944);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(6,1311.157);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(7,1077.76);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(8,936.9068);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(9,731.0279);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(10,599.8337);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(11,527.0009);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(12,556.8122);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(13,433.6419);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(14,368.2094);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(15,431.8798);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(16,305.56);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(17,247.4431);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(18,236.451);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(19,271.3314);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(20,246.3723);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(21,214.6866);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(22,142.4083);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(23,151.351);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(24,126.7886);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(25,110.2123);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(26,84.28045);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(27,124.8564);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(28,87.78661);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(29,60.86336);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(30,41.12982);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(31,32.9481);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(32,34.43725);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(33,36.72723);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(34,10.90643);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(35,171.7983);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(1,164.9082);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(2,143.171);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(3,122.1869);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(4,130.7287);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(5,120.4394);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(6,116.2329);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(7,104.5634);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(8,92.78858);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(9,79.06805);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(10,69.3917);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(11,64.89642);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(12,77.0272);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(13,62.29108);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(14,55.80852);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(15,73.17755);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(16,49.87009);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(17,43.44997);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(18,44.44906);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(19,56.16307);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(20,51.17247);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(21,52.51743);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(22,38.35797);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(23,37.22604);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(24,35.67002);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(25,30.90794);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(26,32.23374);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(27,38.82339);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(28,33.27351);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(29,33.5775);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(30,24.61556);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(31,23.8376);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(32,23.93014);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(33,31.27567);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(34,25.026);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(35,53.12854);
   hGammaJetsData_3.25_3.50_clone__48->SetEntries(2004.698);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_3.25_3.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 13325  ");
   AText = ptstats->AddText("Mean  =   27.7");
   AText = ptstats->AddText("Std Dev   =  7.854");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_3.25_3.50_clone__48->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_3.25_3.50_clone__48);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_3.25_3.50_clone__48->SetFillColor(ci);
   hGammaJetsData_3.25_3.50_clone__48->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_3.25_3.50_clone__48->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_3.25_3.50_clone__48->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.25_3.50_clone__48->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.25_3.50_clone__48->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_3.25_3.50_clone__48->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_3.25_3.50_clone__48->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_3.25_3.50_clone__48->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.25_3.50_clone__48->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.25_3.50_clone__48->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_3.25_3.50_clone__48->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_3.25_3.50_clone__48->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.25_3.50_clone__48->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.25_3.50_clone__48->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.25_3.50->Add(hGammaJetsData_3.25_3.50_clone,"");
   Double_t xAxis55[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eplus_3.25_3.50_clone__49 = new TH1D("hRareEWKMC_eplus_3.25_3.50_clone__49","hRareEWKMC_eplus_3.25_3.50",34, xAxis55);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(1,12.61598);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(2,10.44054);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(3,11.06814);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(4,11.59417);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(5,14.04397);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(6,13.74799);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(7,13.54943);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(8,11.72794);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(9,11.49974);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(10,12.86749);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(11,13.88813);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(12,13.87763);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(13,13.58785);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(14,15.67129);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(15,15.23183);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(16,13.39054);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(17,12.67336);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(18,13.06123);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(19,12.60249);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(20,9.954918);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(21,8.201419);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(22,5.040079);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(23,4.475841);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(24,2.568262);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(25,2.305173);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(26,2.718939);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(27,3.068928);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(28,1.678461);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(29,1.268526);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(30,1.000845);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(31,0.2654265);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(32,0.7808775);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(33,0.3674161);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(34,0.4413599);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinContent(35,1.999396);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(1,1.097428);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(2,0.9858862);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(3,1.017096);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(4,1.044312);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(5,1.171749);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(6,1.148376);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(7,1.146291);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(8,1.059015);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(9,1.04699);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(10,1.111542);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(11,1.154891);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(12,1.168842);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(13,1.149163);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(14,1.252743);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(15,1.229879);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(16,1.148533);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(17,1.113202);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(18,1.148129);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(19,1.111157);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(20,0.9853212);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(21,0.8959745);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(22,0.6862689);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(23,0.6442575);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(24,0.4733332);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(25,0.4621285);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(26,0.493843);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(27,0.5370921);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(28,0.3887084);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(29,0.4901206);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(30,0.4388296);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(31,0.1993608);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(32,0.3875913);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(33,0.2320685);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(34,0.5422522);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetBinError(35,0.4380526);
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetEntries(4601);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eplus_3.25_3.50_clone__49->SetFillColor(ci);
   hRareEWKMC_eplus_3.25_3.50_clone__49->GetXaxis()->SetTitle("p_{T}(e^{+}) [GeV]");
   hRareEWKMC_eplus_3.25_3.50_clone__49->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_3.25_3.50_clone__49->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_3.25_3.50_clone__49->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_3.25_3.50_clone__49->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_3.25_3.50_clone__49->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eplus_3.25_3.50_clone__49->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_3.25_3.50_clone__49->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_3.25_3.50_clone__49->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_3.25_3.50_clone__49->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_3.25_3.50_clone__49->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_3.25_3.50_clone__49->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_3.25_3.50_clone__49->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_3.25_3.50_clone__49->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.25_3.50->Add(hRareEWKMC_eplus_3.25_3.50_clone,"");
   Double_t xAxis56[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eplus_3.25_3.50__50 = new TH1D("hZDYCombinedfitCanvas_eplus_3.25_3.50__50","hZMC_eplus_3.25_3.50",34, xAxis56);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(1,410.7534);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(2,430.7498);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(3,476.1413);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(4,366.0189);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(5,321.7726);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(6,334.4354);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(7,364.1544);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(8,308.2396);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(9,297.0761);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(10,258.1519);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(11,256.7127);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(12,286.3547);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(13,204.1599);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(14,218.2856);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(15,166.4653);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(16,153.032);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(17,153.6111);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(18,163.97);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(19,135.662);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(20,137.8541);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(21,99.0059);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(22,109.3534);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(23,106.3593);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(24,83.73567);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(25,129.5217);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(26,62.09605);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(27,77.57491);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(28,54.92565);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(29,43.19756);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(30,34.29855);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(31,14.79336);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(32,12.26603);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(33,9.842687);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(34,7.033764);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinContent(35,30.2363);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(1,57.74181);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(2,65.07541);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(3,71.74899);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(4,49.19708);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(5,44.19716);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(6,44.30834);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(7,53.54334);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(8,44.12404);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(9,38.6775);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(10,32.13625);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(11,32.14353);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(12,44.00471);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(13,23.65144);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(14,31.79559);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(15,9.772176);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(16,9.2916);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(17,9.465548);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(18,31.34949);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(19,8.912466);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(20,22.91766);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(21,7.618202);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(22,8.032925);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(23,7.897979);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(24,6.987595);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(25,37.50199);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(26,6.056567);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(27,22.12802);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(28,21.82964);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(29,22.24636);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(30,22.01543);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(31,4.249472);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(32,3.896712);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(33,3.46558);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(34,5.491432);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetBinError(35,4.298834);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetEntries(9184);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eplus_3.25_3.50_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 5101   ");
   AText = ptstats->AddText("Mean  =   30.4");
   AText = ptstats->AddText("Std Dev   =  7.681");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eplus_3.25_3.50__50);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->SetFillColor(ci);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.25_3.50__50->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.25_3.50->Add(hZDYCombinedfitCanvas_eplus_3.25_3.50,"");
   Double_t xAxis57[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eplus_3.25_3.50_clone__51 = new TH1D("hWtMC_eplus_3.25_3.50_clone__51","hWtMC_eplus_3.25_3.50",34, xAxis57);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(1,136.1304);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(2,118.9757);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(3,115.6555);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(4,115.1021);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(5,110.6751);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(6,96.84071);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(7,90.20021);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(8,81.89957);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(9,56.99768);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(10,65.29831);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(11,45.93017);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(12,48.69704);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(13,43.16329);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(14,24.34852);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(15,16.60126);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(16,20.47489);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(17,14.94114);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(18,12.17426);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(19,8.300632);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(20,8.300632);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(21,7.193881);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(22,5.533755);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(23,4.427004);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(24,1.106751);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(25,3.320253);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(27,0.5533755);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(28,1.106751);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(29,0.5533755);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(30,2.213502);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(31,0.2766877);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(32,0.5533755);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinContent(34,0.07905364);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(1,8.679356);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(2,8.114078);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(3,8.000057);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(4,7.980895);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(5,7.825911);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(6,7.32047);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(7,7.065025);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(8,6.732103);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(9,5.616148);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(10,6.011197);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(11,5.041491);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(12,5.191122);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(13,4.88728);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(14,3.670678);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(15,3.030962);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(16,3.366052);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(17,2.875423);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(18,2.595561);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(19,2.143214);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(20,2.143214);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(21,1.995224);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(22,1.749927);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(23,1.565182);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(24,0.7825911);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(25,1.355488);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(27,0.5533755);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(28,0.7825911);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(29,0.7825911);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(30,1.565182);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(31,0.5533755);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(32,0.7825911);
   hWtMC_eplus_3.25_3.50_clone__51->SetBinError(34,0.5533755);
   hWtMC_eplus_3.25_3.50_clone__51->SetEntries(2314);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eplus_3.25_3.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 2280   ");
   AText = ptstats->AddText("Mean  =  26.56");
   AText = ptstats->AddText("Std Dev   =  5.348");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eplus_3.25_3.50_clone__51->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eplus_3.25_3.50_clone__51);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eplus_3.25_3.50_clone__51->SetFillColor(ci);
   hWtMC_eplus_3.25_3.50_clone__51->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eplus_3.25_3.50_clone__51->GetXaxis()->SetLabelFont(42);
   hWtMC_eplus_3.25_3.50_clone__51->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eplus_3.25_3.50_clone__51->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eplus_3.25_3.50_clone__51->GetXaxis()->SetTitleFont(42);
   hWtMC_eplus_3.25_3.50_clone__51->GetYaxis()->SetTitle("Candidates");
   hWtMC_eplus_3.25_3.50_clone__51->GetYaxis()->SetLabelFont(42);
   hWtMC_eplus_3.25_3.50_clone__51->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eplus_3.25_3.50_clone__51->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eplus_3.25_3.50_clone__51->GetYaxis()->SetTitleFont(42);
   hWtMC_eplus_3.25_3.50_clone__51->GetZaxis()->SetLabelFont(42);
   hWtMC_eplus_3.25_3.50_clone__51->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eplus_3.25_3.50_clone__51->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eplus_3.25_3.50_clone__51->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.25_3.50->Add(hWtMC_eplus_3.25_3.50_clone,"");
   Double_t xAxis58[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eplus_3.25_3.50__52 = new TH1D("hWeMC_eplus_3.25_3.50__52","hWeMC_eplus_3.25_3.50_0jet",34, xAxis58);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(1,1575.022);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(2,1667.52);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(3,1666.625);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(4,1748.602);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(5,1748.954);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(6,1797.12);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(7,1998.075);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(8,2061.903);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(9,2043.212);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(10,2151.562);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(11,2066.853);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(12,2167.17);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(13,2252.88);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(14,2243.439);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(15,2287.335);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(16,2306.622);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(17,2100.83);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(18,2045.245);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(19,1848.352);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(20,1551.709);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(21,1288.357);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(22,975.9507);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(23,712.6291);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(24,608.0423);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(25,464.5338);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(26,359.7859);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(27,288.1687);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(28,235.9707);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(29,192.6026);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(30,119.6345);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(31,84.70557);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(32,61.7437);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(33,54.13048);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(34,21.76738);
   hWeMC_eplus_3.25_3.50__52->SetBinContent(35,82.46012);
   hWeMC_eplus_3.25_3.50__52->SetBinError(1,44.66107);
   hWeMC_eplus_3.25_3.50__52->SetBinError(2,45.9397);
   hWeMC_eplus_3.25_3.50__52->SetBinError(3,46.03214);
   hWeMC_eplus_3.25_3.50__52->SetBinError(4,47.12386);
   hWeMC_eplus_3.25_3.50__52->SetBinError(5,47.11471);
   hWeMC_eplus_3.25_3.50__52->SetBinError(6,47.88517);
   hWeMC_eplus_3.25_3.50__52->SetBinError(7,50.31689);
   hWeMC_eplus_3.25_3.50__52->SetBinError(8,51.13636);
   hWeMC_eplus_3.25_3.50__52->SetBinError(9,51.02945);
   hWeMC_eplus_3.25_3.50__52->SetBinError(10,52.18254);
   hWeMC_eplus_3.25_3.50__52->SetBinError(11,51.16155);
   hWeMC_eplus_3.25_3.50__52->SetBinError(12,52.25889);
   hWeMC_eplus_3.25_3.50__52->SetBinError(13,53.21602);
   hWeMC_eplus_3.25_3.50__52->SetBinError(14,53.19653);
   hWeMC_eplus_3.25_3.50__52->SetBinError(15,53.70384);
   hWeMC_eplus_3.25_3.50__52->SetBinError(16,53.75275);
   hWeMC_eplus_3.25_3.50__52->SetBinError(17,51.23061);
   hWeMC_eplus_3.25_3.50__52->SetBinError(18,50.8153);
   hWeMC_eplus_3.25_3.50__52->SetBinError(19,48.24028);
   hWeMC_eplus_3.25_3.50__52->SetBinError(20,44.33496);
   hWeMC_eplus_3.25_3.50__52->SetBinError(21,40.67994);
   hWeMC_eplus_3.25_3.50__52->SetBinError(22,35.38483);
   hWeMC_eplus_3.25_3.50__52->SetBinError(23,30.47402);
   hWeMC_eplus_3.25_3.50__52->SetBinError(24,28.21731);
   hWeMC_eplus_3.25_3.50__52->SetBinError(25,25.03541);
   hWeMC_eplus_3.25_3.50__52->SetBinError(26,22.09999);
   hWeMC_eplus_3.25_3.50__52->SetBinError(27,19.8731);
   hWeMC_eplus_3.25_3.50__52->SetBinError(28,18.03683);
   hWeMC_eplus_3.25_3.50__52->SetBinError(29,23.22933);
   hWeMC_eplus_3.25_3.50__52->SetBinError(30,18.33469);
   hWeMC_eplus_3.25_3.50__52->SetBinError(31,15.43943);
   hWeMC_eplus_3.25_3.50__52->SetBinError(32,13.36432);
   hWeMC_eplus_3.25_3.50__52->SetBinError(33,12.53314);
   hWeMC_eplus_3.25_3.50__52->SetBinError(34,14.80524);
   hWeMC_eplus_3.25_3.50__52->SetBinError(35,10.92883);
   hWeMC_eplus_3.25_3.50__52->SetEntries(36421);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eplus_3.25_3.50_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 28485  ");
   AText = ptstats->AddText("Mean  =  31.85");
   AText = ptstats->AddText("Std Dev   =  6.779");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eplus_3.25_3.50__52->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eplus_3.25_3.50__52);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eplus_3.25_3.50__52->SetFillColor(ci);
   hWeMC_eplus_3.25_3.50__52->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eplus_3.25_3.50__52->GetXaxis()->SetLabelFont(42);
   hWeMC_eplus_3.25_3.50__52->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eplus_3.25_3.50__52->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eplus_3.25_3.50__52->GetXaxis()->SetTitleFont(42);
   hWeMC_eplus_3.25_3.50__52->GetYaxis()->SetTitle("Candidates");
   hWeMC_eplus_3.25_3.50__52->GetYaxis()->SetLabelFont(42);
   hWeMC_eplus_3.25_3.50__52->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eplus_3.25_3.50__52->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eplus_3.25_3.50__52->GetYaxis()->SetTitleFont(42);
   hWeMC_eplus_3.25_3.50__52->GetZaxis()->SetLabelFont(42);
   hWeMC_eplus_3.25_3.50__52->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eplus_3.25_3.50__52->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eplus_3.25_3.50__52->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.25_3.50->Add(hWeMC_eplus_3.25_3.50,"");
   fitCanvas_eplus_3.25_3.50->Draw("hist");
   Double_t xAxis59[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eplus_3.25_3.50_clone__53 = new TH1D("hData_eplus_3.25_3.50_clone__53","hData_eplus_3.25_3.50",34, xAxis59);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(1,7428);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(2,6290);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(3,5417);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(4,4730);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(5,4335);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(6,3950);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(7,3823);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(8,3503);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(9,3418);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(10,3252);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(11,3230);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(12,3111);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(13,3054);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(14,2994);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(15,2818);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(16,2813);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(17,2666);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(18,2488);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(19,2287);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(20,1898);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(21,1548);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(22,1282);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(23,1047);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(24,780);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(25,689);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(26,527);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(27,465);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(28,414);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(29,302);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(30,240.5);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(31,180);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(32,133.5);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(33,110.5);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(34,61.57143);
   hData_eplus_3.25_3.50_clone__53->SetBinContent(35,397);
   hData_eplus_3.25_3.50_clone__53->SetBinError(1,86.18585);
   hData_eplus_3.25_3.50_clone__53->SetBinError(2,79.30952);
   hData_eplus_3.25_3.50_clone__53->SetBinError(3,73.60027);
   hData_eplus_3.25_3.50_clone__53->SetBinError(4,68.775);
   hData_eplus_3.25_3.50_clone__53->SetBinError(5,65.84072);
   hData_eplus_3.25_3.50_clone__53->SetBinError(6,62.84903);
   hData_eplus_3.25_3.50_clone__53->SetBinError(7,61.83041);
   hData_eplus_3.25_3.50_clone__53->SetBinError(8,59.18615);
   hData_eplus_3.25_3.50_clone__53->SetBinError(9,58.46366);
   hData_eplus_3.25_3.50_clone__53->SetBinError(10,57.02631);
   hData_eplus_3.25_3.50_clone__53->SetBinError(11,56.83309);
   hData_eplus_3.25_3.50_clone__53->SetBinError(12,55.77634);
   hData_eplus_3.25_3.50_clone__53->SetBinError(13,55.26301);
   hData_eplus_3.25_3.50_clone__53->SetBinError(14,54.71746);
   hData_eplus_3.25_3.50_clone__53->SetBinError(15,53.08484);
   hData_eplus_3.25_3.50_clone__53->SetBinError(16,53.03772);
   hData_eplus_3.25_3.50_clone__53->SetBinError(17,51.63332);
   hData_eplus_3.25_3.50_clone__53->SetBinError(18,49.87986);
   hData_eplus_3.25_3.50_clone__53->SetBinError(19,47.82259);
   hData_eplus_3.25_3.50_clone__53->SetBinError(20,43.56604);
   hData_eplus_3.25_3.50_clone__53->SetBinError(21,39.34463);
   hData_eplus_3.25_3.50_clone__53->SetBinError(22,35.80503);
   hData_eplus_3.25_3.50_clone__53->SetBinError(23,32.35738);
   hData_eplus_3.25_3.50_clone__53->SetBinError(24,27.92848);
   hData_eplus_3.25_3.50_clone__53->SetBinError(25,26.24881);
   hData_eplus_3.25_3.50_clone__53->SetBinError(26,22.95648);
   hData_eplus_3.25_3.50_clone__53->SetBinError(27,21.56386);
   hData_eplus_3.25_3.50_clone__53->SetBinError(28,20.34699);
   hData_eplus_3.25_3.50_clone__53->SetBinError(29,24.57641);
   hData_eplus_3.25_3.50_clone__53->SetBinError(30,21.93171);
   hData_eplus_3.25_3.50_clone__53->SetBinError(31,18.97367);
   hData_eplus_3.25_3.50_clone__53->SetBinError(32,16.34013);
   hData_eplus_3.25_3.50_clone__53->SetBinError(33,14.86607);
   hData_eplus_3.25_3.50_clone__53->SetBinError(34,20.76054);
   hData_eplus_3.25_3.50_clone__53->SetBinError(35,19.92486);
   hData_eplus_3.25_3.50_clone__53->SetEntries(83052);
   hData_eplus_3.25_3.50_clone__53->SetStats(0);
   hData_eplus_3.25_3.50_clone__53->SetMarkerStyle(20);
   hData_eplus_3.25_3.50_clone__53->SetMarkerSize(0.8);
   hData_eplus_3.25_3.50_clone__53->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eplus_3.25_3.50_clone__53->GetXaxis()->SetLabelFont(132);
   hData_eplus_3.25_3.50_clone__53->GetXaxis()->SetLabelSize(0.035);
   hData_eplus_3.25_3.50_clone__53->GetXaxis()->SetTitleSize(0.035);
   hData_eplus_3.25_3.50_clone__53->GetXaxis()->SetTitleFont(132);
   hData_eplus_3.25_3.50_clone__53->GetYaxis()->SetTitle("Candidates");
   hData_eplus_3.25_3.50_clone__53->GetYaxis()->SetLabelFont(132);
   hData_eplus_3.25_3.50_clone__53->GetYaxis()->SetLabelSize(0.035);
   hData_eplus_3.25_3.50_clone__53->GetYaxis()->SetTitleSize(0.035);
   hData_eplus_3.25_3.50_clone__53->GetYaxis()->SetTitleFont(132);
   hData_eplus_3.25_3.50_clone__53->GetZaxis()->SetLabelFont(42);
   hData_eplus_3.25_3.50_clone__53->GetZaxis()->SetLabelSize(0.035);
   hData_eplus_3.25_3.50_clone__53->GetZaxis()->SetTitleSize(0.035);
   hData_eplus_3.25_3.50_clone__53->GetZaxis()->SetTitleFont(42);
   hData_eplus_3.25_3.50_clone__53->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eplus_3.25_3.50_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eplus_3.25_3.50","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eplus_3.25_3.50_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eplus_3.25_3.50","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eplus_3.25_3.50_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_3.25_3.50_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eplus_3.25_3.50_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eplus_3.25_3.50_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{+}}");
   AText = pt->AddText("3.25<#it{#eta^{e}}<3.50");
   pt->Draw();
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->Modified();
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2
   TPad *fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2 = new TPad("fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2", "fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2",0,0,1,0.2);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->Draw();
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->cd();
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->Range(14.375,-10.31655,70.625,6.94964);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->SetFillColor(0);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->SetBorderMode(0);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->SetBorderSize(2);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->SetTopMargin(0.055);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->SetBottomMargin(0.25);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->SetFrameBorderMode(0);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->SetFrameBorderMode(0);
   Double_t xAxis60[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54 = new TH1D("fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54","",34, xAxis60);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(1,-0.7057058);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(2,0.4320676);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(3,1.105954);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(4,-0.4084873);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(5,0.4170521);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(6,-0.8478024);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(7,-0.731494);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(8,-1.571469);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(9,0.6411497);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(10,-0.09671172);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(11,1.889269);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(12,-0.6438755);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(13,0.1373035);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(14,0.5186053);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(15,-1.515952);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(16,-0.3843784);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(17,1.07492);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(18,-0.1952362);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(19,-0.1868785);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(20,-1.038942);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(21,-1.155953);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(22,0.5094484);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(23,0.9198016);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(24,-1.001355);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(25,-0.5100839);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(26,0.2485039);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(27,-0.6800501);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(28,0.5720822);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(29,-0.02592885);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(30,1.836899);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(31,2.62221);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(32,1.346818);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(33,0.45005);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(34,4.079543);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(35,397);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(1,86.18585);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(2,79.30952);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(3,73.60027);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(4,68.775);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(5,65.84072);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(6,62.84903);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(7,61.83041);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(8,59.18615);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(9,58.46366);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(10,57.02631);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(11,56.83309);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(12,55.77634);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(13,55.26301);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(14,54.71746);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(15,53.08484);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(16,53.03772);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(17,51.63332);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(18,49.87986);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(19,47.82259);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(20,43.56604);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(21,39.34463);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(22,35.80503);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(23,32.35738);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(24,27.92848);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(25,26.24881);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(26,22.95648);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(27,21.56386);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(28,20.34699);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(29,24.57641);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(30,21.93171);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(31,18.97367);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(32,16.34013);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(33,14.86607);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(34,20.76054);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(35,19.92486);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetMinimum(-6);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetMaximum(6);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetEntries(83052);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetStats(0);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetFillColor(1);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetYaxis()->SetNdivisions(402);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->Draw("hist");
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->Modified();
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->cd();
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->Modified();
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->cd();
   fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->SetSelected(fitCanvas_eplus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv);
}


==> figs/Fig10g.C <==
void Fig10g()
{
//=========Macro generated from canvas: fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv/fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv
//=========  (Wed Aug  3 11:16:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv = new TCanvas("fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv", "fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv",0,0,700,500);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->SetHighLightColor(2);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->Range(0,0,1,1);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->SetFillColor(0);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->SetBorderMode(0);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->SetBorderSize(2);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1
   TPad *fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1 = new TPad("fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1", "fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1",0,0.2,1,1);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->Draw();
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->cd();
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->Range(14.375,-803.7121,70.625,7233.408);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->SetFillColor(0);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->SetBorderMode(0);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->SetBorderSize(2);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->SetTickx(1);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->SetTicky(1);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->SetFrameBorderMode(0);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eplus_3.50_3.75 = new THStack();
   fitCanvas_eplus_3.50_3.75->SetName("fitCanvas_eplus_3.50_3.75");
   fitCanvas_eplus_3.50_3.75->SetTitle("");
   fitCanvas_eplus_3.50_3.75->SetMaximum(6123.52);
   Double_t xAxis61[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eplus_3.50_3.75_stack_7 = new TH1F("fitCanvas_eplus_3.50_3.75_stack_7","",34, xAxis61);
   fitCanvas_eplus_3.50_3.75_stack_7->SetMinimum(0);
   fitCanvas_eplus_3.50_3.75_stack_7->SetMaximum(6429.696);
   fitCanvas_eplus_3.50_3.75_stack_7->SetDirectory(0);
   fitCanvas_eplus_3.50_3.75_stack_7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eplus_3.50_3.75_stack_7->SetLineColor(ci);
   fitCanvas_eplus_3.50_3.75_stack_7->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eplus_3.50_3.75_stack_7->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.50_3.75_stack_7->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_3.50_3.75_stack_7->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_3.50_3.75_stack_7->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.50_3.75_stack_7->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eplus_3.50_3.75_stack_7->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.50_3.75_stack_7->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_3.50_3.75_stack_7->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_3.50_3.75_stack_7->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eplus_3.50_3.75_stack_7->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.50_3.75_stack_7->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_3.50_3.75_stack_7->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_3.50_3.75_stack_7->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_3.50_3.75_stack_7->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.50_3.75->SetHistogram(fitCanvas_eplus_3.50_3.75_stack_7);
   
   Double_t xAxis62[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eplus_3.50_3.75_clone__55 = new TH1D("hDataAIPCHI_eplus_3.50_3.75_clone__55","hDataAIPCHI_eplus_3.50_3.75",34, xAxis62);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(1,0.05995663);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(2,0.04789219);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(3,0.03674172);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(4,0.0272364);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(5,0.02540845);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(6,0.02010741);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(7,0.02102138);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(8,0.01773108);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(9,0.01462357);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(10,0.01133327);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(11,0.01133327);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(12,0.00913973);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(13,0.008042963);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(14,0.008408552);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(15,0.0067634);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(16,0.006946195);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(17,0.00475266);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(18,0.004387071);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(19,0.006580606);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(20,0.00475266);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(21,0.003290303);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(22,0.004021481);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(23,0.002559124);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(24,0.004021481);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(25,0.003838687);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(26,0.00237633);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(27,0.002924714);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(28,0.001827946);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(29,0.001188165);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(30,0.001736549);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(31,0.001188165);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(32,0.00137096);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(33,0.0008225757);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(34,0.0006528379);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinContent(35,0.005666633);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(1,0.003310551);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(2,0.002958789);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(3,0.002591561);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(4,0.002231293);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(5,0.002155117);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(6,0.001917166);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(7,0.001960254);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(8,0.001800318);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(9,0.001634965);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(10,0.001439326);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(11,0.001439326);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(12,0.001292553);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(13,0.001212522);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(14,0.001239773);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(15,0.001111896);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(16,0.001126822);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(17,0.0009320733);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(18,0.000895507);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(19,0.001096768);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(20,0.0009320733);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(21,0.0007755318);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(22,0.0008573827);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(23,0.0006839548);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(24,0.0008573827);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(25,0.0008376701);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(26,0.0006590753);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(27,0.0007311784);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(28,0.0005780473);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(29,0.0006590753);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(30,0.0007967832);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(31,0.0006590753);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(32,0.0007079605);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(33,0.0005483838);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(34,0.000913973);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetBinError(35,0.001017757);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetEntries(2196);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eplus_3.50_3.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 2193   ");
   AText = ptstats->AddText("Mean  =  28.12");
   AText = ptstats->AddText("Std Dev   =  8.722");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eplus_3.50_3.75_clone__55);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->SetFillColor(9);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_3.50_3.75_clone__55->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.50_3.75->Add(hDataAIPCHI_eplus_3.50_3.75_clone,"");
   Double_t xAxis63[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eplus_3.50_3.75_clone__56 = new TH1D("hDataMB_eplus_3.50_3.75_clone__56","hDataMB_eplus_3.50_3.75",34, xAxis63);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(1,2180.329);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(2,1522.436);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(3,1113.978);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(4,871.0014);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(5,603.8082);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(6,481.1092);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(7,363.2536);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(8,268.0004);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(9,182.434);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(10,150.9521);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(11,110.5905);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(12,90.40978);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(13,69.4218);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(14,50.8555);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(15,40.36151);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(16,34.7109);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(17,26.6386);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(18,28.25306);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(19,18.56629);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(20,14.53014);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(21,13.72291);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(22,13.72291);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(23,4.843381);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(24,11.30122);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(25,10.49399);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(26,5.650612);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(27,3.228921);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(28,6.457842);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(29,3.228921);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(30,1.61446);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(31,1.61446);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(32,0.8072302);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(33,0.4036151);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(34,0.8072302);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinContent(35,8.072302);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(1,41.95268);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(2,35.05648);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(3,29.98727);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(4,26.51601);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(5,22.07741);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(6,19.707);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(7,17.12394);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(8,14.70843);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(9,12.13533);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(10,11.03871);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(11,9.448387);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(12,8.542922);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(13,7.485945);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(14,6.407191);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(15,5.70798);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(16,5.293363);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(17,4.637185);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(18,4.775638);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(19,3.87134);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(20,3.424788);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(21,3.328295);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(22,3.328295);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(23,1.977302);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(24,3.020379);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(25,2.91051);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(26,2.13573);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(27,1.61446);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(28,2.283192);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(29,2.283192);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(30,1.61446);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(31,1.61446);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(32,1.141596);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(33,0.8072302);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(34,2.13573);
   hDataMB_eplus_3.50_3.75_clone__56->SetBinError(35,2.552686);
   hDataMB_eplus_3.50_3.75_clone__56->SetEntries(10331);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eplus_3.50_3.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 10307  ");
   AText = ptstats->AddText("Mean  =  23.67");
   AText = ptstats->AddText("Std Dev   =  4.176");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eplus_3.50_3.75_clone__56->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eplus_3.50_3.75_clone__56);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eplus_3.50_3.75_clone__56->SetFillColor(ci);
   hDataMB_eplus_3.50_3.75_clone__56->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eplus_3.50_3.75_clone__56->GetXaxis()->SetLabelFont(42);
   hDataMB_eplus_3.50_3.75_clone__56->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eplus_3.50_3.75_clone__56->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eplus_3.50_3.75_clone__56->GetXaxis()->SetTitleFont(42);
   hDataMB_eplus_3.50_3.75_clone__56->GetYaxis()->SetTitle("Candidates");
   hDataMB_eplus_3.50_3.75_clone__56->GetYaxis()->SetLabelFont(42);
   hDataMB_eplus_3.50_3.75_clone__56->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eplus_3.50_3.75_clone__56->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eplus_3.50_3.75_clone__56->GetYaxis()->SetTitleFont(42);
   hDataMB_eplus_3.50_3.75_clone__56->GetZaxis()->SetLabelFont(42);
   hDataMB_eplus_3.50_3.75_clone__56->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eplus_3.50_3.75_clone__56->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eplus_3.50_3.75_clone__56->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.50_3.75->Add(hDataMB_eplus_3.50_3.75_clone,"");
   Double_t xAxis64[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_3.50_3.75_clone__57 = new TH1D("hGammaJetsData_3.50_3.75_clone__57","hGammaJetsData_3.50_3.75",34, xAxis64);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(1,2221.492);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(2,1775.076);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(3,1424.95);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(4,1378.239);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(5,1150.251);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(6,992.3228);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(7,773.4791);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(8,760.7924);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(9,613.8388);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(10,479.3221);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(11,435.5103);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(12,421.7173);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(13,331.2361);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(14,317.0335);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(15,225.4466);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(16,321.5015);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(17,228.8589);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(18,137.1384);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(19,162.4502);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(20,120.6714);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(21,98.94852);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(22,105.7584);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(23,75.32996);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(24,56.90351);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(25,90.48023);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(26,49.37748);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(27,35.81954);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(28,81.76921);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(29,46.771);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(30,54.73185);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(31,22.90731);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(32,17.94489);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(33,26.44059);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(34,10.95671);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(35,94.42132);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(1,140.3326);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(2,119.9233);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(3,105.4642);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(4,110.2837);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(5,98.77623);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(6,88.85308);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(7,76.09507);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(8,78.92197);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(9,66.3565);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(10,57.95683);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(11,59.47742);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(12,59.06906);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(13,51.06374);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(14,48.309);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(15,37.31242);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(16,59.90204);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(17,45.04733);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(18,29.00043);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(19,36.9114);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(20,29.12714);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(21,27.39991);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(22,28.67502);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(23,24.01582);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(24,17.03405);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(25,32.3302);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(26,19.48123);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(27,14.21323);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(28,29.21182);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(29,27.48111);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(30,47.05391);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(31,17.24795);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(32,14.0285);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(33,23.40267);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(34,26.16346);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(35,51.7016);
   hGammaJetsData_3.50_3.75_clone__57->SetEntries(1880.579);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_3.50_3.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 11450  ");
   AText = ptstats->AddText("Mean  =  27.41");
   AText = ptstats->AddText("Std Dev   =  7.638");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_3.50_3.75_clone__57->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_3.50_3.75_clone__57);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_3.50_3.75_clone__57->SetFillColor(ci);
   hGammaJetsData_3.50_3.75_clone__57->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_3.50_3.75_clone__57->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_3.50_3.75_clone__57->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.50_3.75_clone__57->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.50_3.75_clone__57->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_3.50_3.75_clone__57->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_3.50_3.75_clone__57->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_3.50_3.75_clone__57->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.50_3.75_clone__57->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.50_3.75_clone__57->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_3.50_3.75_clone__57->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_3.50_3.75_clone__57->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.50_3.75_clone__57->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.50_3.75_clone__57->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.50_3.75->Add(hGammaJetsData_3.50_3.75_clone,"");
   Double_t xAxis65[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eplus_3.50_3.75_clone__58 = new TH1D("hRareEWKMC_eplus_3.50_3.75_clone__58","hRareEWKMC_eplus_3.50_3.75",34, xAxis65);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(1,7.701814);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(2,8.307958);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(3,8.465317);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(4,8.05334);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(5,7.336776);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(6,6.490115);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(7,8.337008);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(8,8.165162);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(9,6.823119);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(10,7.378802);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(11,7.512236);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(12,7.292493);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(13,7.189907);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(14,7.497622);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(15,8.142534);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(16,6.277572);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(17,8.934305);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(18,6.802115);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(19,7.051995);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(20,4.758748);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(21,3.404262);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(22,3.477196);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(23,1.90962);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(24,2.570641);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(25,0.8728628);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(26,1.193364);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(27,0.9639403);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(28,0.7733698);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(29,0.7652634);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(30,0.3222945);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(31,0.379608);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(32,0.1078623);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(33,0.08161184);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(34,0.120872);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinContent(35,0.5968794);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(1,0.8353576);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(2,0.8769489);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(3,0.8811708);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(4,0.8621972);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(5,0.8208773);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(6,0.7576514);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(7,0.8795834);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(8,0.8641336);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(9,0.7767995);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(10,0.8245182);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(11,0.838666);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(12,0.8199442);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(13,0.8231655);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(14,0.8415302);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(15,0.8717507);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(16,0.7700133);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(17,0.9364268);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(18,0.8241553);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(19,0.8312419);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(20,0.6651279);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(21,0.577672);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(22,0.5742776);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(23,0.4079633);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(24,0.4823097);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(25,0.2458569);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(26,0.3144561);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(27,0.2752028);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(28,0.2513394);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(29,0.3636093);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(30,0.2235129);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(31,0.2514075);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(32,0.1180416);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(33,0.1140812);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(34,0.2885157);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetBinError(35,0.2241039);
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetEntries(2795);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eplus_3.50_3.75_clone__58->SetFillColor(ci);
   hRareEWKMC_eplus_3.50_3.75_clone__58->GetXaxis()->SetTitle("p_{T}(e^{+}) [GeV]");
   hRareEWKMC_eplus_3.50_3.75_clone__58->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_3.50_3.75_clone__58->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_3.50_3.75_clone__58->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_3.50_3.75_clone__58->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_3.50_3.75_clone__58->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eplus_3.50_3.75_clone__58->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_3.50_3.75_clone__58->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_3.50_3.75_clone__58->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_3.50_3.75_clone__58->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_3.50_3.75_clone__58->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_3.50_3.75_clone__58->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_3.50_3.75_clone__58->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_3.50_3.75_clone__58->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.50_3.75->Add(hRareEWKMC_eplus_3.50_3.75_clone,"");
   Double_t xAxis66[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eplus_3.50_3.75__59 = new TH1D("hZDYCombinedfitCanvas_eplus_3.50_3.75__59","hZMC_eplus_3.50_3.75",34, xAxis66);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(1,306.3835);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(2,379.0631);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(3,304.009);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(4,230.5269);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(5,232.8202);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(6,205.779);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(7,159.0159);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(8,193.8111);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(9,175.2424);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(10,145.3228);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(11,130.2986);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(12,140.9684);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(13,89.63027);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(14,116.0365);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(15,94.85367);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(16,85.74552);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(17,82.39402);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(18,69.80038);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(19,69.13397);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(20,63.41154);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(21,59.06979);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(22,57.91122);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(23,50.00961);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(24,46.11507);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(25,39.24188);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(26,57.89423);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(27,30.05843);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(28,24.18235);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(29,36.47525);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(30,9.811694);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(31,9.004898);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(32,4.161677);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(33,5.031098);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(34,5.597968);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinContent(35,10.39197);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(1,47.2725);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(2,62.72772);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(3,51.46657);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(4,30.83011);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(5,36.99697);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(6,30.63982);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(7,9.125628);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(8,36.71675);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(9,22.54839);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(10,22.23826);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(11,22.0142);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(12,22.17034);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(13,7.02067);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(14,21.85468);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(15,7.217356);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(16,6.872021);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(17,6.839464);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(18,6.219352);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(19,6.260568);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(20,5.938532);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(21,5.81027);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(22,5.735062);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(23,5.373567);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(24,5.116895);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(25,4.751999);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(26,21.15359);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(27,4.121802);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(28,3.76751);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(29,29.49468);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(30,3.383433);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(31,3.251041);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(32,2.232806);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(33,2.450253);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(34,20.88925);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetBinError(35,2.423597);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetEntries(5915);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eplus_3.50_3.75_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 3203   ");
   AText = ptstats->AddText("Mean  =  29.06");
   AText = ptstats->AddText("Std Dev   =  7.454");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eplus_3.50_3.75__59);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->SetFillColor(ci);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.50_3.75__59->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.50_3.75->Add(hZDYCombinedfitCanvas_eplus_3.50_3.75,"");
   Double_t xAxis67[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eplus_3.50_3.75_clone__60 = new TH1D("hWtMC_eplus_3.50_3.75_clone__60","hWtMC_eplus_3.50_3.75",34, xAxis67);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(1,74.91567);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(2,72.14101);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(3,79.35512);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(4,57.15788);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(5,60.48747);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(6,57.71281);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(7,49.94378);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(8,46.61419);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(9,46.61419);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(10,34.96065);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(11,24.41696);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(12,19.42258);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(13,16.093);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(14,22.19724);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(15,15.53806);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(16,9.988756);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(17,10.54369);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(18,7.769032);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(19,3.884516);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(20,5.549309);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(21,5.549309);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(22,2.774654);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(23,1.664793);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(24,1.109862);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(25,1.664793);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(26,2.774654);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(27,0.5549309);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(28,0.5549309);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(29,0.2774654);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(30,0.2774654);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(31,0.2774654);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinContent(34,0.1585517);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(1,6.447714);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(2,6.327185);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(3,6.636008);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(4,5.631933);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(5,5.793648);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(6,5.659207);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(7,5.264537);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(8,5.086025);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(9,5.086025);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(10,4.404627);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(11,3.680995);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(12,3.283015);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(13,2.988394);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(14,3.509691);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(15,2.936418);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(16,2.354372);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(17,2.418888);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(18,2.076361);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(19,1.468209);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(20,1.754846);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(21,1.754846);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(22,1.240863);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(23,0.9611685);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(24,0.7847908);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(25,0.9611685);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(26,1.240863);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(27,0.5549309);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(28,0.5549309);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(29,0.5549309);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(30,0.5549309);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(31,0.5549309);
   hWtMC_eplus_3.50_3.75_clone__60->SetBinError(34,0.7847908);
   hWtMC_eplus_3.50_3.75_clone__60->SetEntries(1358);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eplus_3.50_3.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 1324   ");
   AText = ptstats->AddText("Mean  =   26.6");
   AText = ptstats->AddText("Std Dev   =  5.474");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eplus_3.50_3.75_clone__60->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eplus_3.50_3.75_clone__60);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eplus_3.50_3.75_clone__60->SetFillColor(ci);
   hWtMC_eplus_3.50_3.75_clone__60->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eplus_3.50_3.75_clone__60->GetXaxis()->SetLabelFont(42);
   hWtMC_eplus_3.50_3.75_clone__60->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eplus_3.50_3.75_clone__60->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eplus_3.50_3.75_clone__60->GetXaxis()->SetTitleFont(42);
   hWtMC_eplus_3.50_3.75_clone__60->GetYaxis()->SetTitle("Candidates");
   hWtMC_eplus_3.50_3.75_clone__60->GetYaxis()->SetLabelFont(42);
   hWtMC_eplus_3.50_3.75_clone__60->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eplus_3.50_3.75_clone__60->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eplus_3.50_3.75_clone__60->GetYaxis()->SetTitleFont(42);
   hWtMC_eplus_3.50_3.75_clone__60->GetZaxis()->SetLabelFont(42);
   hWtMC_eplus_3.50_3.75_clone__60->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eplus_3.50_3.75_clone__60->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eplus_3.50_3.75_clone__60->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.50_3.75->Add(hWtMC_eplus_3.50_3.75_clone,"");
   Double_t xAxis68[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eplus_3.50_3.75__61 = new TH1D("hWeMC_eplus_3.50_3.75__61","hWeMC_eplus_3.50_3.75_0jet",34, xAxis68);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(1,1013.279);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(2,1124.729);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(3,1086.644);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(4,1118.772);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(5,1116.725);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(6,1202.338);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(7,1193.354);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(8,1292.147);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(9,1199.919);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(10,1251.207);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(11,1272.142);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(12,1231.129);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(13,1364.953);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(14,1299.158);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(15,1320.912);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(16,1256.097);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(17,1207.836);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(18,1085.651);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(19,1034.127);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(20,851.3833);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(21,761.141);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(22,607.5478);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(23,412.5314);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(24,304.9032);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(25,233.089);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(26,182.6813);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(27,138.1061);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(28,112.3811);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(29,87.82255);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(30,49.57004);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(31,41.54725);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(32,25.88017);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(33,18.44063);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(34,9.587282);
   hWeMC_eplus_3.50_3.75__61->SetBinContent(35,30.16767);
   hWeMC_eplus_3.50_3.75__61->SetBinError(1,36.09265);
   hWeMC_eplus_3.50_3.75__61->SetBinError(2,37.79112);
   hWeMC_eplus_3.50_3.75__61->SetBinError(3,37.20736);
   hWeMC_eplus_3.50_3.75__61->SetBinError(4,37.64768);
   hWeMC_eplus_3.50_3.75__61->SetBinError(5,37.57303);
   hWeMC_eplus_3.50_3.75__61->SetBinError(6,39.21814);
   hWeMC_eplus_3.50_3.75__61->SetBinError(7,39.06777);
   hWeMC_eplus_3.50_3.75__61->SetBinError(8,40.82528);
   hWeMC_eplus_3.50_3.75__61->SetBinError(9,38.99224);
   hWeMC_eplus_3.50_3.75__61->SetBinError(10,39.88979);
   hWeMC_eplus_3.50_3.75__61->SetBinError(11,40.17063);
   hWeMC_eplus_3.50_3.75__61->SetBinError(12,39.4972);
   hWeMC_eplus_3.50_3.75__61->SetBinError(13,41.59728);
   hWeMC_eplus_3.50_3.75__61->SetBinError(14,40.63252);
   hWeMC_eplus_3.50_3.75__61->SetBinError(15,40.93571);
   hWeMC_eplus_3.50_3.75__61->SetBinError(16,39.89656);
   hWeMC_eplus_3.50_3.75__61->SetBinError(17,39.01135);
   hWeMC_eplus_3.50_3.75__61->SetBinError(18,36.77296);
   hWeMC_eplus_3.50_3.75__61->SetBinError(19,36.19694);
   hWeMC_eplus_3.50_3.75__61->SetBinError(20,32.57155);
   hWeMC_eplus_3.50_3.75__61->SetBinError(21,31.28694);
   hWeMC_eplus_3.50_3.75__61->SetBinError(22,28.06142);
   hWeMC_eplus_3.50_3.75__61->SetBinError(23,23.26457);
   hWeMC_eplus_3.50_3.75__61->SetBinError(24,20.14971);
   hWeMC_eplus_3.50_3.75__61->SetBinError(25,17.7158);
   hWeMC_eplus_3.50_3.75__61->SetBinError(26,15.72591);
   hWeMC_eplus_3.50_3.75__61->SetBinError(27,13.69534);
   hWeMC_eplus_3.50_3.75__61->SetBinError(28,12.47469);
   hWeMC_eplus_3.50_3.75__61->SetBinError(29,15.81355);
   hWeMC_eplus_3.50_3.75__61->SetBinError(30,11.81215);
   hWeMC_eplus_3.50_3.75__61->SetBinError(31,10.84355);
   hWeMC_eplus_3.50_3.75__61->SetBinError(32,8.598366);
   hWeMC_eplus_3.50_3.75__61->SetBinError(33,7.304002);
   hWeMC_eplus_3.50_3.75__61->SetBinError(34,9.881653);
   hWeMC_eplus_3.50_3.75__61->SetBinError(35,6.503078);
   hWeMC_eplus_3.50_3.75__61->SetEntries(21413);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eplus_3.50_3.75_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 16788  ");
   AText = ptstats->AddText("Mean  =  31.43");
   AText = ptstats->AddText("Std Dev   =  6.699");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eplus_3.50_3.75__61->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eplus_3.50_3.75__61);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eplus_3.50_3.75__61->SetFillColor(ci);
   hWeMC_eplus_3.50_3.75__61->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eplus_3.50_3.75__61->GetXaxis()->SetLabelFont(42);
   hWeMC_eplus_3.50_3.75__61->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eplus_3.50_3.75__61->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eplus_3.50_3.75__61->GetXaxis()->SetTitleFont(42);
   hWeMC_eplus_3.50_3.75__61->GetYaxis()->SetTitle("Candidates");
   hWeMC_eplus_3.50_3.75__61->GetYaxis()->SetLabelFont(42);
   hWeMC_eplus_3.50_3.75__61->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eplus_3.50_3.75__61->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eplus_3.50_3.75__61->GetYaxis()->SetTitleFont(42);
   hWeMC_eplus_3.50_3.75__61->GetZaxis()->SetLabelFont(42);
   hWeMC_eplus_3.50_3.75__61->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eplus_3.50_3.75__61->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eplus_3.50_3.75__61->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.50_3.75->Add(hWeMC_eplus_3.50_3.75,"");
   fitCanvas_eplus_3.50_3.75->Draw("hist");
   Double_t xAxis69[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eplus_3.50_3.75_clone__62 = new TH1D("hData_eplus_3.50_3.75_clone__62","hData_eplus_3.50_3.75",34, xAxis69);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(1,5888);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(2,4822);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(3,4106);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(4,3597);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(5,3252);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(6,2776);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(7,2621);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(8,2377);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(9,2238);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(10,2089);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(11,2056);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(12,1870);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(13,1781);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(14,1814);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(15,1741);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(16,1604);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(17,1485);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(18,1415);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(19,1287);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(20,1115);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(21,932);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(22,809);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(23,597);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(24,466);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(25,374);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(26,309);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(27,258);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(28,244);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(29,177);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(30,131.5);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(31,109);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(32,78);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(33,69);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(34,34.71429);
   hData_eplus_3.50_3.75_clone__62->SetBinContent(35,324);
   hData_eplus_3.50_3.75_clone__62->SetBinError(1,76.7333);
   hData_eplus_3.50_3.75_clone__62->SetBinError(2,69.44062);
   hData_eplus_3.50_3.75_clone__62->SetBinError(3,64.07808);
   hData_eplus_3.50_3.75_clone__62->SetBinError(4,59.97499);
   hData_eplus_3.50_3.75_clone__62->SetBinError(5,57.02631);
   hData_eplus_3.50_3.75_clone__62->SetBinError(6,52.68776);
   hData_eplus_3.50_3.75_clone__62->SetBinError(7,51.1957);
   hData_eplus_3.50_3.75_clone__62->SetBinError(8,48.75449);
   hData_eplus_3.50_3.75_clone__62->SetBinError(9,47.3075);
   hData_eplus_3.50_3.75_clone__62->SetBinError(10,45.70558);
   hData_eplus_3.50_3.75_clone__62->SetBinError(11,45.34314);
   hData_eplus_3.50_3.75_clone__62->SetBinError(12,43.2435);
   hData_eplus_3.50_3.75_clone__62->SetBinError(13,42.2019);
   hData_eplus_3.50_3.75_clone__62->SetBinError(14,42.59108);
   hData_eplus_3.50_3.75_clone__62->SetBinError(15,41.72529);
   hData_eplus_3.50_3.75_clone__62->SetBinError(16,40.04997);
   hData_eplus_3.50_3.75_clone__62->SetBinError(17,38.5357);
   hData_eplus_3.50_3.75_clone__62->SetBinError(18,37.61649);
   hData_eplus_3.50_3.75_clone__62->SetBinError(19,35.87478);
   hData_eplus_3.50_3.75_clone__62->SetBinError(20,33.39162);
   hData_eplus_3.50_3.75_clone__62->SetBinError(21,30.52868);
   hData_eplus_3.50_3.75_clone__62->SetBinError(22,28.44293);
   hData_eplus_3.50_3.75_clone__62->SetBinError(23,24.43358);
   hData_eplus_3.50_3.75_clone__62->SetBinError(24,21.58703);
   hData_eplus_3.50_3.75_clone__62->SetBinError(25,19.33908);
   hData_eplus_3.50_3.75_clone__62->SetBinError(26,17.5784);
   hData_eplus_3.50_3.75_clone__62->SetBinError(27,16.06238);
   hData_eplus_3.50_3.75_clone__62->SetBinError(28,15.6205);
   hData_eplus_3.50_3.75_clone__62->SetBinError(29,18.81489);
   hData_eplus_3.50_3.75_clone__62->SetBinError(30,16.21727);
   hData_eplus_3.50_3.75_clone__62->SetBinError(31,14.76482);
   hData_eplus_3.50_3.75_clone__62->SetBinError(32,12.49);
   hData_eplus_3.50_3.75_clone__62->SetBinError(33,11.74734);
   hData_eplus_3.50_3.75_clone__62->SetBinError(34,15.58846);
   hData_eplus_3.50_3.75_clone__62->SetBinError(35,18);
   hData_eplus_3.50_3.75_clone__62->SetEntries(55653);
   hData_eplus_3.50_3.75_clone__62->SetStats(0);
   hData_eplus_3.50_3.75_clone__62->SetMarkerStyle(20);
   hData_eplus_3.50_3.75_clone__62->SetMarkerSize(0.8);
   hData_eplus_3.50_3.75_clone__62->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eplus_3.50_3.75_clone__62->GetXaxis()->SetLabelFont(132);
   hData_eplus_3.50_3.75_clone__62->GetXaxis()->SetLabelSize(0.035);
   hData_eplus_3.50_3.75_clone__62->GetXaxis()->SetTitleSize(0.035);
   hData_eplus_3.50_3.75_clone__62->GetXaxis()->SetTitleFont(132);
   hData_eplus_3.50_3.75_clone__62->GetYaxis()->SetTitle("Candidates");
   hData_eplus_3.50_3.75_clone__62->GetYaxis()->SetLabelFont(132);
   hData_eplus_3.50_3.75_clone__62->GetYaxis()->SetLabelSize(0.035);
   hData_eplus_3.50_3.75_clone__62->GetYaxis()->SetTitleSize(0.035);
   hData_eplus_3.50_3.75_clone__62->GetYaxis()->SetTitleFont(132);
   hData_eplus_3.50_3.75_clone__62->GetZaxis()->SetLabelFont(42);
   hData_eplus_3.50_3.75_clone__62->GetZaxis()->SetLabelSize(0.035);
   hData_eplus_3.50_3.75_clone__62->GetZaxis()->SetTitleSize(0.035);
   hData_eplus_3.50_3.75_clone__62->GetZaxis()->SetTitleFont(42);
   hData_eplus_3.50_3.75_clone__62->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eplus_3.50_3.75_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eplus_3.50_3.75","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eplus_3.50_3.75_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eplus_3.50_3.75","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eplus_3.50_3.75_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_3.50_3.75_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eplus_3.50_3.75_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eplus_3.50_3.75_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{+}}");
   AText = pt->AddText("3.50<#it{#eta^{e}}<3.75");
   pt->Draw();
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->Modified();
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2
   TPad *fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2 = new TPad("fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2", "fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2",0,0,1,0.2);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->Draw();
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->cd();
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->SetFillColor(0);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->SetBorderMode(0);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->SetBorderSize(2);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->SetTopMargin(0.055);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->SetBottomMargin(0.25);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->SetFrameBorderMode(0);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->SetFrameBorderMode(0);
   Double_t xAxis70[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63 = new TH1D("fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63","",34, xAxis70);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(1,0.3568032);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(2,-0.4872336);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(3,0.5206042);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(4,-0.5869729);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(5,0.540196);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(6,-1.552998);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(7,0.6330986);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(8,-1.855145);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(9,0.05171922);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(10,0.1391716);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(11,0.7744675);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(12,-0.5553526);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(13,-1.323362);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(14,-0.0694947);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(15,0.4217096);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(16,-1.406571);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(17,-1.202042);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(18,1.238597);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(19,-0.2057436);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(20,0.9189735);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(21,-0.2561084);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(22,0.299695);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(23,1.168485);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(24,1.206275);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(25,-0.0769885);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(26,0.2226631);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(27,1.898176);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(28,0.4769861);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(29,0.04250308);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(30,0.5731987);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(31,2.628845);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(32,2.831089);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(33,1.350516);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(34,1.349521);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(35,324);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(1,76.7333);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(2,69.44062);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(3,64.07808);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(4,59.97499);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(5,57.02631);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(6,52.68776);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(7,51.1957);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(8,48.75449);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(9,47.3075);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(10,45.70558);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(11,45.34314);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(12,43.2435);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(13,42.2019);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(14,42.59108);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(15,41.72529);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(16,40.04997);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(17,38.5357);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(18,37.61649);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(19,35.87478);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(20,33.39162);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(21,30.52868);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(22,28.44293);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(23,24.43358);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(24,21.58703);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(25,19.33908);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(26,17.5784);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(27,16.06238);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(28,15.6205);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(29,18.81489);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(30,16.21727);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(31,14.76482);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(32,12.49);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(33,11.74734);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(34,15.58846);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(35,18);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetMinimum(-4);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetMaximum(4);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetEntries(55653);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetStats(0);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetFillColor(1);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetYaxis()->SetNdivisions(402);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->Draw("hist");
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->Modified();
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->cd();
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->Modified();
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->cd();
   fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->SetSelected(fitCanvas_eplus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv);
}


==> figs/Fig10h.C <==
void Fig10h()
{
//=========Macro generated from canvas: fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv/fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv
//=========  (Wed Aug  3 11:16:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv = new TCanvas("fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv", "fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv",0,0,700,500);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->SetHighLightColor(2);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->Range(0,0,1,1);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->SetFillColor(0);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->SetBorderMode(0);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->SetBorderSize(2);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1
   TPad *fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1 = new TPad("fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1", "fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1",0,0.2,1,1);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->Draw();
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->cd();
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->Range(14.375,-849.0301,70.625,7641.27);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->SetFillColor(0);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->SetBorderMode(0);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->SetBorderSize(2);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->SetTickx(1);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->SetTicky(1);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->SetFrameBorderMode(0);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eplus_3.75_4.25 = new THStack();
   fitCanvas_eplus_3.75_4.25->SetName("fitCanvas_eplus_3.75_4.25");
   fitCanvas_eplus_3.75_4.25->SetTitle("");
   fitCanvas_eplus_3.75_4.25->SetMaximum(6468.8);
   Double_t xAxis71[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eplus_3.75_4.25_stack_8 = new TH1F("fitCanvas_eplus_3.75_4.25_stack_8","",34, xAxis71);
   fitCanvas_eplus_3.75_4.25_stack_8->SetMinimum(0);
   fitCanvas_eplus_3.75_4.25_stack_8->SetMaximum(6792.24);
   fitCanvas_eplus_3.75_4.25_stack_8->SetDirectory(0);
   fitCanvas_eplus_3.75_4.25_stack_8->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eplus_3.75_4.25_stack_8->SetLineColor(ci);
   fitCanvas_eplus_3.75_4.25_stack_8->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eplus_3.75_4.25_stack_8->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.75_4.25_stack_8->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_3.75_4.25_stack_8->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_3.75_4.25_stack_8->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.75_4.25_stack_8->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eplus_3.75_4.25_stack_8->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.75_4.25_stack_8->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eplus_3.75_4.25_stack_8->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eplus_3.75_4.25_stack_8->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eplus_3.75_4.25_stack_8->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.75_4.25_stack_8->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_3.75_4.25_stack_8->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_3.75_4.25_stack_8->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_3.75_4.25_stack_8->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.75_4.25->SetHistogram(fitCanvas_eplus_3.75_4.25_stack_8);
   
   Double_t xAxis72[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eplus_3.75_4.25_clone__64 = new TH1D("hDataAIPCHI_eplus_3.75_4.25_clone__64","hDataAIPCHI_eplus_3.75_4.25",34, xAxis72);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(1,0.0696358);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(2,0.05736933);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(3,0.05604833);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(4,0.04944331);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(5,0.04359314);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(6,0.04378186);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(7,0.03812041);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(8,0.03528969);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(9,0.02792981);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(10,0.02717495);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(11,0.02396679);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(12,0.02132479);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(13,0.01868278);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(14,0.01717306);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(15,0.01547462);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(16,0.01094546);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(17,0.01245518);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(18,0.01132289);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(19,0.008869601);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(20,0.007737311);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(21,0.006982452);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(22,0.008303456);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(23,0.005472732);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(24,0.005661447);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(25,0.004151728);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(26,0.005472732);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(27,0.004529158);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(28,0.003774298);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(29,0.004151728);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(30,0.002642009);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(31,0.002830724);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(32,0.001792792);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(33,0.001321004);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(34,0.0008626967);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinContent(35,0.007737311);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(1,0.003625095);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(2,0.003290357);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(3,0.003252254);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(4,0.003054618);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(5,0.002868218);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(6,0.00287442);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(7,0.002682143);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(8,0.002580638);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(9,0.002295816);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(10,0.002264579);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(11,0.002126709);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(12,0.002006067);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(13,0.00187769);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(14,0.001800226);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(15,0.001708886);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(16,0.00143721);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(17,0.001533127);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(18,0.001461779);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(19,0.001293764);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(20,0.001208365);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(21,0.001147908);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(22,0.001251793);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(23,0.001016261);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(24,0.001033634);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(25,0.0008851514);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(26,0.001016261);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(27,0.0009245105);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(28,0.0008439587);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(29,0.001251793);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(30,0.0009985855);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(31,0.001033634);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(32,0.0008225892);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(33,0.0007061065);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(34,0.001067533);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetBinError(35,0.001208365);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetEntries(3596);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eplus_3.75_4.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 3603   ");
   AText = ptstats->AddText("Mean  =     29");
   AText = ptstats->AddText("Std Dev   =  8.479");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eplus_3.75_4.25_clone__64);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->SetFillColor(9);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eplus_3.75_4.25_clone__64->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.75_4.25->Add(hDataAIPCHI_eplus_3.75_4.25_clone,"");
   Double_t xAxis73[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eplus_3.75_4.25_clone__65 = new TH1D("hDataMB_eplus_3.75_4.25_clone__65","hDataMB_eplus_3.75_4.25",34, xAxis73);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(1,2405.903);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(2,1671.373);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(3,1224.217);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(4,865.5734);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(5,598.8894);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(6,397.727);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(7,372.438);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(8,259.787);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(9,197.714);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(10,127.5945);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(11,129.8935);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(12,82.76399);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(13,68.96999);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(14,54.0265);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(15,48.279);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(16,37.9335);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(17,18.392);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(18,22.99);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(19,14.9435);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(20,14.9435);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(21,6.896999);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(22,11.495);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(23,9.195999);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(24,6.896999);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(25,2.299);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(26,9.195999);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(27,4.598);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(28,3.4485);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(29,6.896999);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(30,4.598);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(31,3.4485);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(32,0.5747499);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(33,1.1495);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(34,0.6568571);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinContent(35,6.896999);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(1,52.58884);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(2,43.83199);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(3,37.51317);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(4,31.54325);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(5,26.23782);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(6,21.38193);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(7,20.691);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(8,17.28077);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(9,15.07555);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(10,12.11073);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(11,12.21935);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(12,9.75383);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(13,8.903988);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(14,7.880574);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(15,7.449611);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(16,6.603374);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(17,4.598);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(18,5.14072);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(19,4.144581);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(20,4.144581);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(21,2.815688);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(22,3.635038);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(23,3.251277);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(24,2.815688);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(25,1.625638);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(26,3.251277);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(27,2.299);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(28,1.990992);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(29,3.981984);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(30,3.251277);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(31,2.815688);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(32,1.1495);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(33,1.625638);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(34,2.299);
   hDataMB_eplus_3.75_4.25_clone__65->SetBinError(35,2.815688);
   hDataMB_eplus_3.75_4.25_clone__65->SetEntries(7608);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eplus_3.75_4.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 7580   ");
   AText = ptstats->AddText("Mean  =  23.53");
   AText = ptstats->AddText("Std Dev   =  4.188");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eplus_3.75_4.25_clone__65->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eplus_3.75_4.25_clone__65);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eplus_3.75_4.25_clone__65->SetFillColor(ci);
   hDataMB_eplus_3.75_4.25_clone__65->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eplus_3.75_4.25_clone__65->GetXaxis()->SetLabelFont(42);
   hDataMB_eplus_3.75_4.25_clone__65->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eplus_3.75_4.25_clone__65->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eplus_3.75_4.25_clone__65->GetXaxis()->SetTitleFont(42);
   hDataMB_eplus_3.75_4.25_clone__65->GetYaxis()->SetTitle("Candidates");
   hDataMB_eplus_3.75_4.25_clone__65->GetYaxis()->SetLabelFont(42);
   hDataMB_eplus_3.75_4.25_clone__65->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eplus_3.75_4.25_clone__65->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eplus_3.75_4.25_clone__65->GetYaxis()->SetTitleFont(42);
   hDataMB_eplus_3.75_4.25_clone__65->GetZaxis()->SetLabelFont(42);
   hDataMB_eplus_3.75_4.25_clone__65->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eplus_3.75_4.25_clone__65->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eplus_3.75_4.25_clone__65->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.75_4.25->Add(hDataMB_eplus_3.75_4.25_clone,"");
   Double_t xAxis74[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_3.75_4.25_clone__66 = new TH1D("hGammaJetsData_3.75_4.25_clone__66","hGammaJetsData_3.75_4.25",34, xAxis74);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(1,2677.735);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(2,2110.241);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(3,1854.61);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(4,1250.962);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(5,1126.635);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(6,1143.848);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(7,931.1653);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(8,906.633);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(9,775.256);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(10,536.9404);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(11,554.3923);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(12,368.7228);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(13,347.8978);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(14,263.6307);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(15,256.3875);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(16,248.9481);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(17,248.242);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(18,185.2951);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(19,149.6689);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(20,112.743);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(21,140.4519);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(22,96.01135);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(23,88.19179);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(24,166.0687);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(25,78.08612);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(26,92.65456);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(27,43.58428);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(28,64.0043);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(29,33.03245);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(30,33.04422);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(31,26.0623);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(32,76.08704);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(33,37.23749);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(34,26.10795);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(35,197.0094);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(1,162.2206);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(2,132.0259);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(3,130.5773);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(4,92.56666);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(5,90.33635);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(6,103.197);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(7,88.58439);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(8,93.59852);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(9,86.98788);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(10,67.93165);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(11,72.06696);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(12,50.45921);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(13,59.43381);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(14,45.21798);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(15,45.62642);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(16,49.07625);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(17,51.19255);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(18,41.26646);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(19,38.00495);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(20,30.19306);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(21,47.50563);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(22,30.75892);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(23,27.02052);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(24,68.58137);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(25,32.20297);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(26,38.26899);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(27,16.22851);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(28,37.26771);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(29,22.05895);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(30,28.63906);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(31,22.70408);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(32,105.1365);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(33,64.21868);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(34,72.77543);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(35,124.9976);
   hGammaJetsData_3.75_4.25_clone__66->SetEntries(1751.485);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_3.75_4.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 10657  ");
   AText = ptstats->AddText("Mean  =  26.96");
   AText = ptstats->AddText("Std Dev   =  7.575");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_3.75_4.25_clone__66->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_3.75_4.25_clone__66);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_3.75_4.25_clone__66->SetFillColor(ci);
   hGammaJetsData_3.75_4.25_clone__66->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_3.75_4.25_clone__66->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_3.75_4.25_clone__66->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.75_4.25_clone__66->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.75_4.25_clone__66->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_3.75_4.25_clone__66->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_3.75_4.25_clone__66->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_3.75_4.25_clone__66->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.75_4.25_clone__66->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.75_4.25_clone__66->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_3.75_4.25_clone__66->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_3.75_4.25_clone__66->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.75_4.25_clone__66->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.75_4.25_clone__66->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.75_4.25->Add(hGammaJetsData_3.75_4.25_clone,"");
   Double_t xAxis75[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eplus_3.75_4.25_clone__67 = new TH1D("hRareEWKMC_eplus_3.75_4.25_clone__67","hRareEWKMC_eplus_3.75_4.25",34, xAxis75);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(1,7.590252);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(2,6.237937);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(3,5.885216);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(4,5.606097);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(5,6.028486);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(6,4.779471);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(7,4.712811);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(8,4.306869);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(9,4.995836);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(10,5.143482);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(11,4.143269);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(12,4.919227);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(13,4.635155);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(14,4.115625);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(15,4.255101);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(16,3.11597);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(17,3.419749);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(18,3.367276);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(19,3.189511);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(20,3.928862);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(21,2.121786);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(22,1.53811);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(23,0.9986768);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(24,0.7439327);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(25,0.4265536);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(26,0.7663431);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(27,0.6803778);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(28,0.3352157);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(29,0.1020548);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(30,0.1187528);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(31,0.1951514);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(32,0.06051981);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(33,0.0578335);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(34,0.05343208);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinContent(35,0.01711756);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(1,0.8016237);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(2,0.7244199);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(3,0.7074837);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(4,0.6907101);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(5,0.714503);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(6,0.6354164);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(7,0.6251776);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(8,0.6028944);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(9,0.6506485);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(10,0.6560921);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(11,0.616113);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(12,0.6671358);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(13,0.6397935);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(14,0.6095284);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(15,0.6257454);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(16,0.5241379);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(17,0.5641082);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(18,0.5440839);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(19,0.531947);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(20,0.5881929);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(21,0.4295285);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(22,0.3642442);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(23,0.2884293);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(24,0.2135053);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(25,0.1851548);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(26,0.2572001);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(27,0.2359515);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(28,0.1507174);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(29,0.1116861);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(30,0.1141568);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(31,0.1808883);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(32,0.1053224);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(33,0.100025);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(34,0.1801544);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetBinError(35,0.01711756);
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetEntries(1931);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eplus_3.75_4.25_clone__67->SetFillColor(ci);
   hRareEWKMC_eplus_3.75_4.25_clone__67->GetXaxis()->SetTitle("p_{T}(e^{+}) [GeV]");
   hRareEWKMC_eplus_3.75_4.25_clone__67->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_3.75_4.25_clone__67->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_3.75_4.25_clone__67->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_3.75_4.25_clone__67->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_3.75_4.25_clone__67->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eplus_3.75_4.25_clone__67->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_3.75_4.25_clone__67->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_3.75_4.25_clone__67->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_3.75_4.25_clone__67->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eplus_3.75_4.25_clone__67->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eplus_3.75_4.25_clone__67->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eplus_3.75_4.25_clone__67->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eplus_3.75_4.25_clone__67->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.75_4.25->Add(hRareEWKMC_eplus_3.75_4.25_clone,"");
   Double_t xAxis76[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eplus_3.75_4.25__68 = new TH1D("hZDYCombinedfitCanvas_eplus_3.75_4.25__68","hZMC_eplus_3.75_4.25",34, xAxis76);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(1,423.8069);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(2,409.5421);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(3,230.2556);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(4,264.0822);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(5,225.9717);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(6,201.7927);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(7,140.9614);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(8,145.9014);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(9,124.6199);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(10,113.6522);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(11,130.4313);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(12,96.09189);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(13,95.17532);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(14,100.4911);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(15,83.68868);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(16,53.7013);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(17,38.96872);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(18,44.68893);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(19,35.95532);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(20,41.48761);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(21,28.84853);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(22,32.50814);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(23,32.32528);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(24,17.70643);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(25,19.45872);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(26,11.79163);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(27,12.59113);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(28,15.64582);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(29,12.34554);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(30,5.074876);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(31,5.951021);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(32,3.547532);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(33,0.8011631);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(34,1.258733);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinContent(35,2.174348);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(1,66.74871);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(2,66.69743);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(3,34.26481);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(4,47.46915);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(5,34.27662);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(6,38.92738);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(7,20.60295);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(8,27.94668);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(9,20.40731);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(10,20.27441);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(11,27.83578);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(12,20.08322);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(13,20.07276);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(14,27.55318);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(15,19.93012);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(16,5.276327);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(17,4.49036);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(18,4.841014);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(19,4.327936);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(20,4.631179);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(21,3.878466);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(22,4.152122);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(23,4.121727);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(24,3.070753);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(25,3.216977);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(26,2.473778);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(27,2.584793);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(28,2.890512);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(29,3.599414);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(30,2.361368);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(31,2.548623);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(32,1.975388);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(33,0.929753);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(34,2.209928);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetBinError(35,1.091627);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetEntries(4754);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eplus_3.75_4.25_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 2442   ");
   AText = ptstats->AddText("Mean  =  27.72");
   AText = ptstats->AddText("Std Dev   =  6.947");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eplus_3.75_4.25__68);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->SetFillColor(ci);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eplus_3.75_4.25__68->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.75_4.25->Add(hZDYCombinedfitCanvas_eplus_3.75_4.25,"");
   Double_t xAxis77[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eplus_3.75_4.25_clone__69 = new TH1D("hWtMC_eplus_3.75_4.25_clone__69","hWtMC_eplus_3.75_4.25",34, xAxis77);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(1,50.0272);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(2,37.22954);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(3,44.21008);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(4,41.30152);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(5,30.83071);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(6,35.48441);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(7,38.97468);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(8,25.0136);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(9,24.43189);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(10,20.94162);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(11,18.61477);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(12,15.70621);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(13,11.05252);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(14,8.143962);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(15,8.143962);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(16,5.817116);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(17,1.745135);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(18,2.908558);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(19,2.326846);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(20,2.326846);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(21,1.745135);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(22,1.745135);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(23,1.163423);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(24,0.5817116);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(27,0.5817116);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinContent(33,0.2908558);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(1,5.394571);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(2,4.653693);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(3,5.071244);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(4,4.901589);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(5,4.234924);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(6,4.543313);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(7,4.761515);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(8,3.814538);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(9,3.769922);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(10,3.49027);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(11,3.290658);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(12,3.022662);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(13,2.535622);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(14,2.176565);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(15,2.176565);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(16,1.839534);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(17,1.007554);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(18,1.300747);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(19,1.163423);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(20,1.163423);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(21,1.007554);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(22,1.007554);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(23,0.8226644);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(24,0.5817116);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(27,0.5817116);
   hWtMC_eplus_3.75_4.25_clone__69->SetBinError(33,0.5817116);
   hWtMC_eplus_3.75_4.25_clone__69->SetEntries(776);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eplus_3.75_4.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 742    ");
   AText = ptstats->AddText("Mean  =  26.16");
   AText = ptstats->AddText("Std Dev   =  4.812");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eplus_3.75_4.25_clone__69->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eplus_3.75_4.25_clone__69);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eplus_3.75_4.25_clone__69->SetFillColor(ci);
   hWtMC_eplus_3.75_4.25_clone__69->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eplus_3.75_4.25_clone__69->GetXaxis()->SetLabelFont(42);
   hWtMC_eplus_3.75_4.25_clone__69->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eplus_3.75_4.25_clone__69->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eplus_3.75_4.25_clone__69->GetXaxis()->SetTitleFont(42);
   hWtMC_eplus_3.75_4.25_clone__69->GetYaxis()->SetTitle("Candidates");
   hWtMC_eplus_3.75_4.25_clone__69->GetYaxis()->SetLabelFont(42);
   hWtMC_eplus_3.75_4.25_clone__69->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eplus_3.75_4.25_clone__69->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eplus_3.75_4.25_clone__69->GetYaxis()->SetTitleFont(42);
   hWtMC_eplus_3.75_4.25_clone__69->GetZaxis()->SetLabelFont(42);
   hWtMC_eplus_3.75_4.25_clone__69->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eplus_3.75_4.25_clone__69->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eplus_3.75_4.25_clone__69->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.75_4.25->Add(hWtMC_eplus_3.75_4.25_clone,"");
   Double_t xAxis78[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eplus_3.75_4.25__70 = new TH1D("hWeMC_eplus_3.75_4.25__70","hWeMC_eplus_3.75_4.25_0jet",34, xAxis78);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(1,864.7706);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(2,941.5156);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(3,877.381);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(4,856.0537);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(5,788.8252);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(6,896.866);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(7,824.4102);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(8,840.3776);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(9,827.8998);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(10,818.7309);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(11,873.8491);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(12,783.1458);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(13,714.6035);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(14,764.9605);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(15,822.8111);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(16,696.9466);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(17,705.5872);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(18,624.7479);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(19,529.5605);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(20,510.18);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(21,367.2773);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(22,292.6318);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(23,204.2709);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(24,146.6775);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(25,125.0931);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(26,87.67985);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(27,79.72028);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(28,38.28912);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(29,37.4132);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(30,22.59598);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(31,14.42447);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(32,10.53508);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(33,9.530597);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(34,3.834279);
   hWeMC_eplus_3.75_4.25__70->SetBinContent(35,15.20997);
   hWeMC_eplus_3.75_4.25__70->SetBinError(1,33.92869);
   hWeMC_eplus_3.75_4.25__70->SetBinError(2,35.44987);
   hWeMC_eplus_3.75_4.25__70->SetBinError(3,34.43113);
   hWeMC_eplus_3.75_4.25__70->SetBinError(4,34.00734);
   hWeMC_eplus_3.75_4.25__70->SetBinError(5,32.49702);
   hWeMC_eplus_3.75_4.25__70->SetBinError(6,34.7442);
   hWeMC_eplus_3.75_4.25__70->SetBinError(7,33.34611);
   hWeMC_eplus_3.75_4.25__70->SetBinError(8,33.36627);
   hWeMC_eplus_3.75_4.25__70->SetBinError(9,33.34467);
   hWeMC_eplus_3.75_4.25__70->SetBinError(10,33.2527);
   hWeMC_eplus_3.75_4.25__70->SetBinError(11,33.9851);
   hWeMC_eplus_3.75_4.25__70->SetBinError(12,32.40116);
   hWeMC_eplus_3.75_4.25__70->SetBinError(13,30.75065);
   hWeMC_eplus_3.75_4.25__70->SetBinError(14,31.96506);
   hWeMC_eplus_3.75_4.25__70->SetBinError(15,33.03162);
   hWeMC_eplus_3.75_4.25__70->SetBinError(16,30.34945);
   hWeMC_eplus_3.75_4.25__70->SetBinError(17,30.39172);
   hWeMC_eplus_3.75_4.25__70->SetBinError(18,28.68047);
   hWeMC_eplus_3.75_4.25__70->SetBinError(19,26.31132);
   hWeMC_eplus_3.75_4.25__70->SetBinError(20,26.1367);
   hWeMC_eplus_3.75_4.25__70->SetBinError(21,22.23657);
   hWeMC_eplus_3.75_4.25__70->SetBinError(22,19.82301);
   hWeMC_eplus_3.75_4.25__70->SetBinError(23,16.68222);
   hWeMC_eplus_3.75_4.25__70->SetBinError(24,14.3405);
   hWeMC_eplus_3.75_4.25__70->SetBinError(25,13.41528);
   hWeMC_eplus_3.75_4.25__70->SetBinError(26,11.26586);
   hWeMC_eplus_3.75_4.25__70->SetBinError(27,10.58716);
   hWeMC_eplus_3.75_4.25__70->SetBinError(28,7.455006);
   hWeMC_eplus_3.75_4.25__70->SetBinError(29,10.3005);
   hWeMC_eplus_3.75_4.25__70->SetBinError(30,7.955808);
   hWeMC_eplus_3.75_4.25__70->SetBinError(31,6.524729);
   hWeMC_eplus_3.75_4.25__70->SetBinError(32,5.685718);
   hWeMC_eplus_3.75_4.25__70->SetBinError(33,5.531465);
   hWeMC_eplus_3.75_4.25__70->SetBinError(34,6.390759);
   hWeMC_eplus_3.75_4.25__70->SetBinError(35,4.638906);
   hWeMC_eplus_3.75_4.25__70->SetEntries(13066);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eplus_3.75_4.25_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 10311  ");
   AText = ptstats->AddText("Mean  =  30.48");
   AText = ptstats->AddText("Std Dev   =  6.615");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eplus_3.75_4.25__70->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eplus_3.75_4.25__70);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eplus_3.75_4.25__70->SetFillColor(ci);
   hWeMC_eplus_3.75_4.25__70->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eplus_3.75_4.25__70->GetXaxis()->SetLabelFont(42);
   hWeMC_eplus_3.75_4.25__70->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eplus_3.75_4.25__70->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eplus_3.75_4.25__70->GetXaxis()->SetTitleFont(42);
   hWeMC_eplus_3.75_4.25__70->GetYaxis()->SetTitle("Candidates");
   hWeMC_eplus_3.75_4.25__70->GetYaxis()->SetLabelFont(42);
   hWeMC_eplus_3.75_4.25__70->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eplus_3.75_4.25__70->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eplus_3.75_4.25__70->GetYaxis()->SetTitleFont(42);
   hWeMC_eplus_3.75_4.25__70->GetZaxis()->SetLabelFont(42);
   hWeMC_eplus_3.75_4.25__70->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eplus_3.75_4.25__70->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eplus_3.75_4.25__70->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.75_4.25->Add(hWeMC_eplus_3.75_4.25,"");
   fitCanvas_eplus_3.75_4.25->Draw("hist");
   Double_t xAxis79[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eplus_3.75_4.25_clone__71 = new TH1D("hData_eplus_3.75_4.25_clone__71","hData_eplus_3.75_4.25",34, xAxis79);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(1,6220);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(2,5261);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(3,4131);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(4,3577);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(5,3050);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(6,2683);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(7,2308);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(8,2036);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(9,1902);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(10,1635);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(11,1546);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(12,1400);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(13,1340);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(14,1271);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(15,1119);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(16,1029);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(17,989);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(18,896);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(19,790);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(20,627);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(21,551);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(22,443);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(23,344);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(24,306);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(25,276);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(26,215);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(27,195);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(28,140);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(29,119.5);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(30,107.5);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(31,69.5);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(32,67);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(33,52);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(34,35.42857);
   hData_eplus_3.75_4.25_clone__71->SetBinContent(35,270);
   hData_eplus_3.75_4.25_clone__71->SetBinError(1,78.86698);
   hData_eplus_3.75_4.25_clone__71->SetBinError(2,72.53275);
   hData_eplus_3.75_4.25_clone__71->SetBinError(3,64.27286);
   hData_eplus_3.75_4.25_clone__71->SetBinError(4,59.80803);
   hData_eplus_3.75_4.25_clone__71->SetBinError(5,55.22681);
   hData_eplus_3.75_4.25_clone__71->SetBinError(6,51.79768);
   hData_eplus_3.75_4.25_clone__71->SetBinError(7,48.04165);
   hData_eplus_3.75_4.25_clone__71->SetBinError(8,45.12206);
   hData_eplus_3.75_4.25_clone__71->SetBinError(9,43.61192);
   hData_eplus_3.75_4.25_clone__71->SetBinError(10,40.43513);
   hData_eplus_3.75_4.25_clone__71->SetBinError(11,39.31921);
   hData_eplus_3.75_4.25_clone__71->SetBinError(12,37.41657);
   hData_eplus_3.75_4.25_clone__71->SetBinError(13,36.60601);
   hData_eplus_3.75_4.25_clone__71->SetBinError(14,35.65109);
   hData_eplus_3.75_4.25_clone__71->SetBinError(15,33.45146);
   hData_eplus_3.75_4.25_clone__71->SetBinError(16,32.07803);
   hData_eplus_3.75_4.25_clone__71->SetBinError(17,31.44837);
   hData_eplus_3.75_4.25_clone__71->SetBinError(18,29.93326);
   hData_eplus_3.75_4.25_clone__71->SetBinError(19,28.10694);
   hData_eplus_3.75_4.25_clone__71->SetBinError(20,25.03997);
   hData_eplus_3.75_4.25_clone__71->SetBinError(21,23.47339);
   hData_eplus_3.75_4.25_clone__71->SetBinError(22,21.04757);
   hData_eplus_3.75_4.25_clone__71->SetBinError(23,18.54724);
   hData_eplus_3.75_4.25_clone__71->SetBinError(24,17.49286);
   hData_eplus_3.75_4.25_clone__71->SetBinError(25,16.61325);
   hData_eplus_3.75_4.25_clone__71->SetBinError(26,14.66288);
   hData_eplus_3.75_4.25_clone__71->SetBinError(27,13.96424);
   hData_eplus_3.75_4.25_clone__71->SetBinError(28,11.83216);
   hData_eplus_3.75_4.25_clone__71->SetBinError(29,15.45962);
   hData_eplus_3.75_4.25_clone__71->SetBinError(30,14.66288);
   hData_eplus_3.75_4.25_clone__71->SetBinError(31,11.78983);
   hData_eplus_3.75_4.25_clone__71->SetBinError(32,11.57584);
   hData_eplus_3.75_4.25_clone__71->SetBinError(33,10.19804);
   hData_eplus_3.75_4.25_clone__71->SetBinError(34,15.74802);
   hData_eplus_3.75_4.25_clone__71->SetBinError(35,16.43168);
   hData_eplus_3.75_4.25_clone__71->SetEntries(47663);
   hData_eplus_3.75_4.25_clone__71->SetStats(0);
   hData_eplus_3.75_4.25_clone__71->SetMarkerStyle(20);
   hData_eplus_3.75_4.25_clone__71->SetMarkerSize(0.8);
   hData_eplus_3.75_4.25_clone__71->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eplus_3.75_4.25_clone__71->GetXaxis()->SetLabelFont(132);
   hData_eplus_3.75_4.25_clone__71->GetXaxis()->SetLabelSize(0.035);
   hData_eplus_3.75_4.25_clone__71->GetXaxis()->SetTitleSize(0.035);
   hData_eplus_3.75_4.25_clone__71->GetXaxis()->SetTitleFont(132);
   hData_eplus_3.75_4.25_clone__71->GetYaxis()->SetTitle("Candidates");
   hData_eplus_3.75_4.25_clone__71->GetYaxis()->SetLabelFont(132);
   hData_eplus_3.75_4.25_clone__71->GetYaxis()->SetLabelSize(0.035);
   hData_eplus_3.75_4.25_clone__71->GetYaxis()->SetTitleSize(0.035);
   hData_eplus_3.75_4.25_clone__71->GetYaxis()->SetTitleFont(132);
   hData_eplus_3.75_4.25_clone__71->GetZaxis()->SetLabelFont(42);
   hData_eplus_3.75_4.25_clone__71->GetZaxis()->SetLabelSize(0.035);
   hData_eplus_3.75_4.25_clone__71->GetZaxis()->SetTitleSize(0.035);
   hData_eplus_3.75_4.25_clone__71->GetZaxis()->SetTitleFont(42);
   hData_eplus_3.75_4.25_clone__71->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eplus_3.75_4.25_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eplus_3.75_4.25","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eplus_3.75_4.25_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eplus_3.75_4.25","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eplus_3.75_4.25_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_3.75_4.25_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eplus_3.75_4.25_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eplus_3.75_4.25_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{+}}");
   AText = pt->AddText("3.75<#it{#eta^{e}}<4.25");
   pt->Draw();
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->Modified();
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2
   TPad *fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2 = new TPad("fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2", "fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2",0,0,1,0.2);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->Draw();
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->cd();
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->SetFillColor(0);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->SetBorderMode(0);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->SetBorderSize(2);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->SetTopMargin(0.055);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->SetBottomMargin(0.25);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->SetFrameBorderMode(0);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->SetFrameBorderMode(0);
   Double_t xAxis80[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72 = new TH1D("fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72","",34, xAxis80);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(1,-1.276519);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(2,0.2683722);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(3,-0.8669123);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(4,2.097891);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(5,2.126259);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(6,-0.134603);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(7,-0.197346);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(8,-1.416812);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(9,-0.6335735);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(10,-0.0001790583);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(11,-1.885009);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(12,0.520443);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(13,1.112323);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(14,0.9285836);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(15,-1.639535);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(16,-0.377059);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(17,-0.5133095);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(18,0.09242446);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(19,0.8973294);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(20,-1.329174);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(21,-0.006739231);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(22,0.08985876);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(23,0.1438098);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(24,-0.482996);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(25,1.258322);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(26,0.2657401);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(27,2.181202);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(28,0.4321327);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(29,1.987328);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(30,2.492706);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(31,1.426662);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(32,-0.4587058);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(33,0.07813437);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(34,0.3049279);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(35,270);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(1,78.86698);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(2,72.53275);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(3,64.27286);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(4,59.80803);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(5,55.22681);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(6,51.79768);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(7,48.04165);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(8,45.12206);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(9,43.61192);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(10,40.43513);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(11,39.31921);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(12,37.41657);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(13,36.60601);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(14,35.65109);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(15,33.45146);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(16,32.07803);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(17,31.44837);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(18,29.93326);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(19,28.10694);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(20,25.03997);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(21,23.47339);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(22,21.04757);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(23,18.54724);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(24,17.49286);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(25,16.61325);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(26,14.66288);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(27,13.96424);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(28,11.83216);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(29,15.45962);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(30,14.66288);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(31,11.78983);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(32,11.57584);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(33,10.19804);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(34,15.74802);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(35,16.43168);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetMinimum(-4);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetMaximum(4);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetEntries(47663);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetStats(0);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetFillColor(1);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetXaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetXaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetYaxis()->SetNdivisions(402);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetYaxis()->SetLabelFont(132);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetYaxis()->SetTitleFont(132);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetZaxis()->SetLabelFont(42);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetZaxis()->SetTitleFont(42);
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->Draw("hist");
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->Modified();
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->cd();
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->Modified();
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->cd();
   fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->SetSelected(fitCanvas_eplus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv);
}


==> figs/Fig2.C <==
void Fig2()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Aug  3 10:26:38 2016) by ROOT version6.04/08
   TCanvas *c1 = new TCanvas("c1", "c1",0,45,700,548);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->ToggleEventStatus();
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.01,0.01,0.99,0.99);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0,0,1,1);
   c1_1->SetFillColor(0);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.14);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.05);
   c1_1->SetBottomMargin(0.16);
   c1_1->SetFrameLineWidth(2);
   c1_1->SetFrameBorderMode(0);
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0.33,1,1);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.611111,-1.080813,4.388889,1080.732);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.07462686);
   pPad->SetBottomMargin(0.001);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis1[9] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4.25}; 
   
   TH1D *hHistod__1 = new TH1D("hHistod__1","hHistod",8, xAxis1);
   hHistod__1->SetBinContent(1,919.487);
   hHistod__1->SetBinContent(2,840.2);
   hHistod__1->SetBinContent(3,763.388);
   hHistod__1->SetBinContent(4,625.115);
   hHistod__1->SetBinContent(5,527.97);
   hHistod__1->SetBinContent(6,350.215);
   hHistod__1->SetBinContent(7,236.552);
   hHistod__1->SetBinContent(8,115.593);
   hHistod__1->SetMinimum(0.001);
   hHistod__1->SetMaximum(1000);
   hHistod__1->SetEntries(8);
   hHistod__1->SetLineColor(0);
   hHistod__1->SetLineWidth(2);
   hHistod__1->SetMarkerStyle(20);
   hHistod__1->SetMarkerSize(0);
   hHistod__1->GetXaxis()->SetTitle("#it{#eta}^{#it{e}}");
   hHistod__1->GetXaxis()->SetNdivisions(505);
   hHistod__1->GetXaxis()->SetLabelFont(132);
   hHistod__1->GetXaxis()->SetLabelOffset(10);
   hHistod__1->GetXaxis()->SetLabelSize(0.06);
   hHistod__1->GetXaxis()->SetTitleSize(0.06);
   hHistod__1->GetXaxis()->SetTickLength(0.04);
   hHistod__1->GetXaxis()->SetTitleOffset(10);
   hHistod__1->GetXaxis()->SetTitleFont(132);
   hHistod__1->GetYaxis()->SetTitle("d#it{#sigma}_{#it{W}#rightarrow#it{e}#it{#nu}}/d#it{#eta}^{#it{e}} [pb]");
   hHistod__1->GetYaxis()->SetNdivisions(506);
   hHistod__1->GetYaxis()->SetLabelFont(132);
   hHistod__1->GetYaxis()->SetLabelOffset(0.02);
   hHistod__1->GetYaxis()->SetLabelSize(0.07);
   hHistod__1->GetYaxis()->SetTitleSize(0.09);
   hHistod__1->GetYaxis()->SetTitleOffset(0.7);
   hHistod__1->GetYaxis()->SetTitleFont(132);
   hHistod__1->GetZaxis()->SetLabelFont(132);
   hHistod__1->GetZaxis()->SetLabelSize(0.06);
   hHistod__1->GetZaxis()->SetTitleSize(0.06);
   hHistod__1->GetZaxis()->SetTitleFont(132);
   hHistod__1->Draw("");
   
   Double_t Graph0_fx1001[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph0_fy1001[8] = {
   919.487,
   840.2,
   763.388,
   625.115,
   527.97,
   350.215,
   236.552,
   115.593};
   Double_t Graph0_fex1001[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph0_fey1001[8] = {
   30.0238,
   22.9116,
   19.6451,
   16.9677,
   15.0046,
   9.60373,
   9.27353,
   4.69403};
   TGraphErrors *gre = new TGraphErrors(8,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph11001 = new TH1F("Graph_Graph_Graph11001","Graph",100,1.75,4.75);
   Graph_Graph_Graph11001->SetMinimum(0);
   Graph_Graph_Graph11001->SetMaximum(1051.719);
   Graph_Graph_Graph11001->SetDirectory(0);
   Graph_Graph_Graph11001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph11001->SetLineColor(ci);
   Graph_Graph_Graph11001->SetLineWidth(2);
   Graph_Graph_Graph11001->SetMarkerStyle(20);
   Graph_Graph_Graph11001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph11001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph11001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph11001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph11001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph11001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph11001->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph11001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph11001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph11001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph11001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph11001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph11001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph11001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph11001);
   
   gre->Draw("5 ");
   
   Double_t Graph1_fx1002[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph1_fy1002[8] = {
   919.487,
   840.2,
   763.388,
   625.115,
   527.97,
   350.215,
   236.552,
   115.593};
   Double_t Graph1_fex1002[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph1_fey1002[8] = {
   4.12302,
   3.34408,
   3.15586,
   2.84847,
   2.66654,
   2.21533,
   2.07647,
   1.46933};
   gre = new TGraphErrors(8,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ff9900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph21002 = new TH1F("Graph_Graph_Graph21002","Graph",100,1.75,4.75);
   Graph_Graph_Graph21002->SetMinimum(0);
   Graph_Graph_Graph21002->SetMaximum(1041.36);
   Graph_Graph_Graph21002->SetDirectory(0);
   Graph_Graph_Graph21002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph21002->SetLineColor(ci);
   Graph_Graph_Graph21002->SetLineWidth(2);
   Graph_Graph_Graph21002->SetMarkerStyle(20);
   Graph_Graph_Graph21002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph21002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph21002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph21002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph21002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph21002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph21002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph21002->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph21002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph21002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph21002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph21002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph21002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph21002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph21002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph21002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph21002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph21002);
   
   gre->Draw("5 ");
   
   Double_t Graph2_fx1003[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph2_fy1003[8] = {
   531.056,
   483.149,
   451.821,
   413.387,
   397.083,
   315.275,
   268.096,
   188.038};
   Double_t Graph2_fex1003[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph2_fey1003[8] = {
   18.3417,
   14.6478,
   13.7261,
   12.6269,
   12.2968,
   10.2606,
   11.9176,
   9.06614};
   gre = new TGraphErrors(8,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#9999ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#9999ff");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph31003 = new TH1F("Graph_Graph_Graph31003","Graph",100,1.75,4.75);
   Graph_Graph_Graph31003->SetMinimum(73.6136);
   Graph_Graph_Graph31003->SetMaximum(587.0838);
   Graph_Graph_Graph31003->SetDirectory(0);
   Graph_Graph_Graph31003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph31003->SetLineColor(ci);
   Graph_Graph_Graph31003->SetLineWidth(2);
   Graph_Graph_Graph31003->SetMarkerStyle(20);
   Graph_Graph_Graph31003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph31003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph31003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph31003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph31003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph31003->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph31003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph31003->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph31003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph31003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph31003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph31003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph31003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph31003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph31003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph31003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph31003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph31003);
   
   gre->Draw("5 ");
   
   Double_t Graph3_fx1004[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph3_fy1004[8] = {
   531.056,
   483.149,
   451.821,
   413.387,
   397.083,
   315.275,
   268.096,
   188.038};
   Double_t Graph3_fex1004[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph3_fey1004[8] = {
   3.38296,
   2.72624,
   2.63947,
   2.48858,
   2.46317,
   2.20544,
   2.22666,
   1.76728};
   gre = new TGraphErrors(8,Graph3_fx1004,Graph3_fy1004,Graph3_fex1004,Graph3_fey1004);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");
   gre->SetFillColor(4);
   gre->SetLineColor(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph41004 = new TH1F("Graph_Graph_Graph41004","Graph",100,1.75,4.75);
   Graph_Graph_Graph41004->SetMinimum(76.5);
   Graph_Graph_Graph41004->SetMaximum(581.7);
   Graph_Graph_Graph41004->SetDirectory(0);
   Graph_Graph_Graph41004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph41004->SetLineColor(ci);
   Graph_Graph_Graph41004->SetLineWidth(2);
   Graph_Graph_Graph41004->SetMarkerStyle(20);
   Graph_Graph_Graph41004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph41004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph41004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph41004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph41004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph41004->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph41004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph41004->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph41004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph41004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph41004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph41004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph41004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph41004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph41004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph41004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph41004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph41004);
   
   gre->Draw("5 ");
   
   Double_t Graph4_fx3001[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph4_fy3001[48] = {
   876.2,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   824.672,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   734.068,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   617.704,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   480.056,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   346.296,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   219.128,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   95.3754,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph4_felx3001[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph4_fely3001[48] = {
   25.9696,
   25.9696,
   25.9696,
   25.9696,
   25.9696,
   25.9696,
   24.613,
   24.613,
   24.613,
   24.613,
   24.613,
   24.613,
   22.3299,
   22.3299,
   22.3299,
   22.3299,
   22.3299,
   22.3299,
   19.2556,
   19.2556,
   0,
   19.2556,
   19.2556,
   19.2556,
   15.4365,
   15.4365,
   15.4365,
   15.4365,
   15.4365,
   15.4365,
   11.6227,
   11.6227,
   11.6227,
   11.6227,
   11.6227,
   11.6227,
   7.86963,
   7.86963,
   7.86963,
   7.86963,
   0,
   7.86963,
   3.92734,
   3.92734,
   3.92734,
   3.92734,
   3.92734,
   3.92734};
   Double_t Graph4_fehx3001[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph4_fehy3001[48] = {
   26.5073,
   26.5073,
   26.5073,
   26.5073,
   26.5073,
   26.5073,
   25.5351,
   25.5351,
   25.5351,
   25.5351,
   25.5351,
   25.5351,
   23.1572,
   23.1572,
   23.1572,
   23.1572,
   23.1572,
   23.1572,
   19.9567,
   19.9567,
   0,
   19.9567,
   19.9567,
   19.9567,
   16.0058,
   16.0058,
   16.0058,
   16.0058,
   16.0058,
   16.0058,
   12.1234,
   12.1234,
   12.1234,
   12.1234,
   12.1234,
   12.1234,
   8.3081,
   8.3081,
   8.3081,
   8.3081,
   0,
   8.3081,
   4.28201,
   4.28201,
   4.28201,
   4.28201,
   4.28201,
   4.28201};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(48,Graph4_fx3001,Graph4_fy3001,Graph4_felx3001,Graph4_fehx3001,Graph4_fely3001,Graph4_fehy3001);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph1a3001 = new TH1F("Graph_Graph_Graph1a3001","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph1a3001->SetMinimum(-1100089);
   Graph_Graph_Graph1a3001->SetMaximum(100992.9);
   Graph_Graph_Graph1a3001->SetDirectory(0);
   Graph_Graph_Graph1a3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph1a3001->SetLineColor(ci);
   Graph_Graph_Graph1a3001->SetLineWidth(2);
   Graph_Graph_Graph1a3001->SetMarkerStyle(20);
   Graph_Graph_Graph1a3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph1a3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph1a3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph1a3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph1a3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph1a3001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph1a3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph1a3001->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph1a3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph1a3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph1a3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph1a3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph1a3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph1a3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph1a3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph1a3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph1a3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph1a3001);
   
   grae->Draw("p ");
   
   Double_t Graph5_fx3002[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph5_fy3002[48] = {
   512.552,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   484.568,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   452.5,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   413.78,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   374.892,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   321.724,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   265.79,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   174.525,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph5_felx3002[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph5_fely3002[48] = {
   14.8302,
   14.8302,
   14.8302,
   14.8302,
   14.8302,
   14.8302,
   13.8477,
   13.8477,
   13.8477,
   13.8477,
   13.8477,
   13.8477,
   12.9742,
   12.9742,
   12.9742,
   12.9742,
   12.9742,
   12.9742,
   12.0545,
   12.0545,
   0,
   12.0545,
   12.0545,
   12.0545,
   11.0561,
   11.0561,
   11.0561,
   11.0561,
   11.0561,
   11.0561,
   9.75034,
   9.75034,
   9.75034,
   9.75034,
   9.75034,
   9.75034,
   8.43918,
   8.43918,
   8.43918,
   8.43918,
   0,
   8.43918,
   6.38817,
   6.38817,
   6.38817,
   6.38817,
   6.38817,
   6.38817};
   Double_t Graph5_fehx3002[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph5_fehy3002[48] = {
   13.246,
   13.246,
   13.246,
   13.246,
   13.246,
   13.246,
   12.8344,
   12.8344,
   12.8344,
   12.8344,
   12.8344,
   12.8344,
   12.5085,
   12.5085,
   12.5085,
   12.5085,
   12.5085,
   12.5085,
   11.9949,
   11.9949,
   0,
   11.9949,
   11.9949,
   11.9949,
   11.6093,
   11.6093,
   11.6093,
   11.6093,
   11.6093,
   11.6093,
   10.8287,
   10.8287,
   10.8287,
   10.8287,
   10.8287,
   10.8287,
   9.65487,
   9.65487,
   9.65487,
   9.65487,
   0,
   9.65487,
   7.07461,
   7.07461,
   7.07461,
   7.07461,
   7.07461,
   7.07461};
   grae = new TGraphAsymmErrors(48,Graph5_fx3002,Graph5_fy3002,Graph5_felx3002,Graph5_fehx3002,Graph5_fely3002,Graph5_fehy3002);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#00cccc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#00cccc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph2a3002 = new TH1F("Graph_Graph_Graph2a3002","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph2a3002->SetMinimum(-1100051);
   Graph_Graph_Graph2a3002->SetMaximum(100578.3);
   Graph_Graph_Graph2a3002->SetDirectory(0);
   Graph_Graph_Graph2a3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph2a3002->SetLineColor(ci);
   Graph_Graph_Graph2a3002->SetLineWidth(2);
   Graph_Graph_Graph2a3002->SetMarkerStyle(20);
   Graph_Graph_Graph2a3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph2a3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph2a3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph2a3002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph2a3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph2a3002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph2a3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph2a3002->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph2a3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph2a3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph2a3002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph2a3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph2a3002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph2a3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph2a3002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph2a3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph2a3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph2a3002);
   
   grae->Draw("p ");
   
   Double_t Graph6_fx3003[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph6_fy3003[48] = {
   -999999,
   887.132,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   838.672,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   748.944,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   632.968,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   486.08,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   345.772,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   220.039,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   95.7882,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph6_felx3003[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph6_fely3003[48] = {
   19.9833,
   19.9833,
   19.9833,
   19.9833,
   19.9833,
   19.9833,
   19.6651,
   19.6651,
   19.6651,
   19.6651,
   19.6651,
   19.6651,
   18.119,
   18.119,
   18.119,
   18.119,
   18.119,
   18.119,
   15.5655,
   15.5655,
   0,
   15.5655,
   15.5655,
   15.5655,
   12.087,
   12.087,
   12.087,
   12.087,
   12.087,
   12.087,
   8.7793,
   8.7793,
   8.7793,
   8.7793,
   8.7793,
   8.7793,
   5.81693,
   5.81693,
   5.81693,
   5.81693,
   0,
   5.81693,
   2.84241,
   2.84241,
   2.84241,
   2.84241,
   2.84241,
   2.84241};
   Double_t Graph6_fehx3003[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph6_fehy3003[48] = {
   18.2261,
   18.2261,
   18.2261,
   18.2261,
   18.2261,
   18.2261,
   17.6326,
   17.6326,
   17.6326,
   17.6326,
   17.6326,
   17.6326,
   16.2704,
   16.2704,
   16.2704,
   16.2704,
   16.2704,
   16.2704,
   14.2567,
   14.2567,
   0,
   14.2567,
   14.2567,
   14.2567,
   11.4327,
   11.4327,
   11.4327,
   11.4327,
   11.4327,
   11.4327,
   8.61732,
   8.61732,
   8.61732,
   8.61732,
   8.61732,
   8.61732,
   5.95782,
   5.95782,
   5.95782,
   5.95782,
   0,
   5.95782,
   3.01521,
   3.01521,
   3.01521,
   3.01521,
   3.01521,
   3.01521};
   grae = new TGraphAsymmErrors(48,Graph6_fx3003,Graph6_fy3003,Graph6_felx3003,Graph6_fehx3003,Graph6_fely3003,Graph6_fehy3003);
   grae->SetName("Graph6");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(26);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph3a3003 = new TH1F("Graph_Graph_Graph3a3003","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph3a3003->SetMinimum(-1100089);
   Graph_Graph_Graph3a3003->SetMaximum(100995.8);
   Graph_Graph_Graph3a3003->SetDirectory(0);
   Graph_Graph_Graph3a3003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph3a3003->SetLineColor(ci);
   Graph_Graph_Graph3a3003->SetLineWidth(2);
   Graph_Graph_Graph3a3003->SetMarkerStyle(20);
   Graph_Graph_Graph3a3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph3a3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph3a3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph3a3003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph3a3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph3a3003->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph3a3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph3a3003->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph3a3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph3a3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph3a3003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph3a3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph3a3003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph3a3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph3a3003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph3a3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph3a3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph3a3003);
   
   grae->Draw("p ");
   
   Double_t Graph7_fx3004[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph7_fy3004[48] = {
   -999999,
   516.752,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   486.784,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   453.268,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   415.796,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   377.335,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   327.531,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   268.925,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   179.657,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph7_felx3004[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph7_fely3004[48] = {
   11.8479,
   11.8479,
   11.8479,
   11.8479,
   11.8479,
   11.8479,
   11.7858,
   11.7858,
   11.7858,
   11.7858,
   11.7858,
   11.7858,
   11.4671,
   11.4671,
   11.4671,
   11.4671,
   11.4671,
   11.4671,
   10.9196,
   10.9196,
   0,
   10.9196,
   10.9196,
   10.9196,
   10.2601,
   10.2601,
   10.2601,
   10.2601,
   10.2601,
   10.2601,
   9.32229,
   9.32229,
   9.32229,
   9.32229,
   9.32229,
   9.32229,
   8.04265,
   8.04265,
   8.04265,
   8.04265,
   0,
   8.04265,
   5.92257,
   5.92257,
   5.92257,
   5.92257,
   5.92257,
   5.92257};
   Double_t Graph7_fehx3004[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph7_fehy3004[48] = {
   11.525,
   11.525,
   11.525,
   11.525,
   11.525,
   11.525,
   11.5022,
   11.5022,
   11.5022,
   11.5022,
   11.5022,
   11.5022,
   11.1893,
   11.1893,
   11.1893,
   11.1893,
   11.1893,
   11.1893,
   10.599,
   10.599,
   0,
   10.599,
   10.599,
   10.599,
   9.91845,
   9.91845,
   9.91845,
   9.91845,
   9.91845,
   9.91845,
   8.99782,
   8.99782,
   8.99782,
   8.99782,
   8.99782,
   8.99782,
   7.81765,
   7.81765,
   7.81765,
   7.81765,
   0,
   7.81765,
   5.90738,
   5.90738,
   5.90738,
   5.90738,
   5.90738,
   5.90738};
   grae = new TGraphAsymmErrors(48,Graph7_fx3004,Graph7_fy3004,Graph7_felx3004,Graph7_fehx3004,Graph7_fely3004,Graph7_fehy3004);
   grae->SetName("Graph7");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#00cccc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#00cccc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(26);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph4a3004 = new TH1F("Graph_Graph_Graph4a3004","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph4a3004->SetMinimum(-1100052);
   Graph_Graph_Graph4a3004->SetMaximum(100581);
   Graph_Graph_Graph4a3004->SetDirectory(0);
   Graph_Graph_Graph4a3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph4a3004->SetLineColor(ci);
   Graph_Graph_Graph4a3004->SetLineWidth(2);
   Graph_Graph_Graph4a3004->SetMarkerStyle(20);
   Graph_Graph_Graph4a3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph4a3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph4a3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph4a3004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph4a3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph4a3004->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph4a3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph4a3004->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph4a3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph4a3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph4a3004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph4a3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph4a3004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph4a3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph4a3004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph4a3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph4a3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph4a3004);
   
   grae->Draw("p ");
   
   Double_t Graph8_fx3005[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph8_fy3005[48] = {
   -999999,
   -999999,
   877.948,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   822.524,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   729.228,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   615.584,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   478.136,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   333.027,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   214.494,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   90.6298,
   -999999,
   -999999,
   -999999};
   Double_t Graph8_felx3005[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph8_fely3005[48] = {
   21.5769,
   21.5769,
   21.5769,
   21.5769,
   21.5769,
   21.5769,
   20.6887,
   20.6887,
   20.6887,
   20.6887,
   20.6887,
   20.6887,
   18.9249,
   18.9249,
   18.9249,
   18.9249,
   18.9249,
   18.9249,
   16.4774,
   16.4774,
   0,
   16.4774,
   16.4774,
   16.4774,
   13.3204,
   13.3204,
   13.3204,
   13.3204,
   13.3204,
   13.3204,
   9.75764,
   9.75764,
   9.75764,
   9.75764,
   9.75764,
   9.75764,
   6.65611,
   6.65611,
   6.65611,
   6.65611,
   0,
   6.65611,
   3.36929,
   3.36929,
   3.36929,
   3.36929,
   3.36929,
   3.36929};
   Double_t Graph8_fehx3005[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph8_fehy3005[48] = {
   20.3387,
   20.3387,
   20.3387,
   20.3387,
   20.3387,
   20.3387,
   19.5536,
   19.5536,
   19.5536,
   19.5536,
   19.5536,
   19.5536,
   17.9236,
   17.9236,
   17.9236,
   17.9236,
   17.9236,
   17.9236,
   15.665,
   15.665,
   0,
   15.665,
   15.665,
   15.665,
   12.7124,
   12.7124,
   12.7124,
   12.7124,
   12.7124,
   12.7124,
   9.34774,
   9.34774,
   9.34774,
   9.34774,
   9.34774,
   9.34774,
   6.40981,
   6.40981,
   6.40981,
   6.40981,
   0,
   6.40981,
   3.27967,
   3.27967,
   3.27967,
   3.27967,
   3.27967,
   3.27967};
   grae = new TGraphAsymmErrors(48,Graph8_fx3005,Graph8_fy3005,Graph8_felx3005,Graph8_fehx3005,Graph8_fely3005,Graph8_fehy3005);
   grae->SetName("Graph8");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(32);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph53005 = new TH1F("Graph_Graph_Graph53005","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph53005->SetMinimum(-1100089);
   Graph_Graph_Graph53005->SetMaximum(100988);
   Graph_Graph_Graph53005->SetDirectory(0);
   Graph_Graph_Graph53005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph53005->SetLineColor(ci);
   Graph_Graph_Graph53005->SetLineWidth(2);
   Graph_Graph_Graph53005->SetMarkerStyle(20);
   Graph_Graph_Graph53005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph53005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph53005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph53005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph53005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph53005->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph53005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph53005->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph53005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph53005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph53005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph53005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph53005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph53005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph53005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph53005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph53005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph53005);
   
   grae->Draw("p ");
   
   Double_t Graph9_fx3006[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph9_fy3006[48] = {
   -999999,
   -999999,
   506.436,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   475.476,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   443.704,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   411.42,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   370.571,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   315.438,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   265.168,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   173.886,
   -999999,
   -999999,
   -999999};
   Double_t Graph9_felx3006[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph9_fely3006[48] = {
   12.3012,
   12.3012,
   12.3012,
   12.3012,
   12.3012,
   12.3012,
   11.6757,
   11.6757,
   11.6757,
   11.6757,
   11.6757,
   11.6757,
   11.1739,
   11.1739,
   11.1739,
   11.1739,
   11.1739,
   11.1739,
   10.8015,
   10.8015,
   0,
   10.8015,
   10.8015,
   10.8015,
   10.3267,
   10.3267,
   10.3267,
   10.3267,
   10.3267,
   10.3267,
   9.65102,
   9.65102,
   9.65102,
   9.65102,
   9.65102,
   9.65102,
   8.87985,
   8.87985,
   8.87985,
   8.87985,
   0,
   8.87985,
   6.75195,
   6.75195,
   6.75195,
   6.75195,
   6.75195,
   6.75195};
   Double_t Graph9_fehx3006[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph9_fehy3006[48] = {
   12.1624,
   12.1624,
   12.1624,
   12.1624,
   12.1624,
   12.1624,
   11.5437,
   11.5437,
   11.5437,
   11.5437,
   11.5437,
   11.5437,
   11.0525,
   11.0525,
   11.0525,
   11.0525,
   11.0525,
   11.0525,
   10.6969,
   10.6969,
   0,
   10.6969,
   10.6969,
   10.6969,
   10.2399,
   10.2399,
   10.2399,
   10.2399,
   10.2399,
   10.2399,
   9.58098,
   9.58098,
   9.58098,
   9.58098,
   9.58098,
   9.58098,
   8.83086,
   8.83086,
   8.83086,
   8.83086,
   0,
   8.83086,
   6.7234,
   6.7234,
   6.7234,
   6.7234,
   6.7234,
   6.7234};
   grae = new TGraphAsymmErrors(48,Graph9_fx3006,Graph9_fy3006,Graph9_felx3006,Graph9_fehx3006,Graph9_fely3006,Graph9_fehy3006);
   grae->SetName("Graph9");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#00cccc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#00cccc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(32);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph63006 = new TH1F("Graph_Graph_Graph63006","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph63006->SetMinimum(-1100051);
   Graph_Graph_Graph63006->SetMaximum(100570.4);
   Graph_Graph_Graph63006->SetDirectory(0);
   Graph_Graph_Graph63006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph63006->SetLineColor(ci);
   Graph_Graph_Graph63006->SetLineWidth(2);
   Graph_Graph_Graph63006->SetMarkerStyle(20);
   Graph_Graph_Graph63006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph63006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph63006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph63006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph63006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph63006->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph63006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph63006->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph63006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph63006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph63006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph63006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph63006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph63006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph63006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph63006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph63006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph63006);
   
   grae->Draw("p ");
   
   Double_t Graph10_fx3007[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph10_fy3007[48] = {
   -999999,
   -999999,
   -999999,
   897.008,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   841.588,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   756.364,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   636.28,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   495.352,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   348.484,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   223.412,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   96.1036,
   -999999,
   -999999};
   Double_t Graph10_felx3007[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph10_fely3007[48] = {
   19.0666,
   19.0666,
   19.0666,
   19.0666,
   19.0666,
   19.0666,
   18.0685,
   18.0685,
   18.0685,
   18.0685,
   18.0685,
   18.0685,
   16.3705,
   16.3705,
   16.3705,
   16.3705,
   16.3705,
   16.3705,
   13.8746,
   13.8746,
   0,
   13.8746,
   13.8746,
   13.8746,
   10.8477,
   10.8477,
   10.8477,
   10.8477,
   10.8477,
   10.8477,
   7.71666,
   7.71666,
   7.71666,
   7.71666,
   7.71666,
   7.71666,
   5.00477,
   5.00477,
   5.00477,
   5.00477,
   0,
   5.00477,
   2.2462,
   2.2462,
   2.2462,
   2.2462,
   2.2462,
   2.2462};
   Double_t Graph10_fehx3007[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph10_fehy3007[48] = {
   19.0463,
   19.0463,
   19.0463,
   19.0463,
   19.0463,
   19.0463,
   18.473,
   18.473,
   18.473,
   18.473,
   18.473,
   18.473,
   17.1187,
   17.1187,
   17.1187,
   17.1187,
   17.1187,
   17.1187,
   14.7688,
   14.7688,
   0,
   14.7688,
   14.7688,
   14.7688,
   11.8295,
   11.8295,
   11.8295,
   11.8295,
   11.8295,
   11.8295,
   8.71828,
   8.71828,
   8.71828,
   8.71828,
   8.71828,
   8.71828,
   5.94004,
   5.94004,
   5.94004,
   5.94004,
   0,
   5.94004,
   2.95481,
   2.95481,
   2.95481,
   2.95481,
   2.95481,
   2.95481};
   grae = new TGraphAsymmErrors(48,Graph10_fx3007,Graph10_fy3007,Graph10_felx3007,Graph10_fehx3007,Graph10_fely3007,Graph10_fehy3007);
   grae->SetName("Graph10");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(28);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph73007 = new TH1F("Graph_Graph_Graph73007","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph73007->SetMinimum(-1100091);
   Graph_Graph_Graph73007->SetMaximum(101008.9);
   Graph_Graph_Graph73007->SetDirectory(0);
   Graph_Graph_Graph73007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph73007->SetLineColor(ci);
   Graph_Graph_Graph73007->SetLineWidth(2);
   Graph_Graph_Graph73007->SetMarkerStyle(20);
   Graph_Graph_Graph73007->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph73007->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph73007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph73007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph73007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph73007->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph73007->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph73007->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph73007->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph73007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph73007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph73007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph73007->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph73007->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph73007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph73007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph73007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph73007);
   
   grae->Draw("p ");
   
   Double_t Graph11_fx3008[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph11_fy3008[48] = {
   -999999,
   -999999,
   -999999,
   522.312,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   496.268,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   465.608,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   424.884,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   378.454,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   328.733,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   264.08,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   175.772,
   -999999,
   -999999};
   Double_t Graph11_felx3008[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph11_fely3008[48] = {
   10.2305,
   10.2305,
   10.2305,
   10.2305,
   10.2305,
   10.2305,
   10.0628,
   10.0628,
   10.0628,
   10.0628,
   10.0628,
   10.0628,
   9.98452,
   9.98452,
   9.98452,
   9.98452,
   9.98452,
   9.98452,
   9.79106,
   9.79106,
   0,
   9.79106,
   9.79106,
   9.79106,
   9.39191,
   9.39191,
   9.39191,
   9.39191,
   9.39191,
   9.39191,
   8.76881,
   8.76881,
   8.76881,
   8.76881,
   8.76881,
   8.76881,
   7.53056,
   7.53056,
   7.53056,
   7.53056,
   0,
   7.53056,
   5.49877,
   5.49877,
   5.49877,
   5.49877,
   5.49877,
   5.49877};
   Double_t Graph11_fehx3008[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph11_fehy3008[48] = {
   10.3585,
   10.3585,
   10.3585,
   10.3585,
   10.3585,
   10.3585,
   9.95989,
   9.95989,
   9.95989,
   9.95989,
   9.95989,
   9.95989,
   9.76382,
   9.76382,
   9.76382,
   9.76382,
   9.76382,
   9.76382,
   9.53704,
   9.53704,
   0,
   9.53704,
   9.53704,
   9.53704,
   9.14456,
   9.14456,
   9.14456,
   9.14456,
   9.14456,
   9.14456,
   8.64343,
   8.64343,
   8.64343,
   8.64343,
   8.64343,
   8.64343,
   7.60558,
   7.60558,
   7.60558,
   7.60558,
   0,
   7.60558,
   5.77299,
   5.77299,
   5.77299,
   5.77299,
   5.77299,
   5.77299};
   grae = new TGraphAsymmErrors(48,Graph11_fx3008,Graph11_fy3008,Graph11_felx3008,Graph11_fehx3008,Graph11_fely3008,Graph11_fehy3008);
   grae->SetName("Graph11");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#00cccc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#00cccc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(28);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph83008 = new TH1F("Graph_Graph_Graph83008","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph83008->SetMinimum(-1100052);
   Graph_Graph_Graph83008->SetMaximum(100580.7);
   Graph_Graph_Graph83008->SetDirectory(0);
   Graph_Graph_Graph83008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph83008->SetLineColor(ci);
   Graph_Graph_Graph83008->SetLineWidth(2);
   Graph_Graph_Graph83008->SetMarkerStyle(20);
   Graph_Graph_Graph83008->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph83008->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph83008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph83008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph83008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph83008->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph83008->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph83008->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph83008->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph83008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph83008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph83008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph83008->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph83008->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph83008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph83008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph83008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph83008);
   
   grae->Draw("p ");
   
   Double_t Graph12_fx3009[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph12_fy3009[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   909.112,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   846.848,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   750.052,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   632.636,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   488.384,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   347.353,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   222.239,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   94.2702,
   -999999};
   Double_t Graph12_felx3009[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph12_fely3009[48] = {
   16.0803,
   16.0803,
   16.0803,
   16.0803,
   16.0803,
   16.0803,
   14.9379,
   14.9379,
   14.9379,
   14.9379,
   14.9379,
   14.9379,
   13.2364,
   13.2364,
   13.2364,
   13.2364,
   13.2364,
   13.2364,
   11.1525,
   11.1525,
   0,
   11.1525,
   11.1525,
   11.1525,
   8.70152,
   8.70152,
   8.70152,
   8.70152,
   8.70152,
   8.70152,
   6.32024,
   6.32024,
   6.32024,
   6.32024,
   6.32024,
   6.32024,
   4.22097,
   4.22097,
   4.22097,
   4.22097,
   0,
   4.22097,
   1.93277,
   1.93277,
   1.93277,
   1.93277,
   1.93277,
   1.93277};
   Double_t Graph12_fehx3009[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph12_fehy3009[48] = {
   14.3764,
   14.3764,
   14.3764,
   14.3764,
   14.3764,
   14.3764,
   13.3216,
   13.3216,
   13.3216,
   13.3216,
   13.3216,
   13.3216,
   11.7603,
   11.7603,
   11.7603,
   11.7603,
   11.7603,
   11.7603,
   9.91296,
   9.91296,
   0,
   9.91296,
   9.91296,
   9.91296,
   7.73888,
   7.73888,
   7.73888,
   7.73888,
   7.73888,
   7.73888,
   5.66693,
   5.66693,
   5.66693,
   5.66693,
   5.66693,
   5.66693,
   3.82079,
   3.82079,
   3.82079,
   3.82079,
   0,
   3.82079,
   1.77193,
   1.77193,
   1.77193,
   1.77193,
   1.77193,
   1.77193};
   grae = new TGraphAsymmErrors(48,Graph12_fx3009,Graph12_fy3009,Graph12_felx3009,Graph12_fehx3009,Graph12_fely3009,Graph12_fehy3009);
   grae->SetName("Graph12");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph93009 = new TH1F("Graph_Graph_Graph93009","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph93009->SetMinimum(-1100091);
   Graph_Graph_Graph93009->SetMaximum(101015.7);
   Graph_Graph_Graph93009->SetDirectory(0);
   Graph_Graph_Graph93009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph93009->SetLineColor(ci);
   Graph_Graph_Graph93009->SetLineWidth(2);
   Graph_Graph_Graph93009->SetMarkerStyle(20);
   Graph_Graph_Graph93009->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph93009->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph93009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph93009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph93009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph93009->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph93009->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph93009->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph93009->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph93009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph93009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph93009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph93009->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph93009->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph93009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph93009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph93009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph93009);
   
   grae->Draw("p ");
   
   Double_t Graph13_fx3010[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph13_fy3010[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   506.78,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   481.74,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   448.364,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   409.048,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   368.89,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   317.838,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   261.648,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   172.755,
   -999999};
   Double_t Graph13_felx3010[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph13_fely3010[48] = {
   8.21075,
   8.21075,
   8.21075,
   8.21075,
   8.21075,
   8.21075,
   7.81884,
   7.81884,
   7.81884,
   7.81884,
   7.81884,
   7.81884,
   7.40073,
   7.40073,
   7.40073,
   7.40073,
   7.40073,
   7.40073,
   7.0401,
   7.0401,
   0,
   7.0401,
   7.0401,
   7.0401,
   6.78549,
   6.78549,
   6.78549,
   6.78549,
   6.78549,
   6.78549,
   6.4462,
   6.4462,
   6.4462,
   6.4462,
   6.4462,
   6.4462,
   5.73875,
   5.73875,
   5.73875,
   5.73875,
   0,
   5.73875,
   3.89405,
   3.89405,
   3.89405,
   3.89405,
   3.89405,
   3.89405};
   Double_t Graph13_fehx3010[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph13_fehy3010[48] = {
   8.00119,
   8.00119,
   8.00119,
   8.00119,
   8.00119,
   8.00119,
   7.62021,
   7.62021,
   7.62021,
   7.62021,
   7.62021,
   7.62021,
   7.21611,
   7.21611,
   7.21611,
   7.21611,
   7.21611,
   7.21611,
   6.87851,
   6.87851,
   0,
   6.87851,
   6.87851,
   6.87851,
   6.65263,
   6.65263,
   6.65263,
   6.65263,
   6.65263,
   6.65263,
   6.34086,
   6.34086,
   6.34086,
   6.34086,
   6.34086,
   6.34086,
   5.66266,
   5.66266,
   5.66266,
   5.66266,
   0,
   5.66266,
   3.84433,
   3.84433,
   3.84433,
   3.84433,
   3.84433,
   3.84433};
   grae = new TGraphAsymmErrors(48,Graph13_fx3010,Graph13_fy3010,Graph13_felx3010,Graph13_fehx3010,Graph13_fely3010,Graph13_fehy3010);
   grae->SetName("Graph13");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#00cccc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#00cccc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph103010 = new TH1F("Graph_Graph_Graph103010","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph103010->SetMinimum(-1100050);
   Graph_Graph_Graph103010->SetMaximum(100566.2);
   Graph_Graph_Graph103010->SetDirectory(0);
   Graph_Graph_Graph103010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph103010->SetLineColor(ci);
   Graph_Graph_Graph103010->SetLineWidth(2);
   Graph_Graph_Graph103010->SetMarkerStyle(20);
   Graph_Graph_Graph103010->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph103010->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph103010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph103010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph103010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph103010->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph103010->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph103010->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph103010->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph103010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph103010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph103010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph103010->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph103010->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph103010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph103010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph103010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph103010);
   
   grae->Draw("p ");
   
   Double_t Graph14_fx3011[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph14_fy3011[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   901.592,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   843.284,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   757.288,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   637.336,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   488.752,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   348.294,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   224.14,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   96.4794};
   Double_t Graph14_felx3011[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph14_fely3011[48] = {
   15.2499,
   15.2499,
   15.2499,
   15.2499,
   15.2499,
   15.2499,
   15.5884,
   15.5884,
   15.5884,
   15.5884,
   15.5884,
   15.5884,
   15.832,
   15.832,
   15.832,
   15.832,
   15.832,
   15.832,
   15.4382,
   15.4382,
   0,
   15.4382,
   15.4382,
   15.4382,
   14.3439,
   14.3439,
   14.3439,
   14.3439,
   14.3439,
   14.3439,
   12.5527,
   12.5527,
   12.5527,
   12.5527,
   12.5527,
   12.5527,
   10.3177,
   10.3177,
   10.3177,
   10.3177,
   0,
   10.3177,
   6.47305,
   6.47305,
   6.47305,
   6.47305,
   6.47305,
   6.47305};
   Double_t Graph14_fehx3011[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph14_fehy3011[48] = {
   13.4411,
   13.4411,
   13.4411,
   13.4411,
   13.4411,
   13.4411,
   14.0471,
   14.0471,
   14.0471,
   14.0471,
   14.0471,
   14.0471,
   14.6203,
   14.6203,
   14.6203,
   14.6203,
   14.6203,
   14.6203,
   14.568,
   14.568,
   0,
   14.568,
   14.568,
   14.568,
   13.7812,
   13.7812,
   13.7812,
   13.7812,
   13.7812,
   13.7812,
   12.2367,
   12.2367,
   12.2367,
   12.2367,
   12.2367,
   12.2367,
   10.1605,
   10.1605,
   10.1605,
   10.1605,
   0,
   10.1605,
   6.42685,
   6.42685,
   6.42685,
   6.42685,
   6.42685,
   6.42685};
   grae = new TGraphAsymmErrors(48,Graph14_fx3011,Graph14_fy3011,Graph14_felx3011,Graph14_fehx3011,Graph14_fely3011,Graph14_fehy3011);
   grae->SetName("Graph14");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(27);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph113011 = new TH1F("Graph_Graph_Graph113011","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph113011->SetMinimum(-1100090);
   Graph_Graph_Graph113011->SetMaximum(101006.4);
   Graph_Graph_Graph113011->SetDirectory(0);
   Graph_Graph_Graph113011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph113011->SetLineColor(ci);
   Graph_Graph_Graph113011->SetLineWidth(2);
   Graph_Graph_Graph113011->SetMarkerStyle(20);
   Graph_Graph_Graph113011->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph113011->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph113011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph113011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph113011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph113011->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph113011->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph113011->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph113011->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph113011->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph113011->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph113011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph113011->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph113011->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph113011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph113011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph113011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph113011);
   
   grae->Draw("p ");
   
   Double_t Graph15_fx3012[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph15_fy3012[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   520.684,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   499.664,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   464.276,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   427.996,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   380.997,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   336.354,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   275.483,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   181.202};
   Double_t Graph15_felx3012[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph15_fely3012[48] = {
   8.65659,
   8.65659,
   8.65659,
   8.65659,
   8.65659,
   8.65659,
   9.11521,
   9.11521,
   9.11521,
   9.11521,
   9.11521,
   9.11521,
   9.7877,
   9.7877,
   9.7877,
   9.7877,
   9.7877,
   9.7877,
   10.472,
   10.472,
   0,
   10.472,
   10.472,
   10.472,
   10.6825,
   10.6825,
   10.6825,
   10.6825,
   10.6825,
   10.6825,
   10.5508,
   10.5508,
   10.5508,
   10.5508,
   10.5508,
   10.5508,
   9.38972,
   9.38972,
   9.38972,
   9.38972,
   0,
   9.38972,
   6.96909,
   6.96909,
   6.96909,
   6.96909,
   6.96909,
   6.96909};
   Double_t Graph15_fehx3012[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph15_fehy3012[48] = {
   8.45809,
   8.45809,
   8.45809,
   8.45809,
   8.45809,
   8.45809,
   8.94541,
   8.94541,
   8.94541,
   8.94541,
   8.94541,
   8.94541,
   9.64886,
   9.64886,
   9.64886,
   9.64886,
   9.64886,
   9.64886,
   10.3641,
   10.3641,
   0,
   10.3641,
   10.3641,
   10.3641,
   10.5986,
   10.5986,
   10.5986,
   10.5986,
   10.5986,
   10.5986,
   10.4868,
   10.4868,
   10.4868,
   10.4868,
   10.4868,
   10.4868,
   9.3434,
   9.3434,
   9.3434,
   9.3434,
   0,
   9.3434,
   6.94143,
   6.94143,
   6.94143,
   6.94143,
   6.94143,
   6.94143};
   grae = new TGraphAsymmErrors(48,Graph15_fx3012,Graph15_fy3012,Graph15_felx3012,Graph15_fehx3012,Graph15_fely3012,Graph15_fehy3012);
   grae->SetName("Graph15");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#00cccc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#00cccc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(27);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph123012 = new TH1F("Graph_Graph_Graph123012","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph123012->SetMinimum(-1100052);
   Graph_Graph_Graph123012->SetMaximum(100582);
   Graph_Graph_Graph123012->SetDirectory(0);
   Graph_Graph_Graph123012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph123012->SetLineColor(ci);
   Graph_Graph_Graph123012->SetLineWidth(2);
   Graph_Graph_Graph123012->SetMarkerStyle(20);
   Graph_Graph_Graph123012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph123012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph123012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph123012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph123012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph123012->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph123012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph123012->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph123012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph123012->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph123012->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph123012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph123012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph123012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph123012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph123012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph123012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph123012);
   
   grae->Draw("p ");
   
   TLegend *leg = new TLegend(0.6,0.27,0.9,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0625);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","#scale[1.2]{LHCb, #it{#sqrt{s}} = 8 TeV}","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","Data_{stat} (#it{W}^{+})","f");

   ci = TColor::GetColor("#ff9900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","CT14","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Data_{tot}  (#it{W}^{+})","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","MMHT14","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","Data_{stat} (#it{W}^{#font[122]{-}})","f");
   entry->SetFillColor(4);
   entry->SetFillStyle(1001);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","NNPDF30","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(32);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","Data_{tot}  (#it{W}^{#font[122]{-}})   ","f");

   ci = TColor::GetColor("#9999ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","MSTW08","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","ABM12","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","HERA15","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   leg->SetNColumns(2);
   leg->Draw();
   TLatex *   tex = new TLatex(0.18,0.1,"#it{p}_{T}^{#it{e}} > 20 GeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis2[9] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4.25}; 
   
   TH1D *hHisto__1__2 = new TH1D("hHisto__1__2","hHistod",8, xAxis2);
   hHisto__1__2->SetBinContent(1,919.487);
   hHisto__1__2->SetBinContent(2,840.2);
   hHisto__1__2->SetBinContent(3,763.388);
   hHisto__1__2->SetBinContent(4,625.115);
   hHisto__1__2->SetBinContent(5,527.97);
   hHisto__1__2->SetBinContent(6,350.215);
   hHisto__1__2->SetBinContent(7,236.552);
   hHisto__1__2->SetBinContent(8,115.593);
   hHisto__1__2->SetMinimum(0.001);
   hHisto__1__2->SetMaximum(1000);
   hHisto__1__2->SetEntries(8);
   hHisto__1__2->SetDirectory(0);
   hHisto__1__2->SetLineColor(0);
   hHisto__1__2->SetLineWidth(2);
   hHisto__1__2->SetMarkerStyle(20);
   hHisto__1__2->SetMarkerSize(0);
   hHisto__1__2->GetXaxis()->SetTitle("#it{#eta}^{#it{e}}");
   hHisto__1__2->GetXaxis()->SetNdivisions(505);
   hHisto__1__2->GetXaxis()->SetLabelFont(132);
   hHisto__1__2->GetXaxis()->SetLabelOffset(10);
   hHisto__1__2->GetXaxis()->SetLabelSize(0.06);
   hHisto__1__2->GetXaxis()->SetTitleSize(0.06);
   hHisto__1__2->GetXaxis()->SetTickLength(0.04);
   hHisto__1__2->GetXaxis()->SetTitleOffset(10);
   hHisto__1__2->GetXaxis()->SetTitleFont(132);
   hHisto__1__2->GetYaxis()->SetTitle("d#it{#sigma}_{#it{W}#rightarrow#it{e}#it{#nu}}/d#it{#eta}^{#it{e}} [pb]");
   hHisto__1__2->GetYaxis()->SetNdivisions(506);
   hHisto__1__2->GetYaxis()->SetLabelFont(132);
   hHisto__1__2->GetYaxis()->SetLabelOffset(0.02);
   hHisto__1__2->GetYaxis()->SetLabelSize(0.07);
   hHisto__1__2->GetYaxis()->SetTitleSize(0.09);
   hHisto__1__2->GetYaxis()->SetTitleOffset(0.7);
   hHisto__1__2->GetYaxis()->SetTitleFont(132);
   hHisto__1__2->GetZaxis()->SetLabelFont(132);
   hHisto__1__2->GetZaxis()->SetLabelSize(0.06);
   hHisto__1__2->GetZaxis()->SetTitleSize(0.06);
   hHisto__1__2->GetZaxis()->SetTitleFont(132);
   hHisto__1__2->Draw("sameaxis");
   TLine *line = new TLine(2,0.001,2,1000);
   line->SetLineWidth(2);
   line->Draw();
   pPad->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0,1,0.33);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.611111,0.1370818,4.388889,1.300163);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.001);
   pPad->SetBottomMargin(0.4848485);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis3[9] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4.25}; 
   
   TH1D *hHistoa__3 = new TH1D("hHistoa__3","hHistod",8, xAxis3);
   hHistoa__3->SetBinContent(1,919.487);
   hHistoa__3->SetBinContent(2,840.2);
   hHistoa__3->SetBinContent(3,763.388);
   hHistoa__3->SetBinContent(4,625.115);
   hHistoa__3->SetBinContent(5,527.97);
   hHistoa__3->SetBinContent(6,350.215);
   hHistoa__3->SetBinContent(7,236.552);
   hHistoa__3->SetBinContent(8,115.593);
   hHistoa__3->SetMinimum(0.701);
   hHistoa__3->SetMaximum(1.299);
   hHistoa__3->SetEntries(8);
   hHistoa__3->SetLineColor(0);
   hHistoa__3->SetLineWidth(2);
   hHistoa__3->SetMarkerStyle(20);
   hHistoa__3->SetMarkerSize(0);
   hHistoa__3->GetXaxis()->SetTitle("#it{#eta}^{#it{e}}");
   hHistoa__3->GetXaxis()->SetNdivisions(505);
   hHistoa__3->GetXaxis()->SetLabelFont(132);
   hHistoa__3->GetXaxis()->SetLabelOffset(0.03);
   hHistoa__3->GetXaxis()->SetLabelSize(0.18);
   hHistoa__3->GetXaxis()->SetTitleSize(0.18);
   hHistoa__3->GetXaxis()->SetTickLength(0.09);
   hHistoa__3->GetXaxis()->SetTitleOffset(1.15);
   hHistoa__3->GetXaxis()->SetTitleFont(132);
   hHistoa__3->GetYaxis()->SetTitle("Theory/Data");
   hHistoa__3->GetYaxis()->SetNdivisions(0);
   hHistoa__3->GetYaxis()->SetLabelFont(132);
   hHistoa__3->GetYaxis()->SetLabelOffset(0.0125);
   hHistoa__3->GetYaxis()->SetLabelSize(0.15);
   hHistoa__3->GetYaxis()->SetTitleSize(0.14);
   hHistoa__3->GetYaxis()->SetTitleOffset(0.4);
   hHistoa__3->GetYaxis()->SetTitleFont(132);
   hHistoa__3->GetZaxis()->SetLabelFont(132);
   hHistoa__3->GetZaxis()->SetLabelSize(0.06);
   hHistoa__3->GetZaxis()->SetTitleSize(0.06);
   hHistoa__3->GetZaxis()->SetTitleFont(132);
   hHistoa__3->Draw("");
   pPad->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0.165,1,0.33);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.611111,0.1370818,4.388889,1.300163);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.001);
   pPad->SetBottomMargin(0.4848485);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis4[9] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4.25}; 
   
   TH1D *hHistob__4 = new TH1D("hHistob__4","hHistod",8, xAxis4);
   hHistob__4->SetBinContent(1,919.487);
   hHistob__4->SetBinContent(2,840.2);
   hHistob__4->SetBinContent(3,763.388);
   hHistob__4->SetBinContent(4,625.115);
   hHistob__4->SetBinContent(5,527.97);
   hHistob__4->SetBinContent(6,350.215);
   hHistob__4->SetBinContent(7,236.552);
   hHistob__4->SetBinContent(8,115.593);
   hHistob__4->SetMinimum(0.701);
   hHistob__4->SetMaximum(1.299);
   hHistob__4->SetEntries(8);
   hHistob__4->SetLineColor(0);
   hHistob__4->SetLineWidth(2);
   hHistob__4->SetMarkerStyle(20);
   hHistob__4->SetMarkerSize(0);
   hHistob__4->GetXaxis()->SetTitle("#it{#eta}^{#it{e}}");
   hHistob__4->GetXaxis()->SetNdivisions(505);
   hHistob__4->GetXaxis()->SetLabelFont(132);
   hHistob__4->GetXaxis()->SetLabelOffset(10);
   hHistob__4->GetXaxis()->SetLabelSize(0.06);
   hHistob__4->GetXaxis()->SetTitleSize(0.06);
   hHistob__4->GetXaxis()->SetTickLength(0.1);
   hHistob__4->GetXaxis()->SetTitleOffset(10);
   hHistob__4->GetXaxis()->SetTitleFont(132);
   hHistob__4->GetYaxis()->SetNdivisions(4);
   hHistob__4->GetYaxis()->SetLabelFont(132);
   hHistob__4->GetYaxis()->SetLabelOffset(0.02);
   hHistob__4->GetYaxis()->SetLabelSize(0.16);
   hHistob__4->GetYaxis()->SetTitleSize(0.25);
   hHistob__4->GetYaxis()->SetTitleOffset(0.2);
   hHistob__4->GetYaxis()->SetTitleFont(132);
   hHistob__4->GetZaxis()->SetLabelFont(132);
   hHistob__4->GetZaxis()->SetLabelSize(0.06);
   hHistob__4->GetZaxis()->SetTitleSize(0.06);
   hHistob__4->GetZaxis()->SetTitleFont(132);
   hHistob__4->Draw("");
   
   Double_t Graph0_fx1005[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph0_fy1005[8] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t Graph0_fex1005[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph0_fey1005[8] = {
   0.0326528,
   0.0272693,
   0.0257341,
   0.0271433,
   0.0284194,
   0.0274224,
   0.0392029,
   0.0406082};
   gre = new TGraphErrors(8,Graph0_fx1005,Graph0_fy1005,Graph0_fex1005,Graph0_fey1005);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph5a1005 = new TH1F("Graph_Graph_Graph5a1005","Graph",100,1.75,4.75);
   Graph_Graph_Graph5a1005->SetMinimum(0.9568973);
   Graph_Graph_Graph5a1005->SetMaximum(1.043103);
   Graph_Graph_Graph5a1005->SetDirectory(0);
   Graph_Graph_Graph5a1005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph5a1005->SetLineColor(ci);
   Graph_Graph_Graph5a1005->SetLineWidth(2);
   Graph_Graph_Graph5a1005->SetMarkerStyle(20);
   Graph_Graph_Graph5a1005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph5a1005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph5a1005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph5a1005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph5a1005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph5a1005->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph5a1005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph5a1005->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph5a1005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph5a1005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph5a1005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph5a1005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph5a1005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph5a1005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph5a1005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph5a1005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph5a1005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph5a1005);
   
   gre->Draw("5 ");
   
   Double_t Graph1_fx1006[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph1_fy1006[8] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t Graph1_fex1006[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph1_fey1006[8] = {
   0.00448405,
   0.0039801,
   0.00413402,
   0.00455672,
   0.00505055,
   0.00632563,
   0.00877805,
   0.0127112};
   gre = new TGraphErrors(8,Graph1_fx1006,Graph1_fy1006,Graph1_fex1006,Graph1_fey1006);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ff9900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph6a1006 = new TH1F("Graph_Graph_Graph6a1006","Graph",100,1.75,4.75);
   Graph_Graph_Graph6a1006->SetMinimum(0.9791304);
   Graph_Graph_Graph6a1006->SetMaximum(1.02087);
   Graph_Graph_Graph6a1006->SetDirectory(0);
   Graph_Graph_Graph6a1006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph6a1006->SetLineColor(ci);
   Graph_Graph_Graph6a1006->SetLineWidth(2);
   Graph_Graph_Graph6a1006->SetMarkerStyle(20);
   Graph_Graph_Graph6a1006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph6a1006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph6a1006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph6a1006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph6a1006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph6a1006->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph6a1006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph6a1006->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph6a1006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph6a1006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph6a1006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph6a1006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph6a1006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph6a1006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph6a1006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph6a1006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph6a1006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph6a1006);
   
   gre->Draw("5 ");
   
   Double_t Graph2_fx3013[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph2_fy3013[48] = {
   0.952923,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.981518,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.961593,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.988144,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.909248,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.98881,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.92634,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.825095,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph2_felx3013[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3013[48] = {
   0.0282436,
   0.0282436,
   0.0282436,
   0.0282436,
   0.0282436,
   0.0282436,
   0.0292942,
   0.0292942,
   0.0292942,
   0.0292942,
   0.0292942,
   0.0292942,
   0.0292511,
   0.0292511,
   0.0292511,
   0.0292511,
   0.0292511,
   0.0292511,
   0.0308033,
   0.0308033,
   0,
   0.0308033,
   0.0308033,
   0.0308033,
   0.0292374,
   0.0292374,
   0.0292374,
   0.0292374,
   0.0292374,
   0.0292374,
   0.0331873,
   0.0331873,
   0.0331873,
   0.0331873,
   0.0331873,
   0.0331873,
   0.033268,
   0.033268,
   0.033268,
   0.033268,
   0,
   0.033268,
   0.0339755,
   0.0339755,
   0.0339755,
   0.0339755,
   0.0339755,
   0.0339755};
   Double_t Graph2_fehx3013[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3013[48] = {
   0.0288284,
   0.0288284,
   0.0288284,
   0.0288284,
   0.0288284,
   0.0288284,
   0.0303917,
   0.0303917,
   0.0303917,
   0.0303917,
   0.0303917,
   0.0303917,
   0.0303348,
   0.0303348,
   0.0303348,
   0.0303348,
   0.0303348,
   0.0303348,
   0.0319248,
   0.0319248,
   0,
   0.0319248,
   0.0319248,
   0.0319248,
   0.0303157,
   0.0303157,
   0.0303157,
   0.0303157,
   0.0303157,
   0.0303157,
   0.034617,
   0.034617,
   0.034617,
   0.034617,
   0.034617,
   0.034617,
   0.0351216,
   0.0351216,
   0.0351216,
   0.0351216,
   0,
   0.0351216,
   0.0370438,
   0.0370438,
   0.0370438,
   0.0370438,
   0.0370438,
   0.0370438};
   grae = new TGraphAsymmErrors(48,Graph2_fx3013,Graph2_fy3013,Graph2_felx3013,Graph2_fehx3013,Graph2_fely3013,Graph2_fehy3013);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph133013 = new TH1F("Graph_Graph_Graph133013","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph133013->SetMinimum(-23913.13);
   Graph_Graph_Graph133013->SetMaximum(2175.079);
   Graph_Graph_Graph133013->SetDirectory(0);
   Graph_Graph_Graph133013->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph133013->SetLineColor(ci);
   Graph_Graph_Graph133013->SetLineWidth(2);
   Graph_Graph_Graph133013->SetMarkerStyle(20);
   Graph_Graph_Graph133013->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph133013->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph133013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph133013->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph133013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph133013->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph133013->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph133013->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph133013->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph133013->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph133013->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph133013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph133013->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph133013->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph133013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph133013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph133013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph133013);
   
   grae->Draw("p ");
   
   Double_t Graph3_fx3014[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph3_fy3014[48] = {
   -999999,
   0.964812,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.998181,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.98108,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.01256,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.920658,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.987314,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.930191,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.828666,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph3_felx3014[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3014[48] = {
   0.0217331,
   0.0217331,
   0.0217331,
   0.0217331,
   0.0217331,
   0.0217331,
   0.0234053,
   0.0234053,
   0.0234053,
   0.0234053,
   0.0234053,
   0.0234053,
   0.023735,
   0.023735,
   0.023735,
   0.023735,
   0.023735,
   0.023735,
   0.0249002,
   0.0249002,
   0,
   0.0249002,
   0.0249002,
   0.0249002,
   0.0228933,
   0.0228933,
   0.0228933,
   0.0228933,
   0.0228933,
   0.0228933,
   0.0250683,
   0.0250683,
   0.0250683,
   0.0250683,
   0.0250683,
   0.0250683,
   0.0245905,
   0.0245905,
   0.0245905,
   0.0245905,
   0,
   0.0245905,
   0.0245898,
   0.0245898,
   0.0245898,
   0.0245898,
   0.0245898,
   0.0245898};
   Double_t Graph3_fehx3014[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3014[48] = {
   0.019822,
   0.019822,
   0.019822,
   0.019822,
   0.019822,
   0.019822,
   0.0209862,
   0.0209862,
   0.0209862,
   0.0209862,
   0.0209862,
   0.0209862,
   0.0213134,
   0.0213134,
   0.0213134,
   0.0213134,
   0.0213134,
   0.0213134,
   0.0228065,
   0.0228065,
   0,
   0.0228065,
   0.0228065,
   0.0228065,
   0.0216541,
   0.0216541,
   0.0216541,
   0.0216541,
   0.0216541,
   0.0216541,
   0.0246058,
   0.0246058,
   0.0246058,
   0.0246058,
   0.0246058,
   0.0246058,
   0.025186,
   0.025186,
   0.025186,
   0.025186,
   0,
   0.025186,
   0.0260847,
   0.0260847,
   0.0260847,
   0.0260847,
   0.0260847,
   0.0260847};
   grae = new TGraphAsymmErrors(48,Graph3_fx3014,Graph3_fy3014,Graph3_felx3014,Graph3_fehx3014,Graph3_fely3014,Graph3_fehy3014);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(26);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph143014 = new TH1F("Graph_Graph_Graph143014","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph143014->SetMinimum(-23913.13);
   Graph_Graph_Graph143014->SetMaximum(2175.072);
   Graph_Graph_Graph143014->SetDirectory(0);
   Graph_Graph_Graph143014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph143014->SetLineColor(ci);
   Graph_Graph_Graph143014->SetLineWidth(2);
   Graph_Graph_Graph143014->SetMarkerStyle(20);
   Graph_Graph_Graph143014->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph143014->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph143014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph143014->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph143014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph143014->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph143014->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph143014->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph143014->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph143014->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph143014->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph143014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph143014->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph143014->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph143014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph143014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph143014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph143014);
   
   grae->Draw("p ");
   
   Double_t Graph4_fx3015[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph4_fy3015[48] = {
   -999999,
   -999999,
   0.954824,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.978962,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.955253,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.984753,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.905611,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.950922,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.906751,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.784041,
   -999999,
   -999999,
   -999999};
   Double_t Graph4_felx3015[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph4_fely3015[48] = {
   0.0234662,
   0.0234662,
   0.0234662,
   0.0234662,
   0.0234662,
   0.0234662,
   0.0246235,
   0.0246235,
   0.0246235,
   0.0246235,
   0.0246235,
   0.0246235,
   0.0247907,
   0.0247907,
   0.0247907,
   0.0247907,
   0.0247907,
   0.0247907,
   0.026359,
   0.026359,
   0,
   0.026359,
   0.026359,
   0.026359,
   0.0252294,
   0.0252294,
   0.0252294,
   0.0252294,
   0.0252294,
   0.0252294,
   0.0278619,
   0.0278619,
   0.0278619,
   0.0278619,
   0.0278619,
   0.0278619,
   0.028138,
   0.028138,
   0.028138,
   0.028138,
   0,
   0.028138,
   0.0291478,
   0.0291478,
   0.0291478,
   0.0291478,
   0.0291478,
   0.0291478};
   Double_t Graph4_fehx3015[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph4_fehy3015[48] = {
   0.0221196,
   0.0221196,
   0.0221196,
   0.0221196,
   0.0221196,
   0.0221196,
   0.0232725,
   0.0232725,
   0.0232725,
   0.0232725,
   0.0232725,
   0.0232725,
   0.023479,
   0.023479,
   0.023479,
   0.023479,
   0.023479,
   0.023479,
   0.0250594,
   0.0250594,
   0,
   0.0250594,
   0.0250594,
   0.0250594,
   0.0240779,
   0.0240779,
   0.0240779,
   0.0240779,
   0.0240779,
   0.0240779,
   0.0266914,
   0.0266914,
   0.0266914,
   0.0266914,
   0.0266914,
   0.0266914,
   0.0270968,
   0.0270968,
   0.0270968,
   0.0270968,
   0,
   0.0270968,
   0.0283725,
   0.0283725,
   0.0283725,
   0.0283725,
   0.0283725,
   0.0283725};
   grae = new TGraphAsymmErrors(48,Graph4_fx3015,Graph4_fy3015,Graph4_felx3015,Graph4_fehx3015,Graph4_fely3015,Graph4_fehy3015);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(32);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph153015 = new TH1F("Graph_Graph_Graph153015","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph153015->SetMinimum(-23913.12);
   Graph_Graph_Graph153015->SetMaximum(2175.043);
   Graph_Graph_Graph153015->SetDirectory(0);
   Graph_Graph_Graph153015->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph153015->SetLineColor(ci);
   Graph_Graph_Graph153015->SetLineWidth(2);
   Graph_Graph_Graph153015->SetMarkerStyle(20);
   Graph_Graph_Graph153015->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph153015->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph153015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph153015->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph153015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph153015->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph153015->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph153015->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph153015->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph153015->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph153015->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph153015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph153015->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph153015->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph153015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph153015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph153015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph153015);
   
   grae->Draw("p ");
   
   Double_t Graph5_fx3016[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph5_fy3016[48] = {
   -999999,
   -999999,
   -999999,
   0.975553,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.00165,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.9908,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.01786,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.938219,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.995058,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.94445,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.831395,
   -999999,
   -999999};
   Double_t Graph5_felx3016[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph5_fely3016[48] = {
   0.0207361,
   0.0207361,
   0.0207361,
   0.0207361,
   0.0207361,
   0.0207361,
   0.021505,
   0.021505,
   0.021505,
   0.021505,
   0.021505,
   0.021505,
   0.0214445,
   0.0214445,
   0.0214445,
   0.0214445,
   0.0214445,
   0.0214445,
   0.0221953,
   0.0221953,
   0,
   0.0221953,
   0.0221953,
   0.0221953,
   0.020546,
   0.020546,
   0.020546,
   0.020546,
   0.020546,
   0.020546,
   0.0220341,
   0.0220341,
   0.0220341,
   0.0220341,
   0.0220341,
   0.0220341,
   0.0211571,
   0.0211571,
   0.0211571,
   0.0211571,
   0,
   0.0211571,
   0.0194319,
   0.0194319,
   0.0194319,
   0.0194319,
   0.0194319,
   0.0194319};
   Double_t Graph5_fehx3016[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph5_fehy3016[48] = {
   0.0207141,
   0.0207141,
   0.0207141,
   0.0207141,
   0.0207141,
   0.0207141,
   0.0219864,
   0.0219864,
   0.0219864,
   0.0219864,
   0.0219864,
   0.0219864,
   0.0224247,
   0.0224247,
   0.0224247,
   0.0224247,
   0.0224247,
   0.0224247,
   0.0236257,
   0.0236257,
   0,
   0.0236257,
   0.0236257,
   0.0236257,
   0.0224056,
   0.0224056,
   0.0224056,
   0.0224056,
   0.0224056,
   0.0224056,
   0.0248941,
   0.0248941,
   0.0248941,
   0.0248941,
   0.0248941,
   0.0248941,
   0.0251109,
   0.0251109,
   0.0251109,
   0.0251109,
   0,
   0.0251109,
   0.0255621,
   0.0255621,
   0.0255621,
   0.0255621,
   0.0255621,
   0.0255621};
   grae = new TGraphAsymmErrors(48,Graph5_fx3016,Graph5_fy3016,Graph5_felx3016,Graph5_fehx3016,Graph5_fely3016,Graph5_fehy3016);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(28);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph163016 = new TH1F("Graph_Graph_Graph163016","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph163016->SetMinimum(-23913.13);
   Graph_Graph_Graph163016->SetMaximum(2175.077);
   Graph_Graph_Graph163016->SetDirectory(0);
   Graph_Graph_Graph163016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph163016->SetLineColor(ci);
   Graph_Graph_Graph163016->SetLineWidth(2);
   Graph_Graph_Graph163016->SetMarkerStyle(20);
   Graph_Graph_Graph163016->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph163016->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph163016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph163016->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph163016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph163016->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph163016->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph163016->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph163016->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph163016->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph163016->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph163016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph163016->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph163016->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph163016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph163016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph163016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph163016);
   
   grae->Draw("p ");
   
   Double_t Graph6_fx3017[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph6_fy3017[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   0.988717,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.00791,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.982531,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.01203,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.925022,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.991828,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.939492,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.815534,
   -999999};
   Double_t Graph6_felx3017[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph6_fely3017[48] = {
   0.0174883,
   0.0174883,
   0.0174883,
   0.0174883,
   0.0174883,
   0.0174883,
   0.017779,
   0.017779,
   0.017779,
   0.017779,
   0.017779,
   0.017779,
   0.017339,
   0.017339,
   0.017339,
   0.017339,
   0.017339,
   0.017339,
   0.0178407,
   0.0178407,
   0,
   0.0178407,
   0.0178407,
   0.0178407,
   0.0164811,
   0.0164811,
   0.0164811,
   0.0164811,
   0.0164811,
   0.0164811,
   0.0180468,
   0.0180468,
   0.0180468,
   0.0180468,
   0.0180468,
   0.0180468,
   0.0178437,
   0.0178437,
   0.0178437,
   0.0178437,
   0,
   0.0178437,
   0.0167204,
   0.0167204,
   0.0167204,
   0.0167204,
   0.0167204,
   0.0167204};
   Double_t Graph6_fehx3017[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph6_fehy3017[48] = {
   0.0156352,
   0.0156352,
   0.0156352,
   0.0156352,
   0.0156352,
   0.0156352,
   0.0158553,
   0.0158553,
   0.0158553,
   0.0158553,
   0.0158553,
   0.0158553,
   0.0154054,
   0.0154054,
   0.0154054,
   0.0154054,
   0.0154054,
   0.0154054,
   0.0158578,
   0.0158578,
   0,
   0.0158578,
   0.0158578,
   0.0158578,
   0.0146578,
   0.0146578,
   0.0146578,
   0.0146578,
   0.0146578,
   0.0146578,
   0.0161813,
   0.0161813,
   0.0161813,
   0.0161813,
   0.0161813,
   0.0161813,
   0.016152,
   0.016152,
   0.016152,
   0.016152,
   0,
   0.016152,
   0.015329,
   0.015329,
   0.015329,
   0.015329,
   0.015329,
   0.015329};
   grae = new TGraphAsymmErrors(48,Graph6_fx3017,Graph6_fy3017,Graph6_felx3017,Graph6_fehx3017,Graph6_fely3017,Graph6_fehy3017);
   grae->SetName("Graph6");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph173017 = new TH1F("Graph_Graph_Graph173017","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph173017->SetMinimum(-23913.12);
   Graph_Graph_Graph173017->SetMaximum(2175.064);
   Graph_Graph_Graph173017->SetDirectory(0);
   Graph_Graph_Graph173017->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph173017->SetLineColor(ci);
   Graph_Graph_Graph173017->SetLineWidth(2);
   Graph_Graph_Graph173017->SetMarkerStyle(20);
   Graph_Graph_Graph173017->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph173017->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph173017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph173017->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph173017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph173017->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph173017->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph173017->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph173017->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph173017->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph173017->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph173017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph173017->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph173017->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph173017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph173017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph173017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph173017);
   
   grae->Draw("p ");
   
   Double_t Graph7_fx3018[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph7_fy3018[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.980538,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.00367,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.99201,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.01955,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.925719,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.994515,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.947528,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.834646};
   Double_t Graph7_felx3018[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph7_fely3018[48] = {
   0.0165852,
   0.0165852,
   0.0165852,
   0.0165852,
   0.0165852,
   0.0165852,
   0.0185532,
   0.0185532,
   0.0185532,
   0.0185532,
   0.0185532,
   0.0185532,
   0.0207391,
   0.0207391,
   0.0207391,
   0.0207391,
   0.0207391,
   0.0207391,
   0.0246966,
   0.0246966,
   0,
   0.0246966,
   0.0246966,
   0.0246966,
   0.027168,
   0.027168,
   0.027168,
   0.027168,
   0.027168,
   0.027168,
   0.0358429,
   0.0358429,
   0.0358429,
   0.0358429,
   0.0358429,
   0.0358429,
   0.043617,
   0.043617,
   0.043617,
   0.043617,
   0,
   0.043617,
   0.0559985,
   0.0559985,
   0.0559985,
   0.0559985,
   0.0559985,
   0.0559985};
   Double_t Graph7_fehx3018[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph7_fehy3018[48] = {
   0.014618,
   0.014618,
   0.014618,
   0.014618,
   0.014618,
   0.014618,
   0.0167188,
   0.0167188,
   0.0167188,
   0.0167188,
   0.0167188,
   0.0167188,
   0.0191519,
   0.0191519,
   0.0191519,
   0.0191519,
   0.0191519,
   0.0191519,
   0.0233045,
   0.0233045,
   0,
   0.0233045,
   0.0233045,
   0.0233045,
   0.0261022,
   0.0261022,
   0.0261022,
   0.0261022,
   0.0261022,
   0.0261022,
   0.0349406,
   0.0349406,
   0.0349406,
   0.0349406,
   0.0349406,
   0.0349406,
   0.0429524,
   0.0429524,
   0.0429524,
   0.0429524,
   0,
   0.0429524,
   0.0555988,
   0.0555988,
   0.0555988,
   0.0555988,
   0.0555988,
   0.0555988};
   grae = new TGraphAsymmErrors(48,Graph7_fx3018,Graph7_fy3018,Graph7_felx3018,Graph7_fehx3018,Graph7_fely3018,Graph7_fehy3018);
   grae->SetName("Graph7");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(27);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph183018 = new TH1F("Graph_Graph_Graph183018","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph183018->SetMinimum(-23913.13);
   Graph_Graph_Graph183018->SetMaximum(2175.1);
   Graph_Graph_Graph183018->SetDirectory(0);
   Graph_Graph_Graph183018->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph183018->SetLineColor(ci);
   Graph_Graph_Graph183018->SetLineWidth(2);
   Graph_Graph_Graph183018->SetMarkerStyle(20);
   Graph_Graph_Graph183018->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph183018->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph183018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph183018->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph183018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph183018->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph183018->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph183018->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph183018->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph183018->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph183018->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph183018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph183018->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph183018->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph183018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph183018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph183018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph183018);
   
   grae->Draw("p ");
   Double_t xAxis5[9] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4.25}; 
   
   TH1D *hHisto__2__5 = new TH1D("hHisto__2__5","hHistod",8, xAxis5);
   hHisto__2__5->SetBinContent(1,919.487);
   hHisto__2__5->SetBinContent(2,840.2);
   hHisto__2__5->SetBinContent(3,763.388);
   hHisto__2__5->SetBinContent(4,625.115);
   hHisto__2__5->SetBinContent(5,527.97);
   hHisto__2__5->SetBinContent(6,350.215);
   hHisto__2__5->SetBinContent(7,236.552);
   hHisto__2__5->SetBinContent(8,115.593);
   hHisto__2__5->SetMinimum(0.701);
   hHisto__2__5->SetMaximum(1.299);
   hHisto__2__5->SetEntries(8);
   hHisto__2__5->SetDirectory(0);
   hHisto__2__5->SetLineColor(0);
   hHisto__2__5->SetLineWidth(2);
   hHisto__2__5->SetMarkerStyle(20);
   hHisto__2__5->SetMarkerSize(0);
   hHisto__2__5->GetXaxis()->SetTitle("#it{#eta}^{#it{e}}");
   hHisto__2__5->GetXaxis()->SetNdivisions(505);
   hHisto__2__5->GetXaxis()->SetLabelFont(132);
   hHisto__2__5->GetXaxis()->SetLabelOffset(10);
   hHisto__2__5->GetXaxis()->SetLabelSize(0.06);
   hHisto__2__5->GetXaxis()->SetTitleSize(0.06);
   hHisto__2__5->GetXaxis()->SetTickLength(0.1);
   hHisto__2__5->GetXaxis()->SetTitleOffset(10);
   hHisto__2__5->GetXaxis()->SetTitleFont(132);
   hHisto__2__5->GetYaxis()->SetNdivisions(4);
   hHisto__2__5->GetYaxis()->SetLabelFont(132);
   hHisto__2__5->GetYaxis()->SetLabelOffset(0.02);
   hHisto__2__5->GetYaxis()->SetLabelSize(0.16);
   hHisto__2__5->GetYaxis()->SetTitleSize(0.25);
   hHisto__2__5->GetYaxis()->SetTitleOffset(0.2);
   hHisto__2__5->GetYaxis()->SetTitleFont(132);
   hHisto__2__5->GetZaxis()->SetLabelFont(132);
   hHisto__2__5->GetZaxis()->SetLabelSize(0.06);
   hHisto__2__5->GetZaxis()->SetTitleSize(0.06);
   hHisto__2__5->GetZaxis()->SetTitleFont(132);
   hHisto__2__5->Draw("sameaxis");
   line = new TLine(2,0.701,2,1.299);
   line->SetLineWidth(2);
   line->Draw();
   pPad->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0.08,1,0.245);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.611111,0.1370818,4.388889,1.300163);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.001);
   pPad->SetBottomMargin(0.4848485);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis6[9] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4.25}; 
   
   TH1D *hHistoc__6 = new TH1D("hHistoc__6","hHistod",8, xAxis6);
   hHistoc__6->SetBinContent(1,919.487);
   hHistoc__6->SetBinContent(2,840.2);
   hHistoc__6->SetBinContent(3,763.388);
   hHistoc__6->SetBinContent(4,625.115);
   hHistoc__6->SetBinContent(5,527.97);
   hHistoc__6->SetBinContent(6,350.215);
   hHistoc__6->SetBinContent(7,236.552);
   hHistoc__6->SetBinContent(8,115.593);
   hHistoc__6->SetMinimum(0.701);
   hHistoc__6->SetMaximum(1.299);
   hHistoc__6->SetEntries(8);
   hHistoc__6->SetLineColor(0);
   hHistoc__6->SetLineWidth(2);
   hHistoc__6->SetMarkerStyle(20);
   hHistoc__6->SetMarkerSize(0);
   hHistoc__6->GetXaxis()->SetTitle("#it{#eta}^{#it{e}}");
   hHistoc__6->GetXaxis()->SetNdivisions(505);
   hHistoc__6->GetXaxis()->SetLabelFont(132);
   hHistoc__6->GetXaxis()->SetLabelOffset(10);
   hHistoc__6->GetXaxis()->SetLabelSize(0.18);
   hHistoc__6->GetXaxis()->SetTitleSize(0.18);
   hHistoc__6->GetXaxis()->SetTickLength(0.1);
   hHistoc__6->GetXaxis()->SetTitleOffset(10);
   hHistoc__6->GetXaxis()->SetTitleFont(132);
   hHistoc__6->GetYaxis()->SetNdivisions(4);
   hHistoc__6->GetYaxis()->SetLabelFont(132);
   hHistoc__6->GetYaxis()->SetLabelOffset(0.02);
   hHistoc__6->GetYaxis()->SetLabelSize(0.16);
   hHistoc__6->GetYaxis()->SetTitleSize(0.25);
   hHistoc__6->GetYaxis()->SetTitleOffset(0.2);
   hHistoc__6->GetYaxis()->SetTitleFont(132);
   hHistoc__6->GetZaxis()->SetLabelFont(132);
   hHistoc__6->GetZaxis()->SetLabelSize(0.06);
   hHistoc__6->GetZaxis()->SetTitleSize(0.06);
   hHistoc__6->GetZaxis()->SetTitleFont(132);
   hHistoc__6->Draw("");
   
   Double_t Graph0_fx1007[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph0_fy1007[8] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t Graph0_fex1007[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph0_fey1007[8] = {
   0.0345382,
   0.0303173,
   0.0303795,
   0.030545,
   0.0309678,
   0.0325448,
   0.0444529,
   0.0482144};
   gre = new TGraphErrors(8,Graph0_fx1007,Graph0_fy1007,Graph0_fex1007,Graph0_fey1007);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#9999ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#9999ff");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph7a1007 = new TH1F("Graph_Graph_Graph7a1007","Graph",100,1.75,4.75);
   Graph_Graph_Graph7a1007->SetMinimum(0.9640278);
   Graph_Graph_Graph7a1007->SetMaximum(1.035972);
   Graph_Graph_Graph7a1007->SetDirectory(0);
   Graph_Graph_Graph7a1007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph7a1007->SetLineColor(ci);
   Graph_Graph_Graph7a1007->SetLineWidth(2);
   Graph_Graph_Graph7a1007->SetMarkerStyle(20);
   Graph_Graph_Graph7a1007->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph7a1007->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph7a1007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph7a1007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph7a1007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph7a1007->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph7a1007->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph7a1007->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph7a1007->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph7a1007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph7a1007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph7a1007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph7a1007->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph7a1007->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph7a1007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph7a1007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph7a1007->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph7a1007);
   
   gre->Draw("5 ");
   
   Double_t Graph1_fx1008[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph1_fy1008[8] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t Graph1_fex1008[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph1_fey1008[8] = {
   0.00637026,
   0.00564264,
   0.00584186,
   0.00601998,
   0.00620317,
   0.00699529,
   0.00830545,
   0.00939851};
   gre = new TGraphErrors(8,Graph1_fx1008,Graph1_fy1008,Graph1_fex1008,Graph1_fey1008);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillColor(4);
   gre->SetLineColor(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph8a1008 = new TH1F("Graph_Graph_Graph8a1008","Graph",100,1.75,4.75);
   Graph_Graph_Graph8a1008->SetMinimum(0.986);
   Graph_Graph_Graph8a1008->SetMaximum(1.014);
   Graph_Graph_Graph8a1008->SetDirectory(0);
   Graph_Graph_Graph8a1008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph8a1008->SetLineColor(ci);
   Graph_Graph_Graph8a1008->SetLineWidth(2);
   Graph_Graph_Graph8a1008->SetMarkerStyle(20);
   Graph_Graph_Graph8a1008->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph8a1008->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph8a1008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph8a1008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph8a1008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph8a1008->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph8a1008->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph8a1008->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph8a1008->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph8a1008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph8a1008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph8a1008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph8a1008->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph8a1008->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph8a1008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph8a1008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph8a1008->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph8a1008);
   
   gre->Draw("5 ");
   
   Double_t Graph2_fx3019[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph2_fy3019[48] = {
   0.965156,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.00294,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.0015,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.00095,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.944115,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.02045,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.991399,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.928137,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph2_felx3019[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3019[48] = {
   0.0279259,
   0.0279259,
   0.0279259,
   0.0279259,
   0.0279259,
   0.0279259,
   0.0286613,
   0.0286613,
   0.0286613,
   0.0286613,
   0.0286613,
   0.0286613,
   0.0287154,
   0.0287154,
   0.0287154,
   0.0287154,
   0.0287154,
   0.0287154,
   0.0291603,
   0.0291603,
   0,
   0.0291603,
   0.0291603,
   0.0291603,
   0.0278433,
   0.0278433,
   0.0278433,
   0.0278433,
   0.0278433,
   0.0278433,
   0.0309264,
   0.0309264,
   0.0309264,
   0.0309264,
   0.0309264,
   0.0309264,
   0.0314782,
   0.0314782,
   0.0314782,
   0.0314782,
   0,
   0.0314782,
   0.0339728,
   0.0339728,
   0.0339728,
   0.0339728,
   0.0339728,
   0.0339728};
   Double_t Graph2_fehx3019[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3019[48] = {
   0.0249428,
   0.0249428,
   0.0249428,
   0.0249428,
   0.0249428,
   0.0249428,
   0.0265641,
   0.0265641,
   0.0265641,
   0.0265641,
   0.0265641,
   0.0265641,
   0.0276846,
   0.0276846,
   0.0276846,
   0.0276846,
   0.0276846,
   0.0276846,
   0.0290161,
   0.0290161,
   0,
   0.0290161,
   0.0290161,
   0.0290161,
   0.0292365,
   0.0292365,
   0.0292365,
   0.0292365,
   0.0292365,
   0.0292365,
   0.0343468,
   0.0343468,
   0.0343468,
   0.0343468,
   0.0343468,
   0.0343468,
   0.0360127,
   0.0360127,
   0.0360127,
   0.0360127,
   0,
   0.0360127,
   0.0376233,
   0.0376233,
   0.0376233,
   0.0376233,
   0.0376233,
   0.0376233};
   grae = new TGraphAsymmErrors(48,Graph2_fx3019,Graph2_fy3019,Graph2_felx3019,Graph2_fehx3019,Graph2_fely3019,Graph2_fehy3019);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#00cccc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#00cccc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph193019 = new TH1F("Graph_Graph_Graph193019","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph193019->SetMinimum(-9166.763);
   Graph_Graph_Graph193019->SetMaximum(834.4887);
   Graph_Graph_Graph193019->SetDirectory(0);
   Graph_Graph_Graph193019->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph193019->SetLineColor(ci);
   Graph_Graph_Graph193019->SetLineWidth(2);
   Graph_Graph_Graph193019->SetMarkerStyle(20);
   Graph_Graph_Graph193019->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph193019->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph193019->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph193019->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph193019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph193019->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph193019->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph193019->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph193019->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph193019->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph193019->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph193019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph193019->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph193019->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph193019->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph193019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph193019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph193019);
   
   grae->Draw("p ");
   
   Double_t Graph3_fx3020[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph3_fy3020[48] = {
   -999999,
   0.973065,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.00752,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.0032,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.00583,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.950267,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.03887,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.00309,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.955429,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph3_felx3020[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3020[48] = {
   0.0223101,
   0.0223101,
   0.0223101,
   0.0223101,
   0.0223101,
   0.0223101,
   0.0243937,
   0.0243937,
   0.0243937,
   0.0243937,
   0.0243937,
   0.0243937,
   0.0253798,
   0.0253798,
   0.0253798,
   0.0253798,
   0.0253798,
   0.0253798,
   0.0264149,
   0.0264149,
   0,
   0.0264149,
   0.0264149,
   0.0264149,
   0.0258387,
   0.0258387,
   0.0258387,
   0.0258387,
   0.0258387,
   0.0258387,
   0.0295687,
   0.0295687,
   0.0295687,
   0.0295687,
   0.0295687,
   0.0295687,
   0.0299991,
   0.0299991,
   0.0299991,
   0.0299991,
   0,
   0.0299991,
   0.0314967,
   0.0314967,
   0.0314967,
   0.0314967,
   0.0314967,
   0.0314967};
   Double_t Graph3_fehx3020[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3020[48] = {
   0.021702,
   0.021702,
   0.021702,
   0.021702,
   0.021702,
   0.021702,
   0.0238067,
   0.0238067,
   0.0238067,
   0.0238067,
   0.0238067,
   0.0238067,
   0.0247649,
   0.0247649,
   0.0247649,
   0.0247649,
   0.0247649,
   0.0247649,
   0.0256394,
   0.0256394,
   0,
   0.0256394,
   0.0256394,
   0.0256394,
   0.0249783,
   0.0249783,
   0.0249783,
   0.0249783,
   0.0249783,
   0.0249783,
   0.0285396,
   0.0285396,
   0.0285396,
   0.0285396,
   0.0285396,
   0.0285396,
   0.0291599,
   0.0291599,
   0.0291599,
   0.0291599,
   0,
   0.0291599,
   0.0314159,
   0.0314159,
   0.0314159,
   0.0314159,
   0.0314159,
   0.0314159};
   grae = new TGraphAsymmErrors(48,Graph3_fx3020,Graph3_fy3020,Graph3_felx3020,Graph3_fehx3020,Graph3_fely3020,Graph3_fehy3020);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#00cccc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#00cccc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(26);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph203020 = new TH1F("Graph_Graph_Graph203020","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph203020->SetMinimum(-9166.763);
   Graph_Graph_Graph203020->SetMaximum(834.4908);
   Graph_Graph_Graph203020->SetDirectory(0);
   Graph_Graph_Graph203020->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph203020->SetLineColor(ci);
   Graph_Graph_Graph203020->SetLineWidth(2);
   Graph_Graph_Graph203020->SetMarkerStyle(20);
   Graph_Graph_Graph203020->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph203020->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph203020->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph203020->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph203020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph203020->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph203020->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph203020->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph203020->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph203020->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph203020->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph203020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph203020->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph203020->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph203020->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph203020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph203020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph203020);
   
   grae->Draw("p ");
   
   Double_t Graph4_fx3021[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph4_fy3021[48] = {
   -999999,
   -999999,
   0.95364,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.984119,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.982035,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.995241,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.933233,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.00052,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.989079,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.924739,
   -999999,
   -999999,
   -999999};
   Double_t Graph4_felx3021[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph4_fely3021[48] = {
   0.0231637,
   0.0231637,
   0.0231637,
   0.0231637,
   0.0231637,
   0.0231637,
   0.0241658,
   0.0241658,
   0.0241658,
   0.0241658,
   0.0241658,
   0.0241658,
   0.0247308,
   0.0247308,
   0.0247308,
   0.0247308,
   0.0247308,
   0.0247308,
   0.0261292,
   0.0261292,
   0,
   0.0261292,
   0.0261292,
   0.0261292,
   0.0260064,
   0.0260064,
   0.0260064,
   0.0260064,
   0.0260064,
   0.0260064,
   0.0306114,
   0.0306114,
   0.0306114,
   0.0306114,
   0.0306114,
   0.0306114,
   0.0331219,
   0.0331219,
   0.0331219,
   0.0331219,
   0,
   0.0331219,
   0.0359074,
   0.0359074,
   0.0359074,
   0.0359074,
   0.0359074,
   0.0359074};
   Double_t Graph4_fehx3021[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph4_fehy3021[48] = {
   0.0229023,
   0.0229023,
   0.0229023,
   0.0229023,
   0.0229023,
   0.0229023,
   0.0238926,
   0.0238926,
   0.0238926,
   0.0238926,
   0.0238926,
   0.0238926,
   0.0244621,
   0.0244621,
   0.0244621,
   0.0244621,
   0.0244621,
   0.0244621,
   0.0258762,
   0.0258762,
   0,
   0.0258762,
   0.0258762,
   0.0258762,
   0.0257878,
   0.0257878,
   0.0257878,
   0.0257878,
   0.0257878,
   0.0257878,
   0.0303892,
   0.0303892,
   0.0303892,
   0.0303892,
   0.0303892,
   0.0303892,
   0.0329392,
   0.0329392,
   0.0329392,
   0.0329392,
   0,
   0.0329392,
   0.0357555,
   0.0357555,
   0.0357555,
   0.0357555,
   0.0357555,
   0.0357555};
   grae = new TGraphAsymmErrors(48,Graph4_fx3021,Graph4_fy3021,Graph4_felx3021,Graph4_fehx3021,Graph4_fely3021,Graph4_fehy3021);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#00cccc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#00cccc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(32);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph213021 = new TH1F("Graph_Graph_Graph213021","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph213021->SetMinimum(-9166.761);
   Graph_Graph_Graph213021->SetMaximum(834.4661);
   Graph_Graph_Graph213021->SetDirectory(0);
   Graph_Graph_Graph213021->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph213021->SetLineColor(ci);
   Graph_Graph_Graph213021->SetLineWidth(2);
   Graph_Graph_Graph213021->SetMarkerStyle(20);
   Graph_Graph_Graph213021->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph213021->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph213021->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph213021->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph213021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph213021->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph213021->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph213021->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph213021->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph213021->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph213021->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph213021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph213021->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph213021->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph213021->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph213021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph213021->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph213021);
   
   grae->Draw("p ");
   
   Double_t Graph5_fx3022[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph5_fy3022[48] = {
   -999999,
   -999999,
   -999999,
   0.983535,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.02715,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.03051,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.02781,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.953085,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.04269,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.98502,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.934768,
   -999999,
   -999999};
   Double_t Graph5_felx3022[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph5_fely3022[48] = {
   0.0192645,
   0.0192645,
   0.0192645,
   0.0192645,
   0.0192645,
   0.0192645,
   0.0208275,
   0.0208275,
   0.0208275,
   0.0208275,
   0.0208275,
   0.0208275,
   0.0220984,
   0.0220984,
   0.0220984,
   0.0220984,
   0.0220984,
   0.0220984,
   0.023685,
   0.023685,
   0,
   0.023685,
   0.023685,
   0.023685,
   0.0236523,
   0.0236523,
   0.0236523,
   0.0236523,
   0.0236523,
   0.0236523,
   0.0278132,
   0.0278132,
   0.0278132,
   0.0278132,
   0.0278132,
   0.0278132,
   0.028089,
   0.028089,
   0.028089,
   0.028089,
   0,
   0.028089,
   0.0292429,
   0.0292429,
   0.0292429,
   0.0292429,
   0.0292429,
   0.0292429};
   Double_t Graph5_fehx3022[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph5_fehy3022[48] = {
   0.0195055,
   0.0195055,
   0.0195055,
   0.0195055,
   0.0195055,
   0.0195055,
   0.0206145,
   0.0206145,
   0.0206145,
   0.0206145,
   0.0206145,
   0.0206145,
   0.0216099,
   0.0216099,
   0.0216099,
   0.0216099,
   0.0216099,
   0.0216099,
   0.0230705,
   0.0230705,
   0,
   0.0230705,
   0.0230705,
   0.0230705,
   0.0230293,
   0.0230293,
   0.0230293,
   0.0230293,
   0.0230293,
   0.0230293,
   0.0274155,
   0.0274155,
   0.0274155,
   0.0274155,
   0.0274155,
   0.0274155,
   0.0283689,
   0.0283689,
   0.0283689,
   0.0283689,
   0,
   0.0283689,
   0.0307012,
   0.0307012,
   0.0307012,
   0.0307012,
   0.0307012,
   0.0307012};
   grae = new TGraphAsymmErrors(48,Graph5_fx3022,Graph5_fy3022,Graph5_felx3022,Graph5_fehx3022,Graph5_fely3022,Graph5_fehy3022);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#00cccc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#00cccc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(28);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph223022 = new TH1F("Graph_Graph_Graph223022","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph223022->SetMinimum(-9166.764);
   Graph_Graph_Graph223022->SetMaximum(834.5073);
   Graph_Graph_Graph223022->SetDirectory(0);
   Graph_Graph_Graph223022->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph223022->SetLineColor(ci);
   Graph_Graph_Graph223022->SetLineWidth(2);
   Graph_Graph_Graph223022->SetMarkerStyle(20);
   Graph_Graph_Graph223022->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph223022->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph223022->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph223022->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph223022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph223022->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph223022->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph223022->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph223022->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph223022->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph223022->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph223022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph223022->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph223022->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph223022->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph223022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph223022->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph223022);
   
   grae->Draw("p ");
   
   Double_t Graph6_fx3023[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph6_fy3023[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   0.954287,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.997084,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.992349,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.989503,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.929,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.00813,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.975949,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.918724,
   -999999};
   Double_t Graph6_felx3023[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph6_fely3023[48] = {
   0.0154612,
   0.0154612,
   0.0154612,
   0.0154612,
   0.0154612,
   0.0154612,
   0.0161831,
   0.0161831,
   0.0161831,
   0.0161831,
   0.0161831,
   0.0161831,
   0.0163798,
   0.0163798,
   0.0163798,
   0.0163798,
   0.0163798,
   0.0163798,
   0.0170303,
   0.0170303,
   0,
   0.0170303,
   0.0170303,
   0.0170303,
   0.0170883,
   0.0170883,
   0.0170883,
   0.0170883,
   0.0170883,
   0.0170883,
   0.0204463,
   0.0204463,
   0.0204463,
   0.0204463,
   0.0204463,
   0.0204463,
   0.0214056,
   0.0214056,
   0.0214056,
   0.0214056,
   0,
   0.0214056,
   0.0207088,
   0.0207088,
   0.0207088,
   0.0207088,
   0.0207088,
   0.0207088};
   Double_t Graph6_fehx3023[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph6_fehy3023[48] = {
   0.0150666,
   0.0150666,
   0.0150666,
   0.0150666,
   0.0150666,
   0.0150666,
   0.015772,
   0.015772,
   0.015772,
   0.015772,
   0.015772,
   0.015772,
   0.0159712,
   0.0159712,
   0.0159712,
   0.0159712,
   0.0159712,
   0.0159712,
   0.0166394,
   0.0166394,
   0,
   0.0166394,
   0.0166394,
   0.0166394,
   0.0167537,
   0.0167537,
   0.0167537,
   0.0167537,
   0.0167537,
   0.0167537,
   0.0201121,
   0.0201121,
   0.0201121,
   0.0201121,
   0.0201121,
   0.0201121,
   0.0211218,
   0.0211218,
   0.0211218,
   0.0211218,
   0,
   0.0211218,
   0.0204444,
   0.0204444,
   0.0204444,
   0.0204444,
   0.0204444,
   0.0204444};
   grae = new TGraphAsymmErrors(48,Graph6_fx3023,Graph6_fy3023,Graph6_felx3023,Graph6_fehx3023,Graph6_fely3023,Graph6_fehy3023);
   grae->SetName("Graph6");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#00cccc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#00cccc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph233023 = new TH1F("Graph_Graph_Graph233023","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph233023->SetMinimum(-9166.76);
   Graph_Graph_Graph233023->SetMaximum(834.4653);
   Graph_Graph_Graph233023->SetDirectory(0);
   Graph_Graph_Graph233023->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph233023->SetLineColor(ci);
   Graph_Graph_Graph233023->SetLineWidth(2);
   Graph_Graph_Graph233023->SetMarkerStyle(20);
   Graph_Graph_Graph233023->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph233023->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph233023->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph233023->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph233023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph233023->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph233023->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph233023->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph233023->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph233023->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph233023->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph233023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph233023->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph233023->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph233023->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph233023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph233023->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph233023);
   
   grae->Draw("p ");
   
   Double_t Graph7_fx3024[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph7_fy3024[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.980469,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.03418,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.02757,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.03534,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.959489,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.06686,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.02755,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.963646};
   Double_t Graph7_felx3024[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph7_fely3024[48] = {
   0.0163007,
   0.0163007,
   0.0163007,
   0.0163007,
   0.0163007,
   0.0163007,
   0.0188662,
   0.0188662,
   0.0188662,
   0.0188662,
   0.0188662,
   0.0188662,
   0.0216628,
   0.0216628,
   0.0216628,
   0.0216628,
   0.0216628,
   0.0216628,
   0.0253322,
   0.0253322,
   0,
   0.0253322,
   0.0253322,
   0.0253322,
   0.0269024,
   0.0269024,
   0.0269024,
   0.0269024,
   0.0269024,
   0.0269024,
   0.0334654,
   0.0334654,
   0.0334654,
   0.0334654,
   0.0334654,
   0.0334654,
   0.0350237,
   0.0350237,
   0.0350237,
   0.0350237,
   0,
   0.0350237,
   0.0370621,
   0.0370621,
   0.0370621,
   0.0370621,
   0.0370621,
   0.0370621};
   Double_t Graph7_fehx3024[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph7_fehy3024[48] = {
   0.0159269,
   0.0159269,
   0.0159269,
   0.0159269,
   0.0159269,
   0.0159269,
   0.0185148,
   0.0185148,
   0.0185148,
   0.0185148,
   0.0185148,
   0.0185148,
   0.0213555,
   0.0213555,
   0.0213555,
   0.0213555,
   0.0213555,
   0.0213555,
   0.0250712,
   0.0250712,
   0,
   0.0250712,
   0.0250712,
   0.0250712,
   0.0266911,
   0.0266911,
   0.0266911,
   0.0266911,
   0.0266911,
   0.0266911,
   0.0332624,
   0.0332624,
   0.0332624,
   0.0332624,
   0.0332624,
   0.0332624,
   0.034851,
   0.034851,
   0.034851,
   0.034851,
   0,
   0.034851,
   0.036915,
   0.036915,
   0.036915,
   0.036915,
   0.036915,
   0.036915};
   grae = new TGraphAsymmErrors(48,Graph7_fx3024,Graph7_fy3024,Graph7_felx3024,Graph7_fehx3024,Graph7_fely3024,Graph7_fehy3024);
   grae->SetName("Graph7");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#00cccc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#00cccc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(27);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph243024 = new TH1F("Graph_Graph_Graph243024","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph243024->SetMinimum(-9166.766);
   Graph_Graph_Graph243024->SetMaximum(834.5263);
   Graph_Graph_Graph243024->SetDirectory(0);
   Graph_Graph_Graph243024->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph243024->SetLineColor(ci);
   Graph_Graph_Graph243024->SetLineWidth(2);
   Graph_Graph_Graph243024->SetMarkerStyle(20);
   Graph_Graph_Graph243024->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph243024->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph243024->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph243024->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph243024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph243024->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph243024->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph243024->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph243024->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph243024->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph243024->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph243024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph243024->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph243024->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph243024->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph243024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph243024->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph243024);
   
   grae->Draw("p ");
   Double_t xAxis7[9] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4.25}; 
   
   TH1D *hHisto__3__7 = new TH1D("hHisto__3__7","hHistod",8, xAxis7);
   hHisto__3__7->SetBinContent(1,919.487);
   hHisto__3__7->SetBinContent(2,840.2);
   hHisto__3__7->SetBinContent(3,763.388);
   hHisto__3__7->SetBinContent(4,625.115);
   hHisto__3__7->SetBinContent(5,527.97);
   hHisto__3__7->SetBinContent(6,350.215);
   hHisto__3__7->SetBinContent(7,236.552);
   hHisto__3__7->SetBinContent(8,115.593);
   hHisto__3__7->SetMinimum(0.701);
   hHisto__3__7->SetMaximum(1.299);
   hHisto__3__7->SetEntries(8);
   hHisto__3__7->SetDirectory(0);
   hHisto__3__7->SetLineColor(0);
   hHisto__3__7->SetLineWidth(2);
   hHisto__3__7->SetMarkerStyle(20);
   hHisto__3__7->SetMarkerSize(0);
   hHisto__3__7->GetXaxis()->SetTitle("#it{#eta}^{#it{e}}");
   hHisto__3__7->GetXaxis()->SetNdivisions(505);
   hHisto__3__7->GetXaxis()->SetLabelFont(132);
   hHisto__3__7->GetXaxis()->SetLabelOffset(10);
   hHisto__3__7->GetXaxis()->SetLabelSize(0.18);
   hHisto__3__7->GetXaxis()->SetTitleSize(0.18);
   hHisto__3__7->GetXaxis()->SetTickLength(0.1);
   hHisto__3__7->GetXaxis()->SetTitleOffset(10);
   hHisto__3__7->GetXaxis()->SetTitleFont(132);
   hHisto__3__7->GetYaxis()->SetNdivisions(4);
   hHisto__3__7->GetYaxis()->SetLabelFont(132);
   hHisto__3__7->GetYaxis()->SetLabelOffset(0.02);
   hHisto__3__7->GetYaxis()->SetLabelSize(0.16);
   hHisto__3__7->GetYaxis()->SetTitleSize(0.25);
   hHisto__3__7->GetYaxis()->SetTitleOffset(0.2);
   hHisto__3__7->GetYaxis()->SetTitleFont(132);
   hHisto__3__7->GetZaxis()->SetLabelFont(132);
   hHisto__3__7->GetZaxis()->SetLabelSize(0.06);
   hHisto__3__7->GetZaxis()->SetTitleSize(0.06);
   hHisto__3__7->GetZaxis()->SetTitleFont(132);
   hHisto__3__7->Draw("sameaxis");
   line = new TLine(2,0.701,2,1.299);
   line->SetLineWidth(2);
   line->Draw();
   pPad->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> figs/Fig3.C <==
void Fig3()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Aug  3 10:29:57 2016) by ROOT version6.04/08
   TCanvas *c1 = new TCanvas("c1", "c1",0,45,700,548);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->ToggleEventStatus();
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.01,0.01,0.99,0.99);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0,0,1,1);
   c1_1->SetFillColor(0);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.14);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.05);
   c1_1->SetBottomMargin(0.16);
   c1_1->SetFrameLineWidth(2);
   c1_1->SetFrameBorderMode(0);
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0.33,1,1);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.611111,-0.001162547,4.388889,2.161384);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.07462686);
   pPad->SetBottomMargin(0.001);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis1[9] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4.25}; 
   
   TH1D *hHisto__1 = new TH1D("hHisto__1","hHisto",8, xAxis1);
   hHisto__1->SetBinContent(1,1.73136);
   hHisto__1->SetBinContent(2,1.73906);
   hHisto__1->SetBinContent(3,1.69675);
   hHisto__1->SetBinContent(4,1.51218);
   hHisto__1->SetBinContent(5,1.32966);
   hHisto__1->SetBinContent(6,1.11082);
   hHisto__1->SetBinContent(7,0.882342);
   hHisto__1->SetBinContent(8,0.614898);
   hHisto__1->SetMinimum(0.001);
   hHisto__1->SetMaximum(2);
   hHisto__1->SetEntries(8);
   hHisto__1->SetLineColor(0);
   hHisto__1->SetLineWidth(2);
   hHisto__1->SetMarkerStyle(20);
   hHisto__1->SetMarkerSize(0);
   hHisto__1->GetXaxis()->SetTitle("#it{#eta}^{#it{#e}}");
   hHisto__1->GetXaxis()->SetNdivisions(505);
   hHisto__1->GetXaxis()->SetLabelFont(132);
   hHisto__1->GetXaxis()->SetLabelOffset(10);
   hHisto__1->GetXaxis()->SetLabelSize(0.06);
   hHisto__1->GetXaxis()->SetTitleSize(0.06);
   hHisto__1->GetXaxis()->SetTickLength(0.04);
   hHisto__1->GetXaxis()->SetTitleOffset(10);
   hHisto__1->GetXaxis()->SetTitleFont(132);
   hHisto__1->GetYaxis()->SetTitle("#it{R}_{#it{W}^{#pm}}");
   hHisto__1->GetYaxis()->SetNdivisions(506);
   hHisto__1->GetYaxis()->SetLabelFont(132);
   hHisto__1->GetYaxis()->SetLabelOffset(0.01);
   hHisto__1->GetYaxis()->SetLabelSize(0.08);
   hHisto__1->GetYaxis()->SetTitleSize(0.08);
   hHisto__1->GetYaxis()->SetTitleOffset(0.7);
   hHisto__1->GetYaxis()->SetTitleFont(132);
   hHisto__1->GetZaxis()->SetLabelFont(132);
   hHisto__1->GetZaxis()->SetLabelSize(0.06);
   hHisto__1->GetZaxis()->SetTitleSize(0.06);
   hHisto__1->GetZaxis()->SetTitleFont(132);
   hHisto__1->Draw("");
   
   Double_t Graph0_fx1001[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph0_fy1001[8] = {
   1.73136,
   1.73906,
   1.69675,
   1.51218,
   1.32966,
   1.11082,
   0.882342,
   0.614898};
   Double_t Graph0_fex1001[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph0_fey1001[8] = {
   0.0297488,
   0.0278811,
   0.0252665,
   0.0260324,
   0.0219455,
   0.0269859,
   0.0250739,
   0.0243427};
   TGraphErrors *gre = new TGraphErrors(8,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph91001 = new TH1F("Graph_Graph_Graph91001","Graph",100,1.75,4.75);
   Graph_Graph_Graph91001->SetMinimum(0.2222145);
   Graph_Graph_Graph91001->SetMaximum(1.931023);
   Graph_Graph_Graph91001->SetDirectory(0);
   Graph_Graph_Graph91001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph91001->SetLineColor(ci);
   Graph_Graph_Graph91001->SetLineWidth(2);
   Graph_Graph_Graph91001->SetMarkerStyle(20);
   Graph_Graph_Graph91001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph91001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph91001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph91001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph91001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph91001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph91001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph91001->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph91001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph91001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph91001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph91001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph91001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph91001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph91001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph91001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph91001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph91001);
   
   gre->Draw("5 ");
   
   Double_t Graph1_fx1002[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph1_fy1002[8] = {
   1.73136,
   1.73906,
   1.69675,
   1.51218,
   1.32966,
   1.11082,
   0.882342,
   0.614898};
   Double_t Graph1_fex1002[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph1_fey1002[8] = {
   0.0134878,
   0.0120083,
   0.0121257,
   0.0114171,
   0.0106359,
   0.0104764,
   0.0106626,
   0.00971931};
   gre = new TGraphErrors(8,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ff9900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph101002 = new TH1F("Graph_Graph_Graph101002","Graph",100,1.75,4.75);
   Graph_Graph_Graph101002->SetMinimum(0.2334);
   Graph_Graph_Graph101002->SetMaximum(1.9206);
   Graph_Graph_Graph101002->SetDirectory(0);
   Graph_Graph_Graph101002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph101002->SetLineColor(ci);
   Graph_Graph_Graph101002->SetLineWidth(2);
   Graph_Graph_Graph101002->SetMarkerStyle(20);
   Graph_Graph_Graph101002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph101002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph101002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph101002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph101002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph101002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph101002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph101002->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph101002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph101002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph101002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph101002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph101002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph101002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph101002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph101002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph101002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph101002);
   
   gre->Draw("5 ");
   
   Double_t Graph2_fx3001[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph2_fy3001[48] = {
   1.7094,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.7019,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.6224,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.4932,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.2804,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.0764,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.8245,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.5465,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph2_felx3001[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3001[48] = {
   0.0306976,
   0.0306976,
   0.0306976,
   0.0306976,
   0.0306976,
   0.0306976,
   0.0357898,
   0.0357898,
   0.0357898,
   0.0357898,
   0.0357898,
   0.0357898,
   0.0393727,
   0.0393727,
   0.0393727,
   0.0393727,
   0.0393727,
   0.0393727,
   0.040497,
   0.040497,
   0,
   0.040497,
   0.040497,
   0.040497,
   0.0377505,
   0.0377505,
   0.0377505,
   0.0377505,
   0.0377505,
   0.0377505,
   0.03425,
   0.03425,
   0.03425,
   0.03425,
   0.03425,
   0.03425,
   0.0291129,
   0.0291129,
   0.0291129,
   0.0291129,
   0,
   0.0291129,
   0.0237731,
   0.0237731,
   0.0237731,
   0.0237731,
   0.0237731,
   0.0237731};
   Double_t Graph2_fehx3001[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3001[48] = {
   0.0299803,
   0.0299803,
   0.0299803,
   0.0299803,
   0.0299803,
   0.0299803,
   0.0321736,
   0.0321736,
   0.0321736,
   0.0321736,
   0.0321736,
   0.0321736,
   0.0331815,
   0.0331815,
   0.0331815,
   0.0331815,
   0.0331815,
   0.0331815,
   0.032366,
   0.032366,
   0,
   0.032366,
   0.032366,
   0.032366,
   0.0302197,
   0.0302197,
   0.0302197,
   0.0302197,
   0.0302197,
   0.0302197,
   0.0285703,
   0.0285703,
   0.0285703,
   0.0285703,
   0.0285703,
   0.0285703,
   0.0261607,
   0.0261607,
   0.0261607,
   0.0261607,
   0,
   0.0261607,
   0.0233551,
   0.0233551,
   0.0233551,
   0.0233551,
   0.0233551,
   0.0233551};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(48,Graph2_fx3001,Graph2_fy3001,Graph2_felx3001,Graph2_fehx3001,Graph2_fely3001,Graph2_fehy3001);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph253001 = new TH1F("Graph_Graph_Graph253001","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph253001->SetMinimum(-1099999);
   Graph_Graph_Graph253001->SetMaximum(100001.8);
   Graph_Graph_Graph253001->SetDirectory(0);
   Graph_Graph_Graph253001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph253001->SetLineColor(ci);
   Graph_Graph_Graph253001->SetLineWidth(2);
   Graph_Graph_Graph253001->SetMarkerStyle(20);
   Graph_Graph_Graph253001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph253001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph253001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph253001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph253001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph253001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph253001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph253001->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph253001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph253001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph253001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph253001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph253001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph253001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph253001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph253001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph253001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph253001);
   
   grae->Draw("p ");
   
   Double_t Graph3_fx3002[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph3_fy3002[48] = {
   -999999,
   1.7168,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.7229,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.6523,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.5223,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.2882,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.0557,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.8182,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.5332,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph3_felx3002[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3002[48] = {
   0.0239378,
   0.0239378,
   0.0239378,
   0.0239378,
   0.0239378,
   0.0239378,
   0.0243578,
   0.0243578,
   0.0243578,
   0.0243578,
   0.0243578,
   0.0243578,
   0.0247277,
   0.0247277,
   0.0247277,
   0.0247277,
   0.0247277,
   0.0247277,
   0.0244121,
   0.0244121,
   0,
   0.0244121,
   0.0244121,
   0.0244121,
   0.0222461,
   0.0222461,
   0.0222461,
   0.0222461,
   0.0222461,
   0.0222461,
   0.0202608,
   0.0202608,
   0.0202608,
   0.0202608,
   0.0202608,
   0.0202608,
   0.01902,
   0.01902,
   0.01902,
   0.01902,
   0,
   0.01902,
   0.0174688,
   0.0174688,
   0.0174688,
   0.0174688,
   0.0174688,
   0.0174688};
   Double_t Graph3_fehx3002[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3002[48] = {
   0.0245182,
   0.0245182,
   0.0245182,
   0.0245182,
   0.0245182,
   0.0245182,
   0.0249094,
   0.0249094,
   0.0249094,
   0.0249094,
   0.0249094,
   0.0249094,
   0.0247457,
   0.0247457,
   0.0247457,
   0.0247457,
   0.0247457,
   0.0247457,
   0.0237331,
   0.0237331,
   0,
   0.0237331,
   0.0237331,
   0.0237331,
   0.0216539,
   0.0216539,
   0.0216539,
   0.0216539,
   0.0216539,
   0.0216539,
   0.0197327,
   0.0197327,
   0.0197327,
   0.0197327,
   0.0197327,
   0.0197327,
   0.0185011,
   0.0185011,
   0.0185011,
   0.0185011,
   0,
   0.0185011,
   0.0158496,
   0.0158496,
   0.0158496,
   0.0158496,
   0.0158496,
   0.0158496};
   grae = new TGraphAsymmErrors(48,Graph3_fx3002,Graph3_fy3002,Graph3_felx3002,Graph3_fehx3002,Graph3_fely3002,Graph3_fehy3002);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(26);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph263002 = new TH1F("Graph_Graph_Graph263002","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph263002->SetMinimum(-1099999);
   Graph_Graph_Graph263002->SetMaximum(100001.8);
   Graph_Graph_Graph263002->SetDirectory(0);
   Graph_Graph_Graph263002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph263002->SetLineColor(ci);
   Graph_Graph_Graph263002->SetLineWidth(2);
   Graph_Graph_Graph263002->SetMarkerStyle(20);
   Graph_Graph_Graph263002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph263002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph263002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph263002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph263002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph263002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph263002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph263002->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph263002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph263002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph263002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph263002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph263002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph263002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph263002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph263002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph263002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph263002);
   
   grae->Draw("p ");
   
   Double_t Graph4_fx3003[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph4_fy3003[48] = {
   -999999,
   -999999,
   1.7325,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.7294,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.6438,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.4963,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.2911,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.0565,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.8072,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.5212,
   -999999,
   -999999,
   -999999};
   Double_t Graph4_felx3003[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph4_fely3003[48] = {
   0.0199665,
   0.0199665,
   0.0199665,
   0.0199665,
   0.0199665,
   0.0199665,
   0.0203789,
   0.0203789,
   0.0203789,
   0.0203789,
   0.0203789,
   0.0203789,
   0.0218126,
   0.0218126,
   0.0218126,
   0.0218126,
   0.0218126,
   0.0218126,
   0.02317,
   0.02317,
   0,
   0.02317,
   0.02317,
   0.02317,
   0.0237895,
   0.0237895,
   0.0237895,
   0.0237895,
   0.0237895,
   0.0237895,
   0.0238307,
   0.0238307,
   0.0238307,
   0.0238307,
   0.0238307,
   0.0238307,
   0.0230237,
   0.0230237,
   0.0230237,
   0.0230237,
   0,
   0.0230237,
   0.0228123,
   0.0228123,
   0.0228123,
   0.0228123,
   0.0228123,
   0.0228123};
   Double_t Graph4_fehx3003[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph4_fehy3003[48] = {
   0.0188452,
   0.0188452,
   0.0188452,
   0.0188452,
   0.0188452,
   0.0188452,
   0.0201278,
   0.0201278,
   0.0201278,
   0.0201278,
   0.0201278,
   0.0201278,
   0.0219278,
   0.0219278,
   0.0219278,
   0.0219278,
   0.0219278,
   0.0219278,
   0.0226327,
   0.0226327,
   0,
   0.0226327,
   0.0226327,
   0.0226327,
   0.0232366,
   0.0232366,
   0.0232366,
   0.0232366,
   0.0232366,
   0.0232366,
   0.0233112,
   0.0233112,
   0.0233112,
   0.0233112,
   0.0233112,
   0.0233112,
   0.0224575,
   0.0224575,
   0.0224575,
   0.0224575,
   0,
   0.0224575,
   0.0222767,
   0.0222767,
   0.0222767,
   0.0222767,
   0.0222767,
   0.0222767};
   grae = new TGraphAsymmErrors(48,Graph4_fx3003,Graph4_fy3003,Graph4_felx3003,Graph4_fehx3003,Graph4_fely3003,Graph4_fehy3003);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(32);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph273003 = new TH1F("Graph_Graph_Graph273003","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph273003->SetMinimum(-1099999);
   Graph_Graph_Graph273003->SetMaximum(100001.8);
   Graph_Graph_Graph273003->SetDirectory(0);
   Graph_Graph_Graph273003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph273003->SetLineColor(ci);
   Graph_Graph_Graph273003->SetLineWidth(2);
   Graph_Graph_Graph273003->SetMarkerStyle(20);
   Graph_Graph_Graph273003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph273003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph273003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph273003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph273003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph273003->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph273003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph273003->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph273003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph273003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph273003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph273003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph273003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph273003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph273003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph273003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph273003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph273003);
   
   grae->Draw("p ");
   
   Double_t Graph5_fx3004[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph5_fy3004[48] = {
   -999999,
   -999999,
   -999999,
   1.7174,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.6958,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.6245,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.4975,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.3089,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.0601,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.846,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.5468,
   -999999,
   -999999};
   Double_t Graph5_felx3004[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph5_fely3004[48] = {
   0.021552,
   0.021552,
   0.021552,
   0.021552,
   0.021552,
   0.021552,
   0.0200863,
   0.0200863,
   0.0200863,
   0.0200863,
   0.0200863,
   0.0200863,
   0.0201388,
   0.0201388,
   0.0201388,
   0.0201388,
   0.0201388,
   0.0201388,
   0.0208315,
   0.0208315,
   0,
   0.0208315,
   0.0208315,
   0.0208315,
   0.0208103,
   0.0208103,
   0.0208103,
   0.0208103,
   0.0208103,
   0.0208103,
   0.0196616,
   0.0196616,
   0.0196616,
   0.0196616,
   0.0196616,
   0.0196616,
   0.0191677,
   0.0191677,
   0.0191677,
   0.0191677,
   0,
   0.0191677,
   0.0167678,
   0.0167678,
   0.0167678,
   0.0167678,
   0.0167678,
   0.0167678};
   Double_t Graph5_fehx3004[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph5_fehy3004[48] = {
   0.0240776,
   0.0240776,
   0.0240776,
   0.0240776,
   0.0240776,
   0.0240776,
   0.0252794,
   0.0252794,
   0.0252794,
   0.0252794,
   0.0252794,
   0.0252794,
   0.0271186,
   0.0271186,
   0.0271186,
   0.0271186,
   0.0271186,
   0.0271186,
   0.0275458,
   0.0275458,
   0,
   0.0275458,
   0.0275458,
   0.0275458,
   0.0269776,
   0.0269776,
   0.0269776,
   0.0269776,
   0.0269776,
   0.0269776,
   0.0251149,
   0.0251149,
   0.0251149,
   0.0251149,
   0.0251149,
   0.0251149,
   0.0235468,
   0.0235468,
   0.0235468,
   0.0235468,
   0,
   0.0235468,
   0.0190255,
   0.0190255,
   0.0190255,
   0.0190255,
   0.0190255,
   0.0190255};
   grae = new TGraphAsymmErrors(48,Graph5_fx3004,Graph5_fy3004,Graph5_felx3004,Graph5_fehx3004,Graph5_fely3004,Graph5_fehy3004);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(28);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph283004 = new TH1F("Graph_Graph_Graph283004","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph283004->SetMinimum(-1099999);
   Graph_Graph_Graph283004->SetMaximum(100001.9);
   Graph_Graph_Graph283004->SetDirectory(0);
   Graph_Graph_Graph283004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph283004->SetLineColor(ci);
   Graph_Graph_Graph283004->SetLineWidth(2);
   Graph_Graph_Graph283004->SetMarkerStyle(20);
   Graph_Graph_Graph283004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph283004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph283004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph283004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph283004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph283004->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph283004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph283004->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph283004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph283004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph283004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph283004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph283004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph283004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph283004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph283004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph283004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph283004);
   
   grae->Draw("p ");
   
   Double_t Graph6_fx3005[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph6_fy3005[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   1.7939,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.7579,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.6729,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.5466,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.3239,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.0929,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.8494,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.5457,
   -999999};
   Double_t Graph6_felx3005[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph6_fely3005[48] = {
   0.0162496,
   0.0162496,
   0.0162496,
   0.0162496,
   0.0162496,
   0.0162496,
   0.0157978,
   0.0157978,
   0.0157978,
   0.0157978,
   0.0157978,
   0.0157978,
   0.0169322,
   0.0169322,
   0.0169322,
   0.0169322,
   0.0169322,
   0.0169322,
   0.018632,
   0.018632,
   0,
   0.018632,
   0.018632,
   0.018632,
   0.0187398,
   0.0187398,
   0.0187398,
   0.0187398,
   0.0187398,
   0.0187398,
   0.0182269,
   0.0182269,
   0.0182269,
   0.0182269,
   0.0182269,
   0.0182269,
   0.0167622,
   0.0167622,
   0.0167622,
   0.0167622,
   0,
   0.0167622,
   0.0123911,
   0.0123911,
   0.0123911,
   0.0123911,
   0.0123911,
   0.0123911};
   Double_t Graph6_fehx3005[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph6_fehy3005[48] = {
   0.0148503,
   0.0148503,
   0.0148503,
   0.0148503,
   0.0148503,
   0.0148503,
   0.0154726,
   0.0154726,
   0.0154726,
   0.0154726,
   0.0154726,
   0.0154726,
   0.0170804,
   0.0170804,
   0.0170804,
   0.0170804,
   0.0170804,
   0.0170804,
   0.0179594,
   0.0179594,
   0,
   0.0179594,
   0.0179594,
   0.0179594,
   0.0180327,
   0.0180327,
   0.0180327,
   0.0180327,
   0.0180327,
   0.0180327,
   0.0175422,
   0.0175422,
   0.0175422,
   0.0175422,
   0.0175422,
   0.0175422,
   0.0159756,
   0.0159756,
   0.0159756,
   0.0159756,
   0,
   0.0159756,
   0.011375,
   0.011375,
   0.011375,
   0.011375,
   0.011375,
   0.011375};
   grae = new TGraphAsymmErrors(48,Graph6_fx3005,Graph6_fy3005,Graph6_felx3005,Graph6_fehx3005,Graph6_fely3005,Graph6_fehy3005);
   grae->SetName("Graph6");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph293005 = new TH1F("Graph_Graph_Graph293005","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph293005->SetMinimum(-1099999);
   Graph_Graph_Graph293005->SetMaximum(100001.9);
   Graph_Graph_Graph293005->SetDirectory(0);
   Graph_Graph_Graph293005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph293005->SetLineColor(ci);
   Graph_Graph_Graph293005->SetLineWidth(2);
   Graph_Graph_Graph293005->SetMarkerStyle(20);
   Graph_Graph_Graph293005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph293005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph293005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph293005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph293005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph293005->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph293005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph293005->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph293005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph293005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph293005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph293005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph293005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph293005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph293005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph293005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph293005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph293005);
   
   grae->Draw("p ");
   
   Double_t Graph7_fx3006[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph7_fy3006[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.7316,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.6877,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.6311,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.4891,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.2828,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.0355,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.8136,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.5324};
   Double_t Graph7_felx3006[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph7_fely3006[48] = {
   0.0247699,
   0.0247699,
   0.0247699,
   0.0247699,
   0.0247699,
   0.0247699,
   0.0265251,
   0.0265251,
   0.0265251,
   0.0265251,
   0.0265251,
   0.0265251,
   0.0326224,
   0.0326224,
   0.0326224,
   0.0326224,
   0.0326224,
   0.0326224,
   0.038966,
   0.038966,
   0,
   0.038966,
   0.038966,
   0.038966,
   0.0436543,
   0.0436543,
   0.0436543,
   0.0436543,
   0.0436543,
   0.0436543,
   0.0446633,
   0.0446633,
   0.0446633,
   0.0446633,
   0.0446633,
   0.0446633,
   0.0443009,
   0.0443009,
   0.0443009,
   0.0443009,
   0,
   0.0443009,
   0.0399961,
   0.0399961,
   0.0399961,
   0.0399961,
   0.0399961,
   0.0399961};
   Double_t Graph7_fehx3006[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph7_fehy3006[48] = {
   0.0134175,
   0.0134175,
   0.0134175,
   0.0134175,
   0.0134175,
   0.0134175,
   0.013715,
   0.013715,
   0.013715,
   0.013715,
   0.013715,
   0.013715,
   0.0154577,
   0.0154577,
   0.0154577,
   0.0154577,
   0.0154577,
   0.0154577,
   0.0165451,
   0.0165451,
   0,
   0.0165451,
   0.0165451,
   0.0165451,
   0.0193626,
   0.0193626,
   0.0193626,
   0.0193626,
   0.0193626,
   0.0193626,
   0.0228817,
   0.0228817,
   0.0228817,
   0.0228817,
   0.0228817,
   0.0228817,
   0.0276704,
   0.0276704,
   0.0276704,
   0.0276704,
   0,
   0.0276704,
   0.0346657,
   0.0346657,
   0.0346657,
   0.0346657,
   0.0346657,
   0.0346657};
   grae = new TGraphAsymmErrors(48,Graph7_fx3006,Graph7_fy3006,Graph7_felx3006,Graph7_fehx3006,Graph7_fely3006,Graph7_fehy3006);
   grae->SetName("Graph7");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(27);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph303006 = new TH1F("Graph_Graph_Graph303006","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph303006->SetMinimum(-1099999);
   Graph_Graph_Graph303006->SetMaximum(100001.8);
   Graph_Graph_Graph303006->SetDirectory(0);
   Graph_Graph_Graph303006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph303006->SetLineColor(ci);
   Graph_Graph_Graph303006->SetLineWidth(2);
   Graph_Graph_Graph303006->SetMarkerStyle(20);
   Graph_Graph_Graph303006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph303006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph303006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph303006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph303006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph303006->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph303006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph303006->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph303006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph303006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph303006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph303006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph303006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph303006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph303006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph303006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph303006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph303006);
   
   grae->Draw("p ");
   
   TLegend *leg = new TLegend(0.66,0.36,0.91,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0625);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","#scale[1.2]{LHCb, #it{#sqrt{s}} = 8 TeV}","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","Data_{stat}","f");

   ci = TColor::GetColor("#ff9900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","CT14","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Data_{tot}","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","MMHT14","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph4","NNPDF30","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(32);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph5","MSTW08","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph6","ABM12","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph7","HERA15","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   leg->SetNColumns(2);
   leg->Draw();
   TLatex *   tex = new TLatex(0.18,0.08,"#it{p}_{T}^{#it{e}} > 20 GeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis2[9] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4.25}; 
   
   TH1D *hHisto__4__2 = new TH1D("hHisto__4__2","hHisto",8, xAxis2);
   hHisto__4__2->SetBinContent(1,1.73136);
   hHisto__4__2->SetBinContent(2,1.73906);
   hHisto__4__2->SetBinContent(3,1.69675);
   hHisto__4__2->SetBinContent(4,1.51218);
   hHisto__4__2->SetBinContent(5,1.32966);
   hHisto__4__2->SetBinContent(6,1.11082);
   hHisto__4__2->SetBinContent(7,0.882342);
   hHisto__4__2->SetBinContent(8,0.614898);
   hHisto__4__2->SetMinimum(0.001);
   hHisto__4__2->SetMaximum(2);
   hHisto__4__2->SetEntries(8);
   hHisto__4__2->SetDirectory(0);
   hHisto__4__2->SetLineColor(0);
   hHisto__4__2->SetLineWidth(2);
   hHisto__4__2->SetMarkerStyle(20);
   hHisto__4__2->SetMarkerSize(0);
   hHisto__4__2->GetXaxis()->SetTitle("#it{#eta}^{#it{e}}");
   hHisto__4__2->GetXaxis()->SetNdivisions(505);
   hHisto__4__2->GetXaxis()->SetLabelFont(132);
   hHisto__4__2->GetXaxis()->SetLabelOffset(10);
   hHisto__4__2->GetXaxis()->SetLabelSize(0.06);
   hHisto__4__2->GetXaxis()->SetTitleSize(0.06);
   hHisto__4__2->GetXaxis()->SetTickLength(0.04);
   hHisto__4__2->GetXaxis()->SetTitleOffset(10);
   hHisto__4__2->GetXaxis()->SetTitleFont(132);
   hHisto__4__2->GetYaxis()->SetTitle("#it{R}_{#it{W}^{#pm}}");
   hHisto__4__2->GetYaxis()->SetNdivisions(506);
   hHisto__4__2->GetYaxis()->SetLabelFont(132);
   hHisto__4__2->GetYaxis()->SetLabelOffset(0.01);
   hHisto__4__2->GetYaxis()->SetLabelSize(0.08);
   hHisto__4__2->GetYaxis()->SetTitleSize(0.08);
   hHisto__4__2->GetYaxis()->SetTitleOffset(0.7);
   hHisto__4__2->GetYaxis()->SetTitleFont(132);
   hHisto__4__2->GetZaxis()->SetLabelFont(132);
   hHisto__4__2->GetZaxis()->SetLabelSize(0.06);
   hHisto__4__2->GetZaxis()->SetTitleSize(0.06);
   hHisto__4__2->GetZaxis()->SetTitleFont(132);
   hHisto__4__2->Draw("sameaxis");
   TLine *line = new TLine(2,0.001,2,2);
   line->SetLineWidth(2);
   line->Draw();
   pPad->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0,1,0.33);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.611111,0.4256832,4.388889,1.199774);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.001);
   pPad->SetBottomMargin(0.4848485);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis3[9] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4.25}; 
   
   TH1D *hHistoz__3 = new TH1D("hHistoz__3","hHisto",8, xAxis3);
   hHistoz__3->SetBinContent(1,1.73136);
   hHistoz__3->SetBinContent(2,1.73906);
   hHistoz__3->SetBinContent(3,1.69675);
   hHistoz__3->SetBinContent(4,1.51218);
   hHistoz__3->SetBinContent(5,1.32966);
   hHistoz__3->SetBinContent(6,1.11082);
   hHistoz__3->SetBinContent(7,0.882342);
   hHistoz__3->SetBinContent(8,0.614898);
   hHistoz__3->SetMinimum(0.801);
   hHistoz__3->SetMaximum(1.199);
   hHistoz__3->SetEntries(8);
   hHistoz__3->SetLineColor(0);
   hHistoz__3->SetLineWidth(2);
   hHistoz__3->SetMarkerStyle(20);
   hHistoz__3->SetMarkerSize(0);
   hHistoz__3->GetXaxis()->SetTitle("#it{#eta}^{#it{e}}");
   hHistoz__3->GetXaxis()->SetNdivisions(505);
   hHistoz__3->GetXaxis()->SetLabelFont(132);
   hHistoz__3->GetXaxis()->SetLabelOffset(0.03);
   hHistoz__3->GetXaxis()->SetLabelSize(0.18);
   hHistoz__3->GetXaxis()->SetTitleSize(0.18);
   hHistoz__3->GetXaxis()->SetTickLength(0.09);
   hHistoz__3->GetXaxis()->SetTitleOffset(1.15);
   hHistoz__3->GetXaxis()->SetTitleFont(132);
   hHistoz__3->GetYaxis()->SetTitle("Theory/Data");
   hHistoz__3->GetYaxis()->SetNdivisions(204);
   hHistoz__3->GetYaxis()->SetLabelFont(132);
   hHistoz__3->GetYaxis()->SetLabelOffset(0.0125);
   hHistoz__3->GetYaxis()->SetLabelSize(0.15);
   hHistoz__3->GetYaxis()->SetTitleSize(0.14);
   hHistoz__3->GetYaxis()->SetTitleOffset(0.4);
   hHistoz__3->GetYaxis()->SetTitleFont(132);
   hHistoz__3->GetZaxis()->SetLabelFont(132);
   hHistoz__3->GetZaxis()->SetLabelSize(0.06);
   hHistoz__3->GetZaxis()->SetTitleSize(0.06);
   hHistoz__3->GetZaxis()->SetTitleFont(132);
   hHistoz__3->Draw("");
   
   Double_t Graph0_fx1003[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph0_fy1003[8] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t Graph0_fex1003[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph0_fey1003[8] = {
   0.0171823,
   0.0160323,
   0.0148911,
   0.0172152,
   0.0165046,
   0.0242936,
   0.0284175,
   0.0395882};
   gre = new TGraphErrors(8,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph111003 = new TH1F("Graph_Graph_Graph111003","Graph",100,1.75,4.75);
   Graph_Graph_Graph111003->SetMinimum(0.9423976);
   Graph_Graph_Graph111003->SetMaximum(1.057602);
   Graph_Graph_Graph111003->SetDirectory(0);
   Graph_Graph_Graph111003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph111003->SetLineColor(ci);
   Graph_Graph_Graph111003->SetLineWidth(2);
   Graph_Graph_Graph111003->SetMarkerStyle(20);
   Graph_Graph_Graph111003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph111003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph111003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph111003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph111003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph111003->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph111003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph111003->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph111003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph111003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph111003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph111003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph111003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph111003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph111003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph111003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph111003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph111003);
   
   gre->Draw("5 ");
   
   Double_t Graph1_fx1004[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph1_fy1004[8] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t Graph1_fex1004[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph1_fey1004[8] = {
   0.00779028,
   0.00690504,
   0.00714642,
   0.00755009,
   0.00799895,
   0.00943121,
   0.0120845,
   0.0158064};
   gre = new TGraphErrors(8,Graph1_fx1004,Graph1_fy1004,Graph1_fex1004,Graph1_fey1004);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ff9900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph121004 = new TH1F("Graph_Graph_Graph121004","Graph",100,1.75,4.75);
   Graph_Graph_Graph121004->SetMinimum(0.9718016);
   Graph_Graph_Graph121004->SetMaximum(1.028198);
   Graph_Graph_Graph121004->SetDirectory(0);
   Graph_Graph_Graph121004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph121004->SetLineColor(ci);
   Graph_Graph_Graph121004->SetLineWidth(2);
   Graph_Graph_Graph121004->SetMarkerStyle(20);
   Graph_Graph_Graph121004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph121004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph121004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph121004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph121004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph121004->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph121004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph121004->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph121004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph121004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph121004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph121004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph121004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph121004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph121004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph121004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph121004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph121004);
   
   gre->Draw("5 ");
   
   Double_t Graph2_fx3007[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph2_fy3007[48] = {
   0.987314,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.97863,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.95618,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.98745,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.962955,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.969012,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.934445,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.888765,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph2_felx3007[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3007[48] = {
   0.0177303,
   0.0177303,
   0.0177303,
   0.0177303,
   0.0177303,
   0.0177303,
   0.0205799,
   0.0205799,
   0.0205799,
   0.0205799,
   0.0205799,
   0.0205799,
   0.0232048,
   0.0232048,
   0.0232048,
   0.0232048,
   0.0232048,
   0.0232048,
   0.0267806,
   0.0267806,
   0,
   0.0267806,
   0.0267806,
   0.0267806,
   0.0283912,
   0.0283912,
   0.0283912,
   0.0283912,
   0.0283912,
   0.0283912,
   0.030833,
   0.030833,
   0.030833,
   0.030833,
   0.030833,
   0.030833,
   0.032995,
   0.032995,
   0.032995,
   0.032995,
   0,
   0.032995,
   0.0386618,
   0.0386618,
   0.0386618,
   0.0386618,
   0.0386618,
   0.0386618};
   Double_t Graph2_fehx3007[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3007[48] = {
   0.017316,
   0.017316,
   0.017316,
   0.017316,
   0.017316,
   0.017316,
   0.0185005,
   0.0185005,
   0.0185005,
   0.0185005,
   0.0185005,
   0.0185005,
   0.0195559,
   0.0195559,
   0.0195559,
   0.0195559,
   0.0195559,
   0.0195559,
   0.0214036,
   0.0214036,
   0,
   0.0214036,
   0.0214036,
   0.0214036,
   0.0227274,
   0.0227274,
   0.0227274,
   0.0227274,
   0.0227274,
   0.0227274,
   0.02572,
   0.02572,
   0.02572,
   0.02572,
   0.02572,
   0.02572,
   0.0296492,
   0.0296492,
   0.0296492,
   0.0296492,
   0,
   0.0296492,
   0.0379821,
   0.0379821,
   0.0379821,
   0.0379821,
   0.0379821,
   0.0379821};
   grae = new TGraphAsymmErrors(48,Graph2_fx3007,Graph2_fy3007,Graph2_felx3007,Graph2_fehx3007,Graph2_fely3007,Graph2_fehy3007);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph313007 = new TH1F("Graph_Graph_Graph313007","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph313007->SetMinimum(-2872060);
   Graph_Graph_Graph313007->SetMaximum(261097.5);
   Graph_Graph_Graph313007->SetDirectory(0);
   Graph_Graph_Graph313007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph313007->SetLineColor(ci);
   Graph_Graph_Graph313007->SetLineWidth(2);
   Graph_Graph_Graph313007->SetMarkerStyle(20);
   Graph_Graph_Graph313007->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph313007->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph313007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph313007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph313007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph313007->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph313007->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph313007->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph313007->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph313007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph313007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph313007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph313007->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph313007->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph313007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph313007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph313007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph313007);
   
   grae->Draw("p ");
   
   Double_t Graph3_fx3008[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph3_fy3008[48] = {
   -999999,
   0.991588,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.990706,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.973802,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.00669,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.968821,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.950377,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.927305,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.867135,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph3_felx3008[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3008[48] = {
   0.013826,
   0.013826,
   0.013826,
   0.013826,
   0.013826,
   0.013826,
   0.0140063,
   0.0140063,
   0.0140063,
   0.0140063,
   0.0140063,
   0.0140063,
   0.0145736,
   0.0145736,
   0.0145736,
   0.0145736,
   0.0145736,
   0.0145736,
   0.0161437,
   0.0161437,
   0,
   0.0161437,
   0.0161437,
   0.0161437,
   0.0167307,
   0.0167307,
   0.0167307,
   0.0167307,
   0.0167307,
   0.0167307,
   0.0182395,
   0.0182395,
   0.0182395,
   0.0182395,
   0.0182395,
   0.0182395,
   0.0215563,
   0.0215563,
   0.0215563,
   0.0215563,
   0,
   0.0215563,
   0.0284092,
   0.0284092,
   0.0284092,
   0.0284092,
   0.0284092,
   0.0284092};
   Double_t Graph3_fehx3008[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3008[48] = {
   0.0141612,
   0.0141612,
   0.0141612,
   0.0141612,
   0.0141612,
   0.0141612,
   0.0143235,
   0.0143235,
   0.0143235,
   0.0143235,
   0.0143235,
   0.0143235,
   0.0145842,
   0.0145842,
   0.0145842,
   0.0145842,
   0.0145842,
   0.0145842,
   0.0156946,
   0.0156946,
   0,
   0.0156946,
   0.0156946,
   0.0156946,
   0.0162853,
   0.0162853,
   0.0162853,
   0.0162853,
   0.0162853,
   0.0162853,
   0.017764,
   0.017764,
   0.017764,
   0.017764,
   0.017764,
   0.017764,
   0.0209682,
   0.0209682,
   0.0209682,
   0.0209682,
   0,
   0.0209682,
   0.025776,
   0.025776,
   0.025776,
   0.025776,
   0.025776,
   0.025776};
   grae = new TGraphAsymmErrors(48,Graph3_fx3008,Graph3_fy3008,Graph3_felx3008,Graph3_fehx3008,Graph3_fely3008,Graph3_fehy3008);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(26);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph323008 = new TH1F("Graph_Graph_Graph323008","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph323008->SetMinimum(-2872060);
   Graph_Graph_Graph323008->SetMaximum(261097.5);
   Graph_Graph_Graph323008->SetDirectory(0);
   Graph_Graph_Graph323008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph323008->SetLineColor(ci);
   Graph_Graph_Graph323008->SetLineWidth(2);
   Graph_Graph_Graph323008->SetMarkerStyle(20);
   Graph_Graph_Graph323008->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph323008->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph323008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph323008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph323008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph323008->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph323008->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph323008->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph323008->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph323008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph323008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph323008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph323008->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph323008->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph323008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph323008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph323008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph323008);
   
   grae->Draw("p ");
   
   Double_t Graph4_fx3009[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph4_fy3009[48] = {
   -999999,
   -999999,
   1.00066,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.994443,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.968793,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.9895,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.971002,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.951097,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.914838,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.84762,
   -999999,
   -999999,
   -999999};
   Double_t Graph4_felx3009[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph4_fely3009[48] = {
   0.0115322,
   0.0115322,
   0.0115322,
   0.0115322,
   0.0115322,
   0.0115322,
   0.0117183,
   0.0117183,
   0.0117183,
   0.0117183,
   0.0117183,
   0.0117183,
   0.0128555,
   0.0128555,
   0.0128555,
   0.0128555,
   0.0128555,
   0.0128555,
   0.0153223,
   0.0153223,
   0,
   0.0153223,
   0.0153223,
   0.0153223,
   0.0178915,
   0.0178915,
   0.0178915,
   0.0178915,
   0.0178915,
   0.0178915,
   0.0214532,
   0.0214532,
   0.0214532,
   0.0214532,
   0.0214532,
   0.0214532,
   0.0260938,
   0.0260938,
   0.0260938,
   0.0260938,
   0,
   0.0260938,
   0.0370993,
   0.0370993,
   0.0370993,
   0.0370993,
   0.0370993,
   0.0370993};
   Double_t Graph4_fehx3009[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph4_fehy3009[48] = {
   0.0108846,
   0.0108846,
   0.0108846,
   0.0108846,
   0.0108846,
   0.0108846,
   0.0115739,
   0.0115739,
   0.0115739,
   0.0115739,
   0.0115739,
   0.0115739,
   0.0129234,
   0.0129234,
   0.0129234,
   0.0129234,
   0.0129234,
   0.0129234,
   0.014967,
   0.014967,
   0,
   0.014967,
   0.014967,
   0.014967,
   0.0174756,
   0.0174756,
   0.0174756,
   0.0174756,
   0.0174756,
   0.0174756,
   0.0209855,
   0.0209855,
   0.0209855,
   0.0209855,
   0.0209855,
   0.0209855,
   0.0254521,
   0.0254521,
   0.0254521,
   0.0254521,
   0,
   0.0254521,
   0.0362283,
   0.0362283,
   0.0362283,
   0.0362283,
   0.0362283,
   0.0362283};
   grae = new TGraphAsymmErrors(48,Graph4_fx3009,Graph4_fy3009,Graph4_felx3009,Graph4_fehx3009,Graph4_fely3009,Graph4_fehy3009);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(32);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph333009 = new TH1F("Graph_Graph_Graph333009","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph333009->SetMinimum(-2872060);
   Graph_Graph_Graph333009->SetMaximum(261097.5);
   Graph_Graph_Graph333009->SetDirectory(0);
   Graph_Graph_Graph333009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph333009->SetLineColor(ci);
   Graph_Graph_Graph333009->SetLineWidth(2);
   Graph_Graph_Graph333009->SetMarkerStyle(20);
   Graph_Graph_Graph333009->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph333009->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph333009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph333009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph333009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph333009->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph333009->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph333009->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph333009->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph333009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph333009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph333009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph333009->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph333009->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph333009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph333009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph333009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph333009);
   
   grae->Draw("p ");
   
   Double_t Graph5_fx3010[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph5_fy3010[48] = {
   -999999,
   -999999,
   -999999,
   0.991935,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.975122,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.957418,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.990294,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.984389,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.954338,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.958812,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.889253,
   -999999,
   -999999};
   Double_t Graph5_felx3010[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph5_fely3010[48] = {
   0.012448,
   0.012448,
   0.012448,
   0.012448,
   0.012448,
   0.012448,
   0.0115501,
   0.0115501,
   0.0115501,
   0.0115501,
   0.0115501,
   0.0115501,
   0.011869,
   0.011869,
   0.011869,
   0.011869,
   0.011869,
   0.011869,
   0.0137758,
   0.0137758,
   0,
   0.0137758,
   0.0137758,
   0.0137758,
   0.0156509,
   0.0156509,
   0.0156509,
   0.0156509,
   0.0156509,
   0.0156509,
   0.0177,
   0.0177,
   0.0177,
   0.0177,
   0.0177,
   0.0177,
   0.0217237,
   0.0217237,
   0.0217237,
   0.0217237,
   0,
   0.0217237,
   0.0272692,
   0.0272692,
   0.0272692,
   0.0272692,
   0.0272692,
   0.0272692};
   Double_t Graph5_fehx3010[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph5_fehy3010[48] = {
   0.0139067,
   0.0139067,
   0.0139067,
   0.0139067,
   0.0139067,
   0.0139067,
   0.0145362,
   0.0145362,
   0.0145362,
   0.0145362,
   0.0145362,
   0.0145362,
   0.0159827,
   0.0159827,
   0.0159827,
   0.0159827,
   0.0159827,
   0.0159827,
   0.018216,
   0.018216,
   0,
   0.018216,
   0.018216,
   0.018216,
   0.0202891,
   0.0202891,
   0.0202891,
   0.0202891,
   0.0202891,
   0.0202891,
   0.0226093,
   0.0226093,
   0.0226093,
   0.0226093,
   0.0226093,
   0.0226093,
   0.0266867,
   0.0266867,
   0.0266867,
   0.0266867,
   0,
   0.0266867,
   0.0309409,
   0.0309409,
   0.0309409,
   0.0309409,
   0.0309409,
   0.0309409};
   grae = new TGraphAsymmErrors(48,Graph5_fx3010,Graph5_fy3010,Graph5_felx3010,Graph5_fehx3010,Graph5_fely3010,Graph5_fehy3010);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(28);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph343010 = new TH1F("Graph_Graph_Graph343010","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph343010->SetMinimum(-2872060);
   Graph_Graph_Graph343010->SetMaximum(261097.5);
   Graph_Graph_Graph343010->SetDirectory(0);
   Graph_Graph_Graph343010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph343010->SetLineColor(ci);
   Graph_Graph_Graph343010->SetLineWidth(2);
   Graph_Graph_Graph343010->SetMarkerStyle(20);
   Graph_Graph_Graph343010->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph343010->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph343010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph343010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph343010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph343010->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph343010->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph343010->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph343010->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph343010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph343010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph343010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph343010->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph343010->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph343010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph343010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph343010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph343010);
   
   grae->Draw("p ");
   
   Double_t Graph6_fx3011[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph6_fy3011[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   1.03612,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.01083,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.985943,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.02276,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.99567,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.983866,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.962665,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.887464,
   -999999};
   Double_t Graph6_felx3011[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph6_fely3011[48] = {
   0.00938543,
   0.00938543,
   0.00938543,
   0.00938543,
   0.00938543,
   0.00938543,
   0.00908408,
   0.00908408,
   0.00908408,
   0.00908408,
   0.00908408,
   0.00908408,
   0.00997919,
   0.00997919,
   0.00997919,
   0.00997919,
   0.00997919,
   0.00997919,
   0.0123213,
   0.0123213,
   0,
   0.0123213,
   0.0123213,
   0.0123213,
   0.0140937,
   0.0140937,
   0.0140937,
   0.0140937,
   0.0140937,
   0.0140937,
   0.0164085,
   0.0164085,
   0.0164085,
   0.0164085,
   0.0164085,
   0.0164085,
   0.0189974,
   0.0189974,
   0.0189974,
   0.0189974,
   0,
   0.0189974,
   0.0201515,
   0.0201515,
   0.0201515,
   0.0201515,
   0.0201515,
   0.0201515};
   Double_t Graph6_fehx3011[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph6_fehy3011[48] = {
   0.00857723,
   0.00857723,
   0.00857723,
   0.00857723,
   0.00857723,
   0.00857723,
   0.00889709,
   0.00889709,
   0.00889709,
   0.00889709,
   0.00889709,
   0.00889709,
   0.0100665,
   0.0100665,
   0.0100665,
   0.0100665,
   0.0100665,
   0.0100665,
   0.0118765,
   0.0118765,
   0,
   0.0118765,
   0.0118765,
   0.0118765,
   0.0135619,
   0.0135619,
   0.0135619,
   0.0135619,
   0.0135619,
   0.0135619,
   0.0157921,
   0.0157921,
   0.0157921,
   0.0157921,
   0.0157921,
   0.0157921,
   0.0181059,
   0.0181059,
   0.0181059,
   0.0181059,
   0,
   0.0181059,
   0.018499,
   0.018499,
   0.018499,
   0.018499,
   0.018499,
   0.018499};
   grae = new TGraphAsymmErrors(48,Graph6_fx3011,Graph6_fy3011,Graph6_felx3011,Graph6_fehx3011,Graph6_fely3011,Graph6_fehy3011);
   grae->SetName("Graph6");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph353011 = new TH1F("Graph_Graph_Graph353011","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph353011->SetMinimum(-2872060);
   Graph_Graph_Graph353011->SetMaximum(261097.5);
   Graph_Graph_Graph353011->SetDirectory(0);
   Graph_Graph_Graph353011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph353011->SetLineColor(ci);
   Graph_Graph_Graph353011->SetLineWidth(2);
   Graph_Graph_Graph353011->SetMarkerStyle(20);
   Graph_Graph_Graph353011->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph353011->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph353011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph353011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph353011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph353011->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph353011->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph353011->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph353011->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph353011->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph353011->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph353011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph353011->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph353011->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph353011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph353011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph353011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph353011);
   
   grae->Draw("p ");
   
   Double_t Graph7_fx3012[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph7_fy3012[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   1.00014,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.970465,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.961308,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.984739,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.96476,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.932192,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.922091,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.865834};
   Double_t Graph7_felx3012[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph7_fely3012[48] = {
   0.0143066,
   0.0143066,
   0.0143066,
   0.0143066,
   0.0143066,
   0.0143066,
   0.0152525,
   0.0152525,
   0.0152525,
   0.0152525,
   0.0152525,
   0.0152525,
   0.0192264,
   0.0192264,
   0.0192264,
   0.0192264,
   0.0192264,
   0.0192264,
   0.0257681,
   0.0257681,
   0,
   0.0257681,
   0.0257681,
   0.0257681,
   0.0328313,
   0.0328313,
   0.0328313,
   0.0328313,
   0.0328313,
   0.0328313,
   0.0402074,
   0.0402074,
   0.0402074,
   0.0402074,
   0.0402074,
   0.0402074,
   0.0502083,
   0.0502083,
   0.0502083,
   0.0502083,
   0,
   0.0502083,
   0.0650451,
   0.0650451,
   0.0650451,
   0.0650451,
   0.0650451,
   0.0650451};
   Double_t Graph7_fehx3012[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph7_fehy3012[48] = {
   0.00774967,
   0.00774967,
   0.00774967,
   0.00774967,
   0.00774967,
   0.00774967,
   0.00788643,
   0.00788643,
   0.00788643,
   0.00788643,
   0.00788643,
   0.00788643,
   0.00911018,
   0.00911018,
   0.00911018,
   0.00911018,
   0.00911018,
   0.00911018,
   0.0109412,
   0.0109412,
   0,
   0.0109412,
   0.0109412,
   0.0109412,
   0.0145621,
   0.0145621,
   0.0145621,
   0.0145621,
   0.0145621,
   0.0145621,
   0.0205989,
   0.0205989,
   0.0205989,
   0.0205989,
   0.0205989,
   0.0205989,
   0.0313602,
   0.0313602,
   0.0313602,
   0.0313602,
   0,
   0.0313602,
   0.0563763,
   0.0563763,
   0.0563763,
   0.0563763,
   0.0563763,
   0.0563763};
   grae = new TGraphAsymmErrors(48,Graph7_fx3012,Graph7_fy3012,Graph7_felx3012,Graph7_fehx3012,Graph7_fely3012,Graph7_fehy3012);
   grae->SetName("Graph7");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(27);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph363012 = new TH1F("Graph_Graph_Graph363012","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph363012->SetMinimum(-2872060);
   Graph_Graph_Graph363012->SetMaximum(261097.5);
   Graph_Graph_Graph363012->SetDirectory(0);
   Graph_Graph_Graph363012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph363012->SetLineColor(ci);
   Graph_Graph_Graph363012->SetLineWidth(2);
   Graph_Graph_Graph363012->SetMarkerStyle(20);
   Graph_Graph_Graph363012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph363012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph363012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph363012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph363012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph363012->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph363012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph363012->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph363012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph363012->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph363012->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph363012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph363012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph363012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph363012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph363012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph363012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph363012);
   
   grae->Draw("p ");
   
   TH1D *hHisto__5__4 = new TH1D("hHisto__5__4","hHisto",8,2,4.5);
   hHisto__5__4->SetBinContent(1,1.765);
   hHisto__5__4->SetBinContent(2,1.74);
   hHisto__5__4->SetBinContent(3,1.645);
   hHisto__5__4->SetBinContent(4,1.499);
   hHisto__5__4->SetBinContent(5,1.292);
   hHisto__5__4->SetBinContent(6,1.057);
   hHisto__5__4->SetBinContent(7,0.724);
   hHisto__5__4->SetBinContent(8,0.383);
   hHisto__5__4->SetMinimum(0.801);
   hHisto__5__4->SetMaximum(1.199);
   hHisto__5__4->SetEntries(8);
   hHisto__5__4->SetDirectory(0);
   hHisto__5__4->SetLineColor(0);
   hHisto__5__4->SetLineWidth(2);
   hHisto__5__4->SetMarkerStyle(20);
   hHisto__5__4->SetMarkerSize(0);
   hHisto__5__4->GetXaxis()->SetTitle("#it{#eta}^{#it{e}}");
   hHisto__5__4->GetXaxis()->SetNdivisions(505);
   hHisto__5__4->GetXaxis()->SetLabelFont(132);
   hHisto__5__4->GetXaxis()->SetLabelOffset(0.03);
   hHisto__5__4->GetXaxis()->SetLabelSize(0.18);
   hHisto__5__4->GetXaxis()->SetTitleSize(0.18);
   hHisto__5__4->GetXaxis()->SetTickLength(0.09);
   hHisto__5__4->GetXaxis()->SetTitleOffset(1.15);
   hHisto__5__4->GetXaxis()->SetTitleFont(132);
   hHisto__5__4->GetYaxis()->SetTitle("Theory/Data");
   hHisto__5__4->GetYaxis()->SetNdivisions(204);
   hHisto__5__4->GetYaxis()->SetLabelFont(132);
   hHisto__5__4->GetYaxis()->SetLabelOffset(0.0125);
   hHisto__5__4->GetYaxis()->SetLabelSize(0.15);
   hHisto__5__4->GetYaxis()->SetTitleSize(0.14);
   hHisto__5__4->GetYaxis()->SetTitleOffset(0.4);
   hHisto__5__4->GetYaxis()->SetTitleFont(132);
   hHisto__5__4->GetZaxis()->SetLabelFont(132);
   hHisto__5__4->GetZaxis()->SetLabelSize(0.06);
   hHisto__5__4->GetZaxis()->SetTitleSize(0.06);
   hHisto__5__4->GetZaxis()->SetTitleFont(132);
   hHisto__5__4->Draw("sameaxis");
   line = new TLine(2,0.801,2,1.199);
   line->SetLineWidth(2);
   line->Draw();
   pPad->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> figs/Fig4.C <==
void Fig4()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Aug  3 10:32:04 2016) by ROOT version6.04/08
   TCanvas *c1 = new TCanvas("c1", "c1",0,45,700,548);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->ToggleEventStatus();
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.01,0.01,0.99,0.99);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0,0,1,1);
   c1_1->SetFillColor(0);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.14);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.05);
   c1_1->SetBottomMargin(0.16);
   c1_1->SetFrameLineWidth(2);
   c1_1->SetFrameBorderMode(0);
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0.33,1,1);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.611111,-0.600296,4.388889,0.6957174);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.07462686);
   pPad->SetBottomMargin(0.001);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis1[9] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4.25}; 
   
   TH1D *hHisto__1 = new TH1D("hHisto__1","hHisto",8, xAxis1);
   hHisto__1->SetBinContent(1,0.267765);
   hHisto__1->SetBinContent(2,0.269823);
   hHisto__1->SetBinContent(3,0.258367);
   hHisto__1->SetBinContent(4,0.203878);
   hHisto__1->SetBinContent(5,0.141504);
   hHisto__1->SetBinContent(6,0.0525019);
   hHisto__1->SetBinContent(7,-0.0625061);
   hHisto__1->SetBinContent(8,-0.238468);
   hHisto__1->SetMinimum(-0.599);
   hHisto__1->SetMaximum(0.599);
   hHisto__1->SetEntries(8);
   hHisto__1->SetLineColor(0);
   hHisto__1->SetLineWidth(2);
   hHisto__1->SetMarkerStyle(20);
   hHisto__1->SetMarkerSize(0);
   hHisto__1->GetXaxis()->SetTitle("#it{#eta}^{#it{e}}");
   hHisto__1->GetXaxis()->SetNdivisions(505);
   hHisto__1->GetXaxis()->SetLabelFont(132);
   hHisto__1->GetXaxis()->SetLabelOffset(10);
   hHisto__1->GetXaxis()->SetLabelSize(0.06);
   hHisto__1->GetXaxis()->SetTitleSize(0.06);
   hHisto__1->GetXaxis()->SetTickLength(0.04);
   hHisto__1->GetXaxis()->SetTitleOffset(10);
   hHisto__1->GetXaxis()->SetTitleFont(132);
   hHisto__1->GetYaxis()->SetTitle("#it{A}_{#it{e}}");
   hHisto__1->GetYaxis()->SetNdivisions(506);
   hHisto__1->GetYaxis()->SetLabelFont(132);
   hHisto__1->GetYaxis()->SetLabelOffset(0.01);
   hHisto__1->GetYaxis()->SetLabelSize(0.08);
   hHisto__1->GetYaxis()->SetTitleSize(0.08);
   hHisto__1->GetYaxis()->SetTitleOffset(0.7);
   hHisto__1->GetYaxis()->SetTitleFont(132);
   hHisto__1->GetZaxis()->SetLabelFont(132);
   hHisto__1->GetZaxis()->SetLabelSize(0.06);
   hHisto__1->GetZaxis()->SetTitleSize(0.06);
   hHisto__1->GetZaxis()->SetTitleFont(132);
   hHisto__1->Draw("");
   
   Double_t Graph0_fx1001[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph0_fy1001[8] = {
   0.267765,
   0.269823,
   0.258367,
   0.203878,
   0.141504,
   0.0525019,
   -0.0625061,
   -0.238468};
   Double_t Graph0_fex1001[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph0_fey1001[8] = {
   0.00797518,
   0.00743252,
   0.00694855,
   0.00824981,
   0.00808707,
   0.0121133,
   0.0141532,
   0.0186685};
   TGraphErrors *gre = new TGraphErrors(8,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph131001 = new TH1F("Graph_Graph_Graph131001","Graph",100,1.75,4.75);
   Graph_Graph_Graph131001->SetMinimum(-0.5397146);
   Graph_Graph_Graph131001->SetMaximum(0.3577095);
   Graph_Graph_Graph131001->SetDirectory(0);
   Graph_Graph_Graph131001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph131001->SetLineColor(ci);
   Graph_Graph_Graph131001->SetLineWidth(2);
   Graph_Graph_Graph131001->SetMarkerStyle(20);
   Graph_Graph_Graph131001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph131001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph131001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph131001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph131001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph131001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph131001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph131001->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph131001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph131001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph131001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph131001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph131001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph131001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph131001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph131001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph131001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph131001);
   
   gre->Draw("5 ");
   
   Double_t Graph1_fx1002[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph1_fy1002[8] = {
   0.267765,
   0.269823,
   0.258367,
   0.203878,
   0.141504,
   0.0525019,
   -0.0625061,
   -0.238468};
   Double_t Graph1_fex1002[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph1_fey1002[8] = {
   0.00361587,
   0.00320116,
   0.00333469,
   0.00361813,
   0.00391939,
   0.00470261,
   0.00601863,
   0.00745375};
   gre = new TGraphErrors(8,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ff9900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph141002 = new TH1F("Graph_Graph_Graph141002","Graph",100,1.75,4.75);
   Graph_Graph_Graph141002->SetMinimum(-0.52889);
   Graph_Graph_Graph141002->SetMaximum(0.35419);
   Graph_Graph_Graph141002->SetDirectory(0);
   Graph_Graph_Graph141002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph141002->SetLineColor(ci);
   Graph_Graph_Graph141002->SetLineWidth(2);
   Graph_Graph_Graph141002->SetMarkerStyle(20);
   Graph_Graph_Graph141002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph141002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph141002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph141002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph141002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph141002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph141002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph141002->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph141002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph141002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph141002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph141002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph141002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph141002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph141002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph141002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph141002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph141002);
   
   gre->Draw("5 ");
   
   Double_t Graph2_fx3001[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph2_fy3001[48] = {
   0.2618,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2598,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2373,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.1978,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.123,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.0368,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0961,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.2932,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph2_felx3001[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3001[48] = {
   0.00844393,
   0.00844393,
   0.00844393,
   0.00844393,
   0.00844393,
   0.00844393,
   0.00993328,
   0.00993328,
   0.00993328,
   0.00993328,
   0.00993328,
   0.00993328,
   0.0115901,
   0.0115901,
   0.0115901,
   0.0115901,
   0.0115901,
   0.0115901,
   0.0131198,
   0.0131198,
   0,
   0.0131198,
   0.0131198,
   0.0131198,
   0.0146506,
   0.0146506,
   0.0146506,
   0.0146506,
   0.0146506,
   0.0146506,
   0.0160237,
   0.0160237,
   0.0160237,
   0.0160237,
   0.0160237,
   0.0160237,
   0.0176108,
   0.0176108,
   0.0176108,
   0.0176108,
   0,
   0.0176108,
   0.0201162,
   0.0201162,
   0.0201162,
   0.0201162,
   0.0201162,
   0.0201162};
   Double_t Graph2_fehx3001[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3001[48] = {
   0.00811049,
   0.00811049,
   0.00811049,
   0.00811049,
   0.00811049,
   0.00811049,
   0.00876983,
   0.00876983,
   0.00876983,
   0.00876983,
   0.00876983,
   0.00876983,
   0.00964313,
   0.00964313,
   0.00964313,
   0.00964313,
   0.00964313,
   0.00964313,
   0.0103894,
   0.0103894,
   0,
   0.0103894,
   0.0103894,
   0.0103894,
   0.0115745,
   0.0115745,
   0.0115745,
   0.0115745,
   0.0115745,
   0.0115745,
   0.0131305,
   0.0131305,
   0.0131305,
   0.0131305,
   0.0131305,
   0.0131305,
   0.0156876,
   0.0156876,
   0.0156876,
   0.0156876,
   0,
   0.0156876,
   0.0198406,
   0.0198406,
   0.0198406,
   0.0198406,
   0.0198406,
   0.0198406};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(48,Graph2_fx3001,Graph2_fy3001,Graph2_felx3001,Graph2_fehx3001,Graph2_fely3001,Graph2_fehy3001);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph373001 = new TH1F("Graph_Graph_Graph373001","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph373001->SetMinimum(-1099999);
   Graph_Graph_Graph373001->SetMaximum(100000.2);
   Graph_Graph_Graph373001->SetDirectory(0);
   Graph_Graph_Graph373001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph373001->SetLineColor(ci);
   Graph_Graph_Graph373001->SetLineWidth(2);
   Graph_Graph_Graph373001->SetMarkerStyle(20);
   Graph_Graph_Graph373001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph373001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph373001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph373001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph373001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph373001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph373001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph373001->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph373001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph373001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph373001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph373001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph373001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph373001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph373001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph373001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph373001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph373001);
   
   grae->Draw("p ");
   
   Double_t Graph3_fx3002[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph3_fy3002[48] = {
   -999999,
   0.2638,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2655,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2459,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2071,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.1259,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.0271,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0999,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.3044,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph3_felx3002[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3002[48] = {
   0.00660984,
   0.00660984,
   0.00660984,
   0.00660984,
   0.00660984,
   0.00660984,
   0.00664078,
   0.00664078,
   0.00664078,
   0.00664078,
   0.00664078,
   0.00664078,
   0.00709718,
   0.00709718,
   0.00709718,
   0.00709718,
   0.00709718,
   0.00709718,
   0.00771298,
   0.00771298,
   0,
   0.00771298,
   0.00771298,
   0.00771298,
   0.00840536,
   0.00840536,
   0.00840536,
   0.00840536,
   0.00840536,
   0.00840536,
   0.00963587,
   0.00963587,
   0.00963587,
   0.00963587,
   0.00963587,
   0.00963587,
   0.0115564,
   0.0115564,
   0.0115564,
   0.0115564,
   0,
   0.0115564,
   0.0149003,
   0.0149003,
   0.0149003,
   0.0149003,
   0.0149003,
   0.0149003};
   Double_t Graph3_fehx3002[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3002[48] = {
   0.00662873,
   0.00662873,
   0.00662873,
   0.00662873,
   0.00662873,
   0.00662873,
   0.00670671,
   0.00670671,
   0.00670671,
   0.00670671,
   0.00670671,
   0.00670671,
   0.00706965,
   0.00706965,
   0.00706965,
   0.00706965,
   0.00706965,
   0.00706965,
   0.00742092,
   0.00742092,
   0,
   0.00742092,
   0.00742092,
   0.00742092,
   0.00824985,
   0.00824985,
   0.00824985,
   0.00824985,
   0.00824985,
   0.00824985,
   0.0093322,
   0.0093322,
   0.0093322,
   0.0093322,
   0.0093322,
   0.0093322,
   0.011162,
   0.011162,
   0.011162,
   0.011162,
   0,
   0.011162,
   0.0137339,
   0.0137339,
   0.0137339,
   0.0137339,
   0.0137339,
   0.0137339};
   grae = new TGraphAsymmErrors(48,Graph3_fx3002,Graph3_fy3002,Graph3_felx3002,Graph3_fehx3002,Graph3_fely3002,Graph3_fehy3002);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(26);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph383002 = new TH1F("Graph_Graph_Graph383002","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph383002->SetMinimum(-1099999);
   Graph_Graph_Graph383002->SetMaximum(100000.2);
   Graph_Graph_Graph383002->SetDirectory(0);
   Graph_Graph_Graph383002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph383002->SetLineColor(ci);
   Graph_Graph_Graph383002->SetLineWidth(2);
   Graph_Graph_Graph383002->SetMarkerStyle(20);
   Graph_Graph_Graph383002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph383002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph383002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph383002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph383002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph383002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph383002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph383002->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph383002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph383002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph383002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph383002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph383002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph383002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph383002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph383002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph383002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph383002);
   
   grae->Draw("p ");
   
   Double_t Graph4_fx3003[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph4_fy3003[48] = {
   -999999,
   -999999,
   0.268,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2672,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2435,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.1988,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.127,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.0274,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.1067,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.3147,
   -999999,
   -999999,
   -999999};
   Double_t Graph4_felx3003[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph4_fely3003[48] = {
   0.00546443,
   0.00546443,
   0.00546443,
   0.00546443,
   0.00546443,
   0.00546443,
   0.00553715,
   0.00553715,
   0.00553715,
   0.00553715,
   0.00553715,
   0.00553715,
   0.00633798,
   0.00633798,
   0.00633798,
   0.00633798,
   0.00633798,
   0.00633798,
   0.00748131,
   0.00748131,
   0,
   0.00748131,
   0.00748131,
   0.00748131,
   0.00899333,
   0.00899333,
   0.00899333,
   0.00899333,
   0.00899333,
   0.00899333,
   0.0112872,
   0.0112872,
   0.0112872,
   0.0112872,
   0.0112872,
   0.0112872,
   0.0140716,
   0.0140716,
   0.0140716,
   0.0140716,
   0,
   0.0140716,
   0.0200125,
   0.0200125,
   0.0200125,
   0.0200125,
   0.0200125,
   0.0200125};
   Double_t Graph4_fehx3003[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph4_fehy3003[48] = {
   0.00507839,
   0.00507839,
   0.00507839,
   0.00507839,
   0.00507839,
   0.00507839,
   0.00541295,
   0.00541295,
   0.00541295,
   0.00541295,
   0.00541295,
   0.00541295,
   0.00630714,
   0.00630714,
   0.00630714,
   0.00630714,
   0.00630714,
   0.00630714,
   0.00726774,
   0.00726774,
   0,
   0.00726774,
   0.00726774,
   0.00726774,
   0.00884816,
   0.00884816,
   0.00884816,
   0.00884816,
   0.00884816,
   0.00884816,
   0.0110291,
   0.0110291,
   0.0110291,
   0.0110291,
   0.0110291,
   0.0110291,
   0.0137495,
   0.0137495,
   0.0137495,
   0.0137495,
   0,
   0.0137495,
   0.0198318,
   0.0198318,
   0.0198318,
   0.0198318,
   0.0198318,
   0.0198318};
   grae = new TGraphAsymmErrors(48,Graph4_fx3003,Graph4_fy3003,Graph4_felx3003,Graph4_fehx3003,Graph4_fely3003,Graph4_fehy3003);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(32);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph393003 = new TH1F("Graph_Graph_Graph393003","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph393003->SetMinimum(-1099999);
   Graph_Graph_Graph393003->SetMaximum(100000.2);
   Graph_Graph_Graph393003->SetDirectory(0);
   Graph_Graph_Graph393003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph393003->SetLineColor(ci);
   Graph_Graph_Graph393003->SetLineWidth(2);
   Graph_Graph_Graph393003->SetMarkerStyle(20);
   Graph_Graph_Graph393003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph393003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph393003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph393003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph393003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph393003->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph393003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph393003->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph393003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph393003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph393003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph393003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph393003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph393003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph393003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph393003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph393003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph393003);
   
   grae->Draw("p ");
   
   Double_t Graph5_fx3004[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph5_fy3004[48] = {
   -999999,
   -999999,
   -999999,
   0.264,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2581,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2379,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.1992,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.1338,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.0292,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0833,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.2929,
   -999999,
   -999999};
   Double_t Graph5_felx3004[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph5_fely3004[48] = {
   0.0059439,
   0.0059439,
   0.0059439,
   0.0059439,
   0.0059439,
   0.0059439,
   0.00560179,
   0.00560179,
   0.00560179,
   0.00560179,
   0.00560179,
   0.00560179,
   0.00597495,
   0.00597495,
   0.00597495,
   0.00597495,
   0.00597495,
   0.00597495,
   0.0067,
   0.0067,
   0,
   0.0067,
   0.0067,
   0.0067,
   0.00774919,
   0.00774919,
   0.00774919,
   0.00774919,
   0.00774919,
   0.00774919,
   0.00927254,
   0.00927254,
   0.00927254,
   0.00927254,
   0.00927254,
   0.00927254,
   0.011378,
   0.011378,
   0.011378,
   0.011378,
   0,
   0.011378,
   0.013995,
   0.013995,
   0.013995,
   0.013995,
   0.013995,
   0.013995};
   Double_t Graph5_fehx3004[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph5_fehy3004[48] = {
   0.0065261,
   0.0065261,
   0.0065261,
   0.0065261,
   0.0065261,
   0.0065261,
   0.00700714,
   0.00700714,
   0.00700714,
   0.00700714,
   0.00700714,
   0.00700714,
   0.00788797,
   0.00788797,
   0.00788797,
   0.00788797,
   0.00788797,
   0.00788797,
   0.00884251,
   0.00884251,
   0,
   0.00884251,
   0.00884251,
   0.00884251,
   0.0100846,
   0.0100846,
   0.0100846,
   0.0100846,
   0.0100846,
   0.0100846,
   0.0117818,
   0.0117818,
   0.0117818,
   0.0117818,
   0.0117818,
   0.0117818,
   0.0137706,
   0.0137706,
   0.0137706,
   0.0137706,
   0,
   0.0137706,
   0.0160907,
   0.0160907,
   0.0160907,
   0.0160907,
   0.0160907,
   0.0160907};
   grae = new TGraphAsymmErrors(48,Graph5_fx3004,Graph5_fy3004,Graph5_felx3004,Graph5_fehx3004,Graph5_fely3004,Graph5_fehy3004);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(28);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph403004 = new TH1F("Graph_Graph_Graph403004","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph403004->SetMinimum(-1099999);
   Graph_Graph_Graph403004->SetMaximum(100000.2);
   Graph_Graph_Graph403004->SetDirectory(0);
   Graph_Graph_Graph403004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph403004->SetLineColor(ci);
   Graph_Graph_Graph403004->SetLineWidth(2);
   Graph_Graph_Graph403004->SetMarkerStyle(20);
   Graph_Graph_Graph403004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph403004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph403004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph403004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph403004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph403004->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph403004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph403004->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph403004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph403004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph403004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph403004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph403004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph403004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph403004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph403004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph403004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph403004);
   
   grae->Draw("p ");
   
   Double_t Graph6_fx3005[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph6_fy3005[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   0.2842,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2748,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2517,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2146,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.1394,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.0444,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0813,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.2938,
   -999999};
   Double_t Graph6_felx3005[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph6_fely3005[48] = {
   0.00434626,
   0.00434626,
   0.00434626,
   0.00434626,
   0.00434626,
   0.00434626,
   0.00426732,
   0.00426732,
   0.00426732,
   0.00426732,
   0.00426732,
   0.00426732,
   0.00482701,
   0.00482701,
   0.00482701,
   0.00482701,
   0.00482701,
   0.00482701,
   0.00586856,
   0.00586856,
   0,
   0.00586856,
   0.00586856,
   0.00586856,
   0.00688041,
   0.00688041,
   0.00688041,
   0.00688041,
   0.00688041,
   0.00688041,
   0.00834146,
   0.00834146,
   0.00834146,
   0.00834146,
   0.00834146,
   0.00834146,
   0.00989293,
   0.00989293,
   0.00989293,
   0.00989293,
   0,
   0.00989293,
   0.00988635,
   0.00988635,
   0.00988635,
   0.00988635,
   0.00988635,
   0.00988635};
   Double_t Graph6_fehx3005[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph6_fehy3005[48] = {
   0.00384968,
   0.00384968,
   0.00384968,
   0.00384968,
   0.00384968,
   0.00384968,
   0.00410488,
   0.00410488,
   0.00410488,
   0.00410488,
   0.00410488,
   0.00410488,
   0.00478644,
   0.00478644,
   0.00478644,
   0.00478644,
   0.00478644,
   0.00478644,
   0.00559375,
   0.00559375,
   0,
   0.00559375,
   0.00559375,
   0.00559375,
   0.00668954,
   0.00668954,
   0.00668954,
   0.00668954,
   0.00668954,
   0.00668954,
   0.00798874,
   0.00798874,
   0.00798874,
   0.00798874,
   0.00798874,
   0.00798874,
   0.00942921,
   0.00942921,
   0.00942921,
   0.00942921,
   0,
   0.00942921,
   0.00951525,
   0.00951525,
   0.00951525,
   0.00951525,
   0.00951525,
   0.00951525};
   grae = new TGraphAsymmErrors(48,Graph6_fx3005,Graph6_fy3005,Graph6_felx3005,Graph6_fehx3005,Graph6_fely3005,Graph6_fehy3005);
   grae->SetName("Graph6");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph413005 = new TH1F("Graph_Graph_Graph413005","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph413005->SetMinimum(-1099999);
   Graph_Graph_Graph413005->SetMaximum(100000.2);
   Graph_Graph_Graph413005->SetDirectory(0);
   Graph_Graph_Graph413005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph413005->SetLineColor(ci);
   Graph_Graph_Graph413005->SetLineWidth(2);
   Graph_Graph_Graph413005->SetMarkerStyle(20);
   Graph_Graph_Graph413005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph413005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph413005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph413005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph413005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph413005->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph413005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph413005->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph413005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph413005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph413005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph413005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph413005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph413005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph413005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph413005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph413005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph413005);
   
   grae->Draw("p ");
   
   Double_t Graph7_fx3006[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph7_fy3006[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2678,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2559,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.2399,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.1965,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.1239,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.0174,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.1027,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.305};
   Double_t Graph7_felx3006[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph7_fely3006[48] = {
   0.00670895,
   0.00670895,
   0.00670895,
   0.00670895,
   0.00670895,
   0.00670895,
   0.00740675,
   0.00740675,
   0.00740675,
   0.00740675,
   0.00740675,
   0.00740675,
   0.00948314,
   0.00948314,
   0.00948314,
   0.00948314,
   0.00948314,
   0.00948314,
   0.0125702,
   0.0125702,
   0,
   0.0125702,
   0.0125702,
   0.0125702,
   0.0167111,
   0.0167111,
   0.0167111,
   0.0167111,
   0.0167111,
   0.0167111,
   0.0214956,
   0.0214956,
   0.0214956,
   0.0214956,
   0.0214956,
   0.0214956,
   0.0295708,
   0.0295708,
   0.0295708,
   0.0295708,
   0,
   0.0295708,
   0.0384398,
   0.0384398,
   0.0384398,
   0.0384398,
   0.0384398,
   0.0384398};
   Double_t Graph7_fehx3006[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph7_fehy3006[48] = {
   0.00639844,
   0.00639844,
   0.00639844,
   0.00639844,
   0.00639844,
   0.00639844,
   0.00731437,
   0.00731437,
   0.00731437,
   0.00731437,
   0.00731437,
   0.00731437,
   0.00946256,
   0.00946256,
   0.00946256,
   0.00946256,
   0.00946256,
   0.00946256,
   0.0124443,
   0.0124443,
   0,
   0.0124443,
   0.0124443,
   0.0124443,
   0.0166334,
   0.0166334,
   0.0166334,
   0.0166334,
   0.0166334,
   0.0166334,
   0.0213612,
   0.0213612,
   0.0213612,
   0.0213612,
   0.0213612,
   0.0213612,
   0.0294189,
   0.0294189,
   0.0294189,
   0.0294189,
   0,
   0.0294189,
   0.0383461,
   0.0383461,
   0.0383461,
   0.0383461,
   0.0383461,
   0.0383461};
   grae = new TGraphAsymmErrors(48,Graph7_fx3006,Graph7_fy3006,Graph7_felx3006,Graph7_fehx3006,Graph7_fely3006,Graph7_fehy3006);
   grae->SetName("Graph7");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(27);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph423006 = new TH1F("Graph_Graph_Graph423006","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph423006->SetMinimum(-1099999);
   Graph_Graph_Graph423006->SetMaximum(100000.2);
   Graph_Graph_Graph423006->SetDirectory(0);
   Graph_Graph_Graph423006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph423006->SetLineColor(ci);
   Graph_Graph_Graph423006->SetLineWidth(2);
   Graph_Graph_Graph423006->SetMarkerStyle(20);
   Graph_Graph_Graph423006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph423006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph423006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph423006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph423006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph423006->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph423006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph423006->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph423006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph423006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph423006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph423006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph423006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph423006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph423006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph423006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph423006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph423006);
   
   grae->Draw("p ");
   
   TLegend *leg = new TLegend(0.66,0.36,0.91,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0625);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","#scale[1.2]{LHCb, #it{#sqrt{s}} = 8 TeV}","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","Data_{stat}","f");

   ci = TColor::GetColor("#ff9900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","CT14","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Data_{tot}","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","MMHT14","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph4","NNPDF30","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(32);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph5","MSTW08","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph6","ABM12","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph7","HERA15","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   leg->SetNColumns(2);
   leg->Draw();
   TLatex *   tex = new TLatex(0.18,0.08,"#it{p}_{T}^{#it{e}} > 20 GeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *hHisto__6__2 = new TH1D("hHisto__6__2","hHisto",8,2,4.5);
   hHisto__6__2->SetBinContent(1,0.2767);
   hHisto__6__2->SetBinContent(2,0.2702);
   hHisto__6__2->SetBinContent(3,0.2439);
   hHisto__6__2->SetBinContent(4,0.1996);
   hHisto__6__2->SetBinContent(5,0.1274);
   hHisto__6__2->SetBinContent(6,0.0275);
   hHisto__6__2->SetBinContent(7,-0.1599);
   hHisto__6__2->SetBinContent(8,-0.4463);
   hHisto__6__2->SetMinimum(-0.599);
   hHisto__6__2->SetMaximum(0.599);
   hHisto__6__2->SetEntries(8);
   hHisto__6__2->SetDirectory(0);
   hHisto__6__2->SetLineColor(0);
   hHisto__6__2->SetLineWidth(2);
   hHisto__6__2->SetMarkerStyle(20);
   hHisto__6__2->SetMarkerSize(0);
   hHisto__6__2->GetXaxis()->SetTitle("#it{#eta}^{#it{#mu}}");
   hHisto__6__2->GetXaxis()->SetNdivisions(505);
   hHisto__6__2->GetXaxis()->SetLabelFont(132);
   hHisto__6__2->GetXaxis()->SetLabelOffset(10);
   hHisto__6__2->GetXaxis()->SetLabelSize(0.06);
   hHisto__6__2->GetXaxis()->SetTitleSize(0.06);
   hHisto__6__2->GetXaxis()->SetTickLength(0.04);
   hHisto__6__2->GetXaxis()->SetTitleOffset(10);
   hHisto__6__2->GetXaxis()->SetTitleFont(132);
   hHisto__6__2->GetYaxis()->SetTitle("#it{A}_{#it{#mu}}");
   hHisto__6__2->GetYaxis()->SetNdivisions(506);
   hHisto__6__2->GetYaxis()->SetLabelFont(132);
   hHisto__6__2->GetYaxis()->SetLabelOffset(0.01);
   hHisto__6__2->GetYaxis()->SetLabelSize(0.08);
   hHisto__6__2->GetYaxis()->SetTitleSize(0.08);
   hHisto__6__2->GetYaxis()->SetTitleOffset(0.7);
   hHisto__6__2->GetYaxis()->SetTitleFont(132);
   hHisto__6__2->GetZaxis()->SetLabelFont(132);
   hHisto__6__2->GetZaxis()->SetLabelSize(0.06);
   hHisto__6__2->GetZaxis()->SetTitleSize(0.06);
   hHisto__6__2->GetZaxis()->SetTitleFont(132);
   hHisto__6__2->Draw("sameaxis");
   TLine *line = new TLine(2,-0.599,2,0.599);
   line->SetLineWidth(2);
   line->Draw();
   pPad->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0,1,0.33);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.611111,-0.2450226,4.388889,0.08523025);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.001);
   pPad->SetBottomMargin(0.4848485);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis2[9] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4.25}; 
   
   TH1D *hHisto__4__3 = new TH1D("hHisto__4__3","hHisto",8, xAxis2);
   hHisto__4__3->SetBinContent(1,0.267765);
   hHisto__4__3->SetBinContent(2,0.269823);
   hHisto__4__3->SetBinContent(3,0.258367);
   hHisto__4__3->SetBinContent(4,0.203878);
   hHisto__4__3->SetBinContent(5,0.141504);
   hHisto__4__3->SetBinContent(6,0.0525019);
   hHisto__4__3->SetBinContent(7,-0.0625061);
   hHisto__4__3->SetBinContent(8,-0.238468);
   hHisto__4__3->SetMinimum(-0.0849);
   hHisto__4__3->SetMaximum(0.0849);
   hHisto__4__3->SetEntries(8);
   hHisto__4__3->SetLineColor(0);
   hHisto__4__3->SetLineWidth(2);
   hHisto__4__3->SetMarkerStyle(20);
   hHisto__4__3->SetMarkerSize(0);
   hHisto__4__3->GetXaxis()->SetTitle("#it{#eta}^{#it{e}}");
   hHisto__4__3->GetXaxis()->SetNdivisions(505);
   hHisto__4__3->GetXaxis()->SetLabelFont(132);
   hHisto__4__3->GetXaxis()->SetLabelOffset(0.03);
   hHisto__4__3->GetXaxis()->SetLabelSize(0.18);
   hHisto__4__3->GetXaxis()->SetTitleSize(0.18);
   hHisto__4__3->GetXaxis()->SetTickLength(0.09);
   hHisto__4__3->GetXaxis()->SetTitleOffset(1.15);
   hHisto__4__3->GetXaxis()->SetTitleFont(132);
   hHisto__4__3->GetYaxis()->SetTitle("Theory-Data");
   hHisto__4__3->GetYaxis()->SetNdivisions(406);
   hHisto__4__3->GetYaxis()->SetLabelFont(132);
   hHisto__4__3->GetYaxis()->SetLabelOffset(0.0125);
   hHisto__4__3->GetYaxis()->SetLabelSize(0.15);
   hHisto__4__3->GetYaxis()->SetTitleSize(0.14);
   hHisto__4__3->GetYaxis()->SetTitleOffset(0.45);
   hHisto__4__3->GetYaxis()->SetTitleFont(132);
   hHisto__4__3->GetZaxis()->SetLabelFont(132);
   hHisto__4__3->GetZaxis()->SetLabelSize(0.06);
   hHisto__4__3->GetZaxis()->SetTitleSize(0.06);
   hHisto__4__3->GetZaxis()->SetTitleFont(132);
   hHisto__4__3->Draw("");
   
   Double_t Graph0_fx1003[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph0_fy1003[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fex1003[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph0_fey1003[8] = {
   0.00797518,
   0.00743252,
   0.00694855,
   0.00824981,
   0.00808707,
   0.0121133,
   0.0141532,
   0.0186685};
   gre = new TGraphErrors(8,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph151003 = new TH1F("Graph_Graph_Graph151003","Graph",100,1.75,4.75);
   Graph_Graph_Graph151003->SetMinimum(-0.02235513);
   Graph_Graph_Graph151003->SetMaximum(0.02235513);
   Graph_Graph_Graph151003->SetDirectory(0);
   Graph_Graph_Graph151003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph151003->SetLineColor(ci);
   Graph_Graph_Graph151003->SetLineWidth(2);
   Graph_Graph_Graph151003->SetMarkerStyle(20);
   Graph_Graph_Graph151003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph151003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph151003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph151003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph151003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph151003->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph151003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph151003->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph151003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph151003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph151003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph151003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph151003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph151003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph151003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph151003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph151003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph151003);
   
   gre->Draw("5 ");
   
   Double_t Graph1_fx1004[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph1_fy1004[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fex1004[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph1_fey1004[8] = {
   0.00361587,
   0.00320116,
   0.00333469,
   0.00361813,
   0.00391939,
   0.00470261,
   0.00601863,
   0.00745375};
   gre = new TGraphErrors(8,Graph1_fx1004,Graph1_fy1004,Graph1_fex1004,Graph1_fey1004);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ff9900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph161004 = new TH1F("Graph_Graph_Graph161004","Graph",100,1.75,4.75);
   Graph_Graph_Graph161004->SetMinimum(-0.0108);
   Graph_Graph_Graph161004->SetMaximum(0.0108);
   Graph_Graph_Graph161004->SetDirectory(0);
   Graph_Graph_Graph161004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph161004->SetLineColor(ci);
   Graph_Graph_Graph161004->SetLineWidth(2);
   Graph_Graph_Graph161004->SetMarkerStyle(20);
   Graph_Graph_Graph161004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph161004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph161004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph161004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph161004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph161004->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph161004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph161004->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph161004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph161004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph161004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph161004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph161004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph161004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph161004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph161004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph161004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph161004);
   
   gre->Draw("5 ");
   
   Double_t Graph2_fx3007[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph2_fy3007[48] = {
   -0.00596512,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0100234,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0210668,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.00607804,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0185045,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0157019,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0335939,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0547319,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph2_felx3007[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3007[48] = {
   0.00844393,
   0.00844393,
   0.00844393,
   0.00844393,
   0.00844393,
   0.00844393,
   0.00993328,
   0.00993328,
   0.00993328,
   0.00993328,
   0.00993328,
   0.00993328,
   0.0115901,
   0.0115901,
   0.0115901,
   0.0115901,
   0.0115901,
   0.0115901,
   0.0131198,
   0.0131198,
   0,
   0.0131198,
   0.0131198,
   0.0131198,
   0.0146506,
   0.0146506,
   0.0146506,
   0.0146506,
   0.0146506,
   0.0146506,
   0.0160237,
   0.0160237,
   0.0160237,
   0.0160237,
   0.0160237,
   0.0160237,
   0.0176108,
   0.0176108,
   0.0176108,
   0.0176108,
   0,
   0.0176108,
   0.0201162,
   0.0201162,
   0.0201162,
   0.0201162,
   0.0201162,
   0.0201162};
   Double_t Graph2_fehx3007[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3007[48] = {
   0.00811049,
   0.00811049,
   0.00811049,
   0.00811049,
   0.00811049,
   0.00811049,
   0.00876983,
   0.00876983,
   0.00876983,
   0.00876983,
   0.00876983,
   0.00876983,
   0.00964313,
   0.00964313,
   0.00964313,
   0.00964313,
   0.00964313,
   0.00964313,
   0.0103894,
   0.0103894,
   0,
   0.0103894,
   0.0103894,
   0.0103894,
   0.0115745,
   0.0115745,
   0.0115745,
   0.0115745,
   0.0115745,
   0.0115745,
   0.0131305,
   0.0131305,
   0.0131305,
   0.0131305,
   0.0131305,
   0.0131305,
   0.0156876,
   0.0156876,
   0.0156876,
   0.0156876,
   0,
   0.0156876,
   0.0198406,
   0.0198406,
   0.0198406,
   0.0198406,
   0.0198406,
   0.0198406};
   grae = new TGraphAsymmErrors(48,Graph2_fx3007,Graph2_fy3007,Graph2_felx3007,Graph2_fehx3007,Graph2_fely3007,Graph2_fehy3007);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph433007 = new TH1F("Graph_Graph_Graph433007","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph433007->SetMinimum(-1099999);
   Graph_Graph_Graph433007->SetMaximum(99999.96);
   Graph_Graph_Graph433007->SetDirectory(0);
   Graph_Graph_Graph433007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph433007->SetLineColor(ci);
   Graph_Graph_Graph433007->SetLineWidth(2);
   Graph_Graph_Graph433007->SetMarkerStyle(20);
   Graph_Graph_Graph433007->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph433007->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph433007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph433007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph433007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph433007->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph433007->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph433007->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph433007->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph433007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph433007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph433007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph433007->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph433007->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph433007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph433007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph433007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph433007);
   
   grae->Draw("p ");
   
   Double_t Graph3_fx3008[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph3_fy3008[48] = {
   -999999,
   -0.00396512,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.00432344,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0124668,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.00322196,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0156045,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0254019,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0373939,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0659319,
   -999999,
   -999999,
   -999999,
   -999999};
   Double_t Graph3_felx3008[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3008[48] = {
   0.00660984,
   0.00660984,
   0.00660984,
   0.00660984,
   0.00660984,
   0.00660984,
   0.00664078,
   0.00664078,
   0.00664078,
   0.00664078,
   0.00664078,
   0.00664078,
   0.00709718,
   0.00709718,
   0.00709718,
   0.00709718,
   0.00709718,
   0.00709718,
   0.00771298,
   0.00771298,
   0,
   0.00771298,
   0.00771298,
   0.00771298,
   0.00840536,
   0.00840536,
   0.00840536,
   0.00840536,
   0.00840536,
   0.00840536,
   0.00963587,
   0.00963587,
   0.00963587,
   0.00963587,
   0.00963587,
   0.00963587,
   0.0115564,
   0.0115564,
   0.0115564,
   0.0115564,
   0,
   0.0115564,
   0.0149003,
   0.0149003,
   0.0149003,
   0.0149003,
   0.0149003,
   0.0149003};
   Double_t Graph3_fehx3008[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3008[48] = {
   0.00662873,
   0.00662873,
   0.00662873,
   0.00662873,
   0.00662873,
   0.00662873,
   0.00670671,
   0.00670671,
   0.00670671,
   0.00670671,
   0.00670671,
   0.00670671,
   0.00706965,
   0.00706965,
   0.00706965,
   0.00706965,
   0.00706965,
   0.00706965,
   0.00742092,
   0.00742092,
   0,
   0.00742092,
   0.00742092,
   0.00742092,
   0.00824985,
   0.00824985,
   0.00824985,
   0.00824985,
   0.00824985,
   0.00824985,
   0.0093322,
   0.0093322,
   0.0093322,
   0.0093322,
   0.0093322,
   0.0093322,
   0.011162,
   0.011162,
   0.011162,
   0.011162,
   0,
   0.011162,
   0.0137339,
   0.0137339,
   0.0137339,
   0.0137339,
   0.0137339,
   0.0137339};
   grae = new TGraphAsymmErrors(48,Graph3_fx3008,Graph3_fy3008,Graph3_felx3008,Graph3_fehx3008,Graph3_fely3008,Graph3_fehy3008);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(26);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph443008 = new TH1F("Graph_Graph_Graph443008","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph443008->SetMinimum(-1099999);
   Graph_Graph_Graph443008->SetMaximum(99999.94);
   Graph_Graph_Graph443008->SetDirectory(0);
   Graph_Graph_Graph443008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph443008->SetLineColor(ci);
   Graph_Graph_Graph443008->SetLineWidth(2);
   Graph_Graph_Graph443008->SetMarkerStyle(20);
   Graph_Graph_Graph443008->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph443008->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph443008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph443008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph443008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph443008->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph443008->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph443008->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph443008->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph443008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph443008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph443008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph443008->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph443008->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph443008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph443008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph443008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph443008);
   
   grae->Draw("p ");
   
   Double_t Graph4_fx3009[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph4_fy3009[48] = {
   -999999,
   -999999,
   0.000234883,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.00262344,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0148668,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.00507804,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0145045,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0251019,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0441939,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0762319,
   -999999,
   -999999,
   -999999};
   Double_t Graph4_felx3009[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph4_fely3009[48] = {
   0.00546443,
   0.00546443,
   0.00546443,
   0.00546443,
   0.00546443,
   0.00546443,
   0.00553715,
   0.00553715,
   0.00553715,
   0.00553715,
   0.00553715,
   0.00553715,
   0.00633798,
   0.00633798,
   0.00633798,
   0.00633798,
   0.00633798,
   0.00633798,
   0.00748131,
   0.00748131,
   0,
   0.00748131,
   0.00748131,
   0.00748131,
   0.00899333,
   0.00899333,
   0.00899333,
   0.00899333,
   0.00899333,
   0.00899333,
   0.0112872,
   0.0112872,
   0.0112872,
   0.0112872,
   0.0112872,
   0.0112872,
   0.0140716,
   0.0140716,
   0.0140716,
   0.0140716,
   0,
   0.0140716,
   0.0200125,
   0.0200125,
   0.0200125,
   0.0200125,
   0.0200125,
   0.0200125};
   Double_t Graph4_fehx3009[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph4_fehy3009[48] = {
   0.00507839,
   0.00507839,
   0.00507839,
   0.00507839,
   0.00507839,
   0.00507839,
   0.00541295,
   0.00541295,
   0.00541295,
   0.00541295,
   0.00541295,
   0.00541295,
   0.00630714,
   0.00630714,
   0.00630714,
   0.00630714,
   0.00630714,
   0.00630714,
   0.00726774,
   0.00726774,
   0,
   0.00726774,
   0.00726774,
   0.00726774,
   0.00884816,
   0.00884816,
   0.00884816,
   0.00884816,
   0.00884816,
   0.00884816,
   0.0110291,
   0.0110291,
   0.0110291,
   0.0110291,
   0.0110291,
   0.0110291,
   0.0137495,
   0.0137495,
   0.0137495,
   0.0137495,
   0,
   0.0137495,
   0.0198318,
   0.0198318,
   0.0198318,
   0.0198318,
   0.0198318,
   0.0198318};
   grae = new TGraphAsymmErrors(48,Graph4_fx3009,Graph4_fy3009,Graph4_felx3009,Graph4_fehx3009,Graph4_fely3009,Graph4_fehy3009);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(32);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph453009 = new TH1F("Graph_Graph_Graph453009","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph453009->SetMinimum(-1099999);
   Graph_Graph_Graph453009->SetMaximum(99999.94);
   Graph_Graph_Graph453009->SetDirectory(0);
   Graph_Graph_Graph453009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph453009->SetLineColor(ci);
   Graph_Graph_Graph453009->SetLineWidth(2);
   Graph_Graph_Graph453009->SetMarkerStyle(20);
   Graph_Graph_Graph453009->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph453009->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph453009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph453009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph453009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph453009->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph453009->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph453009->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph453009->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph453009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph453009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph453009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph453009->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph453009->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph453009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph453009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph453009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph453009);
   
   grae->Draw("p ");
   
   Double_t Graph5_fx3010[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph5_fy3010[48] = {
   -999999,
   -999999,
   -999999,
   -0.00376512,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0117234,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0204668,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.00467804,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.00770448,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0233019,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0207939,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0544319,
   -999999,
   -999999};
   Double_t Graph5_felx3010[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph5_fely3010[48] = {
   0.0059439,
   0.0059439,
   0.0059439,
   0.0059439,
   0.0059439,
   0.0059439,
   0.00560179,
   0.00560179,
   0.00560179,
   0.00560179,
   0.00560179,
   0.00560179,
   0.00597495,
   0.00597495,
   0.00597495,
   0.00597495,
   0.00597495,
   0.00597495,
   0.0067,
   0.0067,
   0,
   0.0067,
   0.0067,
   0.0067,
   0.00774919,
   0.00774919,
   0.00774919,
   0.00774919,
   0.00774919,
   0.00774919,
   0.00927254,
   0.00927254,
   0.00927254,
   0.00927254,
   0.00927254,
   0.00927254,
   0.011378,
   0.011378,
   0.011378,
   0.011378,
   0,
   0.011378,
   0.013995,
   0.013995,
   0.013995,
   0.013995,
   0.013995,
   0.013995};
   Double_t Graph5_fehx3010[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph5_fehy3010[48] = {
   0.0065261,
   0.0065261,
   0.0065261,
   0.0065261,
   0.0065261,
   0.0065261,
   0.00700714,
   0.00700714,
   0.00700714,
   0.00700714,
   0.00700714,
   0.00700714,
   0.00788797,
   0.00788797,
   0.00788797,
   0.00788797,
   0.00788797,
   0.00788797,
   0.00884251,
   0.00884251,
   0,
   0.00884251,
   0.00884251,
   0.00884251,
   0.0100846,
   0.0100846,
   0.0100846,
   0.0100846,
   0.0100846,
   0.0100846,
   0.0117818,
   0.0117818,
   0.0117818,
   0.0117818,
   0.0117818,
   0.0117818,
   0.0137706,
   0.0137706,
   0.0137706,
   0.0137706,
   0,
   0.0137706,
   0.0160907,
   0.0160907,
   0.0160907,
   0.0160907,
   0.0160907,
   0.0160907};
   grae = new TGraphAsymmErrors(48,Graph5_fx3010,Graph5_fy3010,Graph5_felx3010,Graph5_fehx3010,Graph5_fely3010,Graph5_fehy3010);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(28);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph463010 = new TH1F("Graph_Graph_Graph463010","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph463010->SetMinimum(-1099999);
   Graph_Graph_Graph463010->SetMaximum(99999.95);
   Graph_Graph_Graph463010->SetDirectory(0);
   Graph_Graph_Graph463010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph463010->SetLineColor(ci);
   Graph_Graph_Graph463010->SetLineWidth(2);
   Graph_Graph_Graph463010->SetMarkerStyle(20);
   Graph_Graph_Graph463010->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph463010->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph463010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph463010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph463010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph463010->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph463010->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph463010->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph463010->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph463010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph463010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph463010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph463010->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph463010->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph463010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph463010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph463010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph463010);
   
   grae->Draw("p ");
   
   Double_t Graph6_fx3011[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph6_fy3011[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   0.0164349,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.00497656,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.00666683,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   0.010722,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.00210448,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.00810194,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0187939,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0553319,
   -999999};
   Double_t Graph6_felx3011[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph6_fely3011[48] = {
   0.00434626,
   0.00434626,
   0.00434626,
   0.00434626,
   0.00434626,
   0.00434626,
   0.00426732,
   0.00426732,
   0.00426732,
   0.00426732,
   0.00426732,
   0.00426732,
   0.00482701,
   0.00482701,
   0.00482701,
   0.00482701,
   0.00482701,
   0.00482701,
   0.00586856,
   0.00586856,
   0,
   0.00586856,
   0.00586856,
   0.00586856,
   0.00688041,
   0.00688041,
   0.00688041,
   0.00688041,
   0.00688041,
   0.00688041,
   0.00834146,
   0.00834146,
   0.00834146,
   0.00834146,
   0.00834146,
   0.00834146,
   0.00989293,
   0.00989293,
   0.00989293,
   0.00989293,
   0,
   0.00989293,
   0.00988635,
   0.00988635,
   0.00988635,
   0.00988635,
   0.00988635,
   0.00988635};
   Double_t Graph6_fehx3011[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph6_fehy3011[48] = {
   0.00384968,
   0.00384968,
   0.00384968,
   0.00384968,
   0.00384968,
   0.00384968,
   0.00410488,
   0.00410488,
   0.00410488,
   0.00410488,
   0.00410488,
   0.00410488,
   0.00478644,
   0.00478644,
   0.00478644,
   0.00478644,
   0.00478644,
   0.00478644,
   0.00559375,
   0.00559375,
   0,
   0.00559375,
   0.00559375,
   0.00559375,
   0.00668954,
   0.00668954,
   0.00668954,
   0.00668954,
   0.00668954,
   0.00668954,
   0.00798874,
   0.00798874,
   0.00798874,
   0.00798874,
   0.00798874,
   0.00798874,
   0.00942921,
   0.00942921,
   0.00942921,
   0.00942921,
   0,
   0.00942921,
   0.00951525,
   0.00951525,
   0.00951525,
   0.00951525,
   0.00951525,
   0.00951525};
   grae = new TGraphAsymmErrors(48,Graph6_fx3011,Graph6_fy3011,Graph6_felx3011,Graph6_fehx3011,Graph6_fely3011,Graph6_fehy3011);
   grae->SetName("Graph6");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph473011 = new TH1F("Graph_Graph_Graph473011","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph473011->SetMinimum(-1099999);
   Graph_Graph_Graph473011->SetMaximum(99999.96);
   Graph_Graph_Graph473011->SetDirectory(0);
   Graph_Graph_Graph473011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph473011->SetLineColor(ci);
   Graph_Graph_Graph473011->SetLineWidth(2);
   Graph_Graph_Graph473011->SetMarkerStyle(20);
   Graph_Graph_Graph473011->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph473011->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph473011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph473011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph473011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph473011->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph473011->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph473011->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph473011->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph473011->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph473011->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph473011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph473011->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph473011->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph473011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph473011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph473011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph473011);
   
   grae->Draw("p ");
   
   Double_t Graph7_fx3012[48] = {
   2.020833,
   2.0625,
   2.104167,
   2.145833,
   2.1875,
   2.229167,
   2.270833,
   2.3125,
   2.354167,
   2.395833,
   2.4375,
   2.479167,
   2.520833,
   2.5625,
   2.604167,
   2.645833,
   2.6875,
   2.729167,
   2.770833,
   2.8125,
   2.854167,
   2.895833,
   2.9375,
   2.979167,
   3.020833,
   3.0625,
   3.104167,
   3.145833,
   3.1875,
   3.229167,
   3.270833,
   3.3125,
   3.354167,
   3.395833,
   3.4375,
   3.479167,
   3.520833,
   3.5625,
   3.604167,
   3.645833,
   3.6875,
   3.729167,
   3.791667,
   3.875,
   3.958333,
   4.041667,
   4.125,
   4.208333};
   Double_t Graph7_fy3012[48] = {
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   3.48832e-05,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0139234,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0184668,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.00737804,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0176045,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0351019,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0401939,
   -999999,
   -999999,
   -999999,
   -999999,
   -999999,
   -0.0665319};
   Double_t Graph7_felx3012[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph7_fely3012[48] = {
   0.00670895,
   0.00670895,
   0.00670895,
   0.00670895,
   0.00670895,
   0.00670895,
   0.00740675,
   0.00740675,
   0.00740675,
   0.00740675,
   0.00740675,
   0.00740675,
   0.00948314,
   0.00948314,
   0.00948314,
   0.00948314,
   0.00948314,
   0.00948314,
   0.0125702,
   0.0125702,
   0,
   0.0125702,
   0.0125702,
   0.0125702,
   0.0167111,
   0.0167111,
   0.0167111,
   0.0167111,
   0.0167111,
   0.0167111,
   0.0214956,
   0.0214956,
   0.0214956,
   0.0214956,
   0.0214956,
   0.0214956,
   0.0295708,
   0.0295708,
   0.0295708,
   0.0295708,
   0,
   0.0295708,
   0.0384398,
   0.0384398,
   0.0384398,
   0.0384398,
   0.0384398,
   0.0384398};
   Double_t Graph7_fehx3012[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph7_fehy3012[48] = {
   0.00639844,
   0.00639844,
   0.00639844,
   0.00639844,
   0.00639844,
   0.00639844,
   0.00731437,
   0.00731437,
   0.00731437,
   0.00731437,
   0.00731437,
   0.00731437,
   0.00946256,
   0.00946256,
   0.00946256,
   0.00946256,
   0.00946256,
   0.00946256,
   0.0124443,
   0.0124443,
   0,
   0.0124443,
   0.0124443,
   0.0124443,
   0.0166334,
   0.0166334,
   0.0166334,
   0.0166334,
   0.0166334,
   0.0166334,
   0.0213612,
   0.0213612,
   0.0213612,
   0.0213612,
   0.0213612,
   0.0213612,
   0.0294189,
   0.0294189,
   0.0294189,
   0.0294189,
   0,
   0.0294189,
   0.0383461,
   0.0383461,
   0.0383461,
   0.0383461,
   0.0383461,
   0.0383461};
   grae = new TGraphAsymmErrors(48,Graph7_fx3012,Graph7_fy3012,Graph7_felx3012,Graph7_fehx3012,Graph7_fely3012,Graph7_fehy3012);
   grae->SetName("Graph7");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(27);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph483012 = new TH1F("Graph_Graph_Graph483012","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph483012->SetMinimum(-1099999);
   Graph_Graph_Graph483012->SetMaximum(99999.96);
   Graph_Graph_Graph483012->SetDirectory(0);
   Graph_Graph_Graph483012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph483012->SetLineColor(ci);
   Graph_Graph_Graph483012->SetLineWidth(2);
   Graph_Graph_Graph483012->SetMarkerStyle(20);
   Graph_Graph_Graph483012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph483012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph483012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph483012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph483012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph483012->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph483012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph483012->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph483012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph483012->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph483012->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph483012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph483012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph483012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph483012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph483012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph483012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph483012);
   
   grae->Draw("p ");
   
   TH1D *hHisto__7__4 = new TH1D("hHisto__7__4","hHisto",8,2,4.5);
   hHisto__7__4->SetBinContent(1,0.2767);
   hHisto__7__4->SetBinContent(2,0.2702);
   hHisto__7__4->SetBinContent(3,0.2439);
   hHisto__7__4->SetBinContent(4,0.1996);
   hHisto__7__4->SetBinContent(5,0.1274);
   hHisto__7__4->SetBinContent(6,0.0275);
   hHisto__7__4->SetBinContent(7,-0.1599);
   hHisto__7__4->SetBinContent(8,-0.4463);
   hHisto__7__4->SetMinimum(-0.0849);
   hHisto__7__4->SetMaximum(0.0849);
   hHisto__7__4->SetEntries(8);
   hHisto__7__4->SetDirectory(0);
   hHisto__7__4->SetLineColor(0);
   hHisto__7__4->SetLineWidth(2);
   hHisto__7__4->SetMarkerStyle(20);
   hHisto__7__4->SetMarkerSize(0);
   hHisto__7__4->GetXaxis()->SetTitle("#it{#eta}^{#it{e}}");
   hHisto__7__4->GetXaxis()->SetNdivisions(505);
   hHisto__7__4->GetXaxis()->SetLabelFont(132);
   hHisto__7__4->GetXaxis()->SetLabelOffset(0.03);
   hHisto__7__4->GetXaxis()->SetLabelSize(0.18);
   hHisto__7__4->GetXaxis()->SetTitleSize(0.18);
   hHisto__7__4->GetXaxis()->SetTickLength(0.09);
   hHisto__7__4->GetXaxis()->SetTitleOffset(1.15);
   hHisto__7__4->GetXaxis()->SetTitleFont(132);
   hHisto__7__4->GetYaxis()->SetTitle("Theory-Data");
   hHisto__7__4->GetYaxis()->SetNdivisions(406);
   hHisto__7__4->GetYaxis()->SetLabelFont(132);
   hHisto__7__4->GetYaxis()->SetLabelOffset(0.0125);
   hHisto__7__4->GetYaxis()->SetLabelSize(0.15);
   hHisto__7__4->GetYaxis()->SetTitleSize(0.14);
   hHisto__7__4->GetYaxis()->SetTitleOffset(0.45);
   hHisto__7__4->GetYaxis()->SetTitleFont(132);
   hHisto__7__4->GetZaxis()->SetLabelFont(132);
   hHisto__7__4->GetZaxis()->SetLabelSize(0.06);
   hHisto__7__4->GetZaxis()->SetTitleSize(0.06);
   hHisto__7__4->GetZaxis()->SetTitleFont(132);
   hHisto__7__4->Draw("sameaxis");
   line = new TLine(2,-0.0849,2,0.0849);
   line->SetLineWidth(2);
   line->Draw();
   pPad->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> figs/Fig5.C <==
void Fig5()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Aug  3 10:33:53 2016) by ROOT version6.04/08
   TCanvas *c1 = new TCanvas("c1", "c1",0,45,700,548);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->ToggleEventStatus();
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.01,0.01,0.99,0.99);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0,0,1,1);
   c1_1->SetFillColor(0);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.14);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.05);
   c1_1->SetBottomMargin(0.16);
   c1_1->SetFrameLineWidth(2);
   c1_1->SetFrameBorderMode(0);
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0.33,1,1);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.740741,249.1806,3.592593,1168.614);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.07462686);
   pPad->SetBottomMargin(0.001);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis1[7] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5}; 
   
   TH1D *hHistod__1 = new TH1D("hHistod__1","hHistod",6, xAxis1);
   hHistod__1->SetBinContent(1,919.487);
   hHistod__1->SetBinContent(2,840.2);
   hHistod__1->SetBinContent(3,763.388);
   hHistod__1->SetBinContent(4,625.115);
   hHistod__1->SetBinContent(5,527.97);
   hHistod__1->SetBinContent(6,350.215);
   hHistod__1->SetBinContent(7,236.552);
   hHistod__1->SetMinimum(250.1);
   hHistod__1->SetMaximum(1100);
   hHistod__1->SetEntries(8);
   hHistod__1->SetLineColor(0);
   hHistod__1->SetLineWidth(2);
   hHistod__1->SetMarkerStyle(20);
   hHistod__1->SetMarkerSize(0);
   hHistod__1->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHistod__1->GetXaxis()->SetNdivisions(505);
   hHistod__1->GetXaxis()->SetLabelFont(132);
   hHistod__1->GetXaxis()->SetLabelOffset(10);
   hHistod__1->GetXaxis()->SetLabelSize(0.06);
   hHistod__1->GetXaxis()->SetTitleSize(0.06);
   hHistod__1->GetXaxis()->SetTickLength(0.04);
   hHistod__1->GetXaxis()->SetTitleOffset(10);
   hHistod__1->GetXaxis()->SetTitleFont(132);
   hHistod__1->GetYaxis()->SetTitle("d#it{#sigma}_{#it{W}#rightarrow#it{l}#it{#nu}}/d#it{#eta}^{#it{l}} [pb]");
   hHistod__1->GetYaxis()->SetNdivisions(506);
   hHistod__1->GetYaxis()->SetLabelFont(132);
   hHistod__1->GetYaxis()->SetLabelOffset(0.02);
   hHistod__1->GetYaxis()->SetLabelSize(0.07);
   hHistod__1->GetYaxis()->SetTitleSize(0.09);
   hHistod__1->GetYaxis()->SetTitleOffset(0.7);
   hHistod__1->GetYaxis()->SetTitleFont(132);
   hHistod__1->GetZaxis()->SetLabelFont(132);
   hHistod__1->GetZaxis()->SetLabelSize(0.06);
   hHistod__1->GetZaxis()->SetTitleSize(0.06);
   hHistod__1->GetZaxis()->SetTitleFont(132);
   hHistod__1->Draw("");
   
   Double_t Graph0_fx1001[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph0_fy1001[8] = {
   919.487,
   840.2,
   763.388,
   625.115,
   527.97,
   350.215,
   236.552,
   115.593};
   Double_t Graph0_fex1001[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph0_fey1001[8] = {
   30.0238,
   22.9116,
   19.6451,
   16.9677,
   15.0046,
   9.60373,
   9.27353,
   4.69403};
   TGraphErrors *gre = new TGraphErrors(8,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph11001 = new TH1F("Graph_Graph_Graph11001","Graph",100,1.75,4.75);
   Graph_Graph_Graph11001->SetMinimum(0);
   Graph_Graph_Graph11001->SetMaximum(1051.719);
   Graph_Graph_Graph11001->SetDirectory(0);
   Graph_Graph_Graph11001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph11001->SetLineColor(ci);
   Graph_Graph_Graph11001->SetLineWidth(2);
   Graph_Graph_Graph11001->SetMarkerStyle(20);
   Graph_Graph_Graph11001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph11001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph11001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph11001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph11001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph11001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph11001->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph11001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph11001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph11001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph11001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph11001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph11001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph11001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph11001);
   
   gre->Draw("5 ");
   
   Double_t Graph1_fx1002[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph1_fy1002[8] = {
   919.487,
   840.2,
   763.388,
   625.115,
   527.97,
   350.215,
   236.552,
   115.593};
   Double_t Graph1_fex1002[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph1_fey1002[8] = {
   4.12302,
   3.34408,
   3.15586,
   2.84847,
   2.66654,
   2.21533,
   2.07647,
   1.46933};
   gre = new TGraphErrors(8,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ff9900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph21002 = new TH1F("Graph_Graph_Graph21002","Graph",100,1.75,4.75);
   Graph_Graph_Graph21002->SetMinimum(0);
   Graph_Graph_Graph21002->SetMaximum(1041.36);
   Graph_Graph_Graph21002->SetDirectory(0);
   Graph_Graph_Graph21002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph21002->SetLineColor(ci);
   Graph_Graph_Graph21002->SetLineWidth(2);
   Graph_Graph_Graph21002->SetMarkerStyle(20);
   Graph_Graph_Graph21002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph21002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph21002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph21002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph21002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph21002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph21002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph21002->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph21002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph21002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph21002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph21002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph21002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph21002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph21002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph21002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph21002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph21002);
   
   gre->Draw("5 ");
   
   Double_t Graph2_fx1003[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph2_fy1003[8] = {
   531.056,
   483.149,
   451.821,
   413.387,
   397.083,
   315.275,
   268.096,
   188.038};
   Double_t Graph2_fex1003[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph2_fey1003[8] = {
   18.3417,
   14.6478,
   13.7261,
   12.6269,
   12.2968,
   10.2606,
   11.9176,
   9.06614};
   gre = new TGraphErrors(8,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#9999ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#9999ff");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph31003 = new TH1F("Graph_Graph_Graph31003","Graph",100,1.75,4.75);
   Graph_Graph_Graph31003->SetMinimum(73.6136);
   Graph_Graph_Graph31003->SetMaximum(587.0838);
   Graph_Graph_Graph31003->SetDirectory(0);
   Graph_Graph_Graph31003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph31003->SetLineColor(ci);
   Graph_Graph_Graph31003->SetLineWidth(2);
   Graph_Graph_Graph31003->SetMarkerStyle(20);
   Graph_Graph_Graph31003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph31003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph31003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph31003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph31003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph31003->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph31003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph31003->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph31003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph31003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph31003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph31003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph31003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph31003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph31003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph31003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph31003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph31003);
   
   gre->Draw("5 ");
   
   Double_t Graph3_fx1004[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph3_fy1004[8] = {
   531.056,
   483.149,
   451.821,
   413.387,
   397.083,
   315.275,
   268.096,
   188.038};
   Double_t Graph3_fex1004[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph3_fey1004[8] = {
   3.38296,
   2.72624,
   2.63947,
   2.48858,
   2.46317,
   2.20544,
   2.22666,
   1.76728};
   gre = new TGraphErrors(8,Graph3_fx1004,Graph3_fy1004,Graph3_fex1004,Graph3_fey1004);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");
   gre->SetFillColor(4);
   gre->SetLineColor(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph41004 = new TH1F("Graph_Graph_Graph41004","Graph",100,1.75,4.75);
   Graph_Graph_Graph41004->SetMinimum(76.5);
   Graph_Graph_Graph41004->SetMaximum(581.7);
   Graph_Graph_Graph41004->SetDirectory(0);
   Graph_Graph_Graph41004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph41004->SetLineColor(ci);
   Graph_Graph_Graph41004->SetLineWidth(2);
   Graph_Graph_Graph41004->SetMarkerStyle(20);
   Graph_Graph_Graph41004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph41004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph41004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph41004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph41004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph41004->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph41004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph41004->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph41004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph41004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph41004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph41004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph41004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph41004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph41004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph41004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph41004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph41004);
   
   gre->Draw("5 ");
   
   Double_t Graph4_fx1005[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.75,
   4.25};
   Double_t Graph4_fy1005[8] = {
   946,
   833.6,
   728,
   613.2,
   478,
   337.6,
   172.8,
   46};
   Double_t Graph4_fex1005[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25,
   0.25};
   Double_t Graph4_fey1005[8] = {
   19.8917,
   15.9097,
   13.5823,
   11.6893,
   9.33809,
   6.8,
   3.74166,
   1.76635};
   gre = new TGraphErrors(8,Graph4_fx1005,Graph4_fy1005,Graph4_fex1005,Graph4_fey1005);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph1a1005 = new TH1F("Graph_Graph_Graph1a1005","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph1a1005->SetMinimum(-1100089);
   Graph_Graph_Graph1a1005->SetMaximum(100992.9);
   Graph_Graph_Graph1a1005->SetDirectory(0);
   Graph_Graph_Graph1a1005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph1a1005->SetLineColor(ci);
   Graph_Graph_Graph1a1005->SetLineWidth(2);
   Graph_Graph_Graph1a1005->SetMarkerStyle(20);
   Graph_Graph_Graph1a1005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph1a1005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph1a1005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph1a1005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph1a1005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph1a1005->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph1a1005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph1a1005->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph1a1005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph1a1005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph1a1005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph1a1005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph1a1005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph1a1005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph1a1005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph1a1005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph1a1005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph1a1005);
   
   gre->Draw("p ");
   
   Double_t Graph5_fx1006[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.75,
   4.25};
   Double_t Graph5_fy1006[8] = {
   536,
   479.2,
   442.4,
   409.6,
   370,
   319.6,
   238.6,
   120};
   Double_t Graph5_fex1006[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25,
   0.25};
   Double_t Graph5_fey1006[8] = {
   11.349,
   9.30376,
   8.47585,
   8.04984,
   7.3973,
   6.14492,
   4.72017,
   3.89358};
   gre = new TGraphErrors(8,Graph5_fx1006,Graph5_fy1006,Graph5_fex1006,Graph5_fey1006);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#00cccc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#00cccc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph2a1006 = new TH1F("Graph_Graph_Graph2a1006","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph2a1006->SetMinimum(-1100051);
   Graph_Graph_Graph2a1006->SetMaximum(100578.3);
   Graph_Graph_Graph2a1006->SetDirectory(0);
   Graph_Graph_Graph2a1006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph2a1006->SetLineColor(ci);
   Graph_Graph_Graph2a1006->SetLineWidth(2);
   Graph_Graph_Graph2a1006->SetMarkerStyle(21);
   Graph_Graph_Graph2a1006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph2a1006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph2a1006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph2a1006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph2a1006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph2a1006->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph2a1006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph2a1006->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph2a1006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph2a1006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph2a1006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph2a1006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph2a1006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph2a1006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph2a1006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph2a1006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph2a1006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph2a1006);
   
   gre->Draw("p ");
   
   TLegend *leg = new TLegend(0.69,0.27,0.89,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0625);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","#scale[1.1]{LHCb, #it{#sqrt{s}} = 8 TeV}","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","#it{W}^{+}#rightarrow#it{e}#it{#nu} (stat)","f");

   ci = TColor::GetColor("#ff9900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","#it{W}^{+}#rightarrow#it{e}#it{#nu} (tot)","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","#it{W}^{#font[122]{-}}#rightarrow#it{e}#it{#nu} (stat)","f");
   entry->SetFillColor(4);
   entry->SetFillStyle(1001);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(32);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","#it{W}^{#font[122]{-}}#rightarrow#it{e}#it{#nu} (tot)","f");

   ci = TColor::GetColor("#9999ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","#it{W^{+}}#rightarrow#it{#mu}#it{#nu} (tot)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#990000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","#it{W^{#font[122]{-}}}#rightarrow#it{#mu}#it{#nu} (tot)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#00cccc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#00cccc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.18,0.1,"#it{p}_{T}^{#it{l}} > 20 GeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis2[7] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5}; 
   
   TH1D *hHisto__1__2 = new TH1D("hHisto__1__2","hHistod",6, xAxis2);
   hHisto__1__2->SetBinContent(1,919.487);
   hHisto__1__2->SetBinContent(2,840.2);
   hHisto__1__2->SetBinContent(3,763.388);
   hHisto__1__2->SetBinContent(4,625.115);
   hHisto__1__2->SetBinContent(5,527.97);
   hHisto__1__2->SetBinContent(6,350.215);
   hHisto__1__2->SetBinContent(7,236.552);
   hHisto__1__2->SetMinimum(250.1);
   hHisto__1__2->SetMaximum(1100);
   hHisto__1__2->SetEntries(8);
   hHisto__1__2->SetDirectory(0);
   hHisto__1__2->SetLineColor(0);
   hHisto__1__2->SetLineWidth(2);
   hHisto__1__2->SetMarkerStyle(20);
   hHisto__1__2->SetMarkerSize(0);
   hHisto__1__2->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHisto__1__2->GetXaxis()->SetNdivisions(505);
   hHisto__1__2->GetXaxis()->SetLabelFont(132);
   hHisto__1__2->GetXaxis()->SetLabelOffset(10);
   hHisto__1__2->GetXaxis()->SetLabelSize(0.06);
   hHisto__1__2->GetXaxis()->SetTitleSize(0.06);
   hHisto__1__2->GetXaxis()->SetTickLength(0.04);
   hHisto__1__2->GetXaxis()->SetTitleOffset(10);
   hHisto__1__2->GetXaxis()->SetTitleFont(132);
   hHisto__1__2->GetYaxis()->SetTitle("d#it{#sigma}_{#it{W}#rightarrow#it{l}#it{#nu}}/d#it{#eta}^{#it{l}} [pb]");
   hHisto__1__2->GetYaxis()->SetNdivisions(506);
   hHisto__1__2->GetYaxis()->SetLabelFont(132);
   hHisto__1__2->GetYaxis()->SetLabelOffset(0.02);
   hHisto__1__2->GetYaxis()->SetLabelSize(0.07);
   hHisto__1__2->GetYaxis()->SetTitleSize(0.09);
   hHisto__1__2->GetYaxis()->SetTitleOffset(0.7);
   hHisto__1__2->GetYaxis()->SetTitleFont(132);
   hHisto__1__2->GetZaxis()->SetLabelFont(132);
   hHisto__1__2->GetZaxis()->SetLabelSize(0.06);
   hHisto__1__2->GetZaxis()->SetTitleSize(0.06);
   hHisto__1__2->GetZaxis()->SetTitleFont(132);
   hHisto__1__2->Draw("sameaxis");
   TLine *line = new TLine(2,0.001,2,1100);
   line->SetLineWidth(2);
   line->Draw();
   pPad->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0,1,0.33);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.740741,0.6277042,3.592593,1.129502);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.001);
   pPad->SetBottomMargin(0.4848485);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis3[7] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5}; 
   
   TH1D *hHistoa__3 = new TH1D("hHistoa__3","hHistod",6, xAxis3);
   hHistoa__3->SetBinContent(1,919.487);
   hHistoa__3->SetBinContent(2,840.2);
   hHistoa__3->SetBinContent(3,763.388);
   hHistoa__3->SetBinContent(4,625.115);
   hHistoa__3->SetBinContent(5,527.97);
   hHistoa__3->SetBinContent(6,350.215);
   hHistoa__3->SetBinContent(7,236.552);
   hHistoa__3->SetMinimum(0.871);
   hHistoa__3->SetMaximum(1.129);
   hHistoa__3->SetEntries(8);
   hHistoa__3->SetLineColor(0);
   hHistoa__3->SetLineWidth(2);
   hHistoa__3->SetMarkerStyle(20);
   hHistoa__3->SetMarkerSize(0);
   hHistoa__3->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHistoa__3->GetXaxis()->SetNdivisions(505);
   hHistoa__3->GetXaxis()->SetLabelFont(132);
   hHistoa__3->GetXaxis()->SetLabelOffset(0.03);
   hHistoa__3->GetXaxis()->SetLabelSize(0.18);
   hHistoa__3->GetXaxis()->SetTitleSize(0.18);
   hHistoa__3->GetXaxis()->SetTickLength(0.09);
   hHistoa__3->GetXaxis()->SetTitleOffset(1.15);
   hHistoa__3->GetXaxis()->SetTitleFont(132);
   hHistoa__3->GetYaxis()->SetTitle("#it{#mu/e}    ");
   hHistoa__3->GetYaxis()->SetNdivisions(0);
   hHistoa__3->GetYaxis()->SetLabelFont(132);
   hHistoa__3->GetYaxis()->SetLabelOffset(0.0125);
   hHistoa__3->GetYaxis()->SetLabelSize(0.15);
   hHistoa__3->GetYaxis()->SetTitleSize(0.14);
   hHistoa__3->GetYaxis()->SetTitleOffset(0.4);
   hHistoa__3->GetYaxis()->SetTitleFont(132);
   hHistoa__3->GetZaxis()->SetLabelFont(132);
   hHistoa__3->GetZaxis()->SetLabelSize(0.06);
   hHistoa__3->GetZaxis()->SetTitleSize(0.06);
   hHistoa__3->GetZaxis()->SetTitleFont(132);
   hHistoa__3->Draw("");
   pPad->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0.165,1,0.33);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.740741,0.6277042,3.592593,1.129502);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.001);
   pPad->SetBottomMargin(0.4848485);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis4[7] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5}; 
   
   TH1D *hHistob__4 = new TH1D("hHistob__4","hHistod",6, xAxis4);
   hHistob__4->SetBinContent(1,919.487);
   hHistob__4->SetBinContent(2,840.2);
   hHistob__4->SetBinContent(3,763.388);
   hHistob__4->SetBinContent(4,625.115);
   hHistob__4->SetBinContent(5,527.97);
   hHistob__4->SetBinContent(6,350.215);
   hHistob__4->SetBinContent(7,236.552);
   hHistob__4->SetMinimum(0.871);
   hHistob__4->SetMaximum(1.129);
   hHistob__4->SetEntries(8);
   hHistob__4->SetLineColor(0);
   hHistob__4->SetLineWidth(2);
   hHistob__4->SetMarkerStyle(20);
   hHistob__4->SetMarkerSize(0);
   hHistob__4->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHistob__4->GetXaxis()->SetNdivisions(505);
   hHistob__4->GetXaxis()->SetLabelFont(132);
   hHistob__4->GetXaxis()->SetLabelOffset(10);
   hHistob__4->GetXaxis()->SetLabelSize(0.06);
   hHistob__4->GetXaxis()->SetTitleSize(0.06);
   hHistob__4->GetXaxis()->SetTickLength(0.1);
   hHistob__4->GetXaxis()->SetTitleOffset(10);
   hHistob__4->GetXaxis()->SetTitleFont(132);
   hHistob__4->GetYaxis()->SetNdivisions(4);
   hHistob__4->GetYaxis()->SetLabelFont(132);
   hHistob__4->GetYaxis()->SetLabelOffset(0.02);
   hHistob__4->GetYaxis()->SetLabelSize(0.16);
   hHistob__4->GetYaxis()->SetTitleSize(0.25);
   hHistob__4->GetYaxis()->SetTitleOffset(0.2);
   hHistob__4->GetYaxis()->SetTitleFont(132);
   hHistob__4->GetZaxis()->SetLabelFont(132);
   hHistob__4->GetZaxis()->SetLabelSize(0.06);
   hHistob__4->GetZaxis()->SetTitleSize(0.06);
   hHistob__4->GetZaxis()->SetTitleFont(132);
   hHistob__4->Draw("");
   
   Double_t Graph0_fx1007[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph0_fy1007[8] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t Graph0_fex1007[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph0_fey1007[8] = {
   0.0326528,
   0.0272693,
   0.0257341,
   0.0271433,
   0.0284194,
   0.0274224,
   0.0392029,
   0.0406082};
   gre = new TGraphErrors(8,Graph0_fx1007,Graph0_fy1007,Graph0_fex1007,Graph0_fey1007);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph5a1007 = new TH1F("Graph_Graph_Graph5a1007","Graph",100,1.75,4.75);
   Graph_Graph_Graph5a1007->SetMinimum(0.9568973);
   Graph_Graph_Graph5a1007->SetMaximum(1.043103);
   Graph_Graph_Graph5a1007->SetDirectory(0);
   Graph_Graph_Graph5a1007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph5a1007->SetLineColor(ci);
   Graph_Graph_Graph5a1007->SetLineWidth(2);
   Graph_Graph_Graph5a1007->SetMarkerStyle(20);
   Graph_Graph_Graph5a1007->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph5a1007->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph5a1007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph5a1007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph5a1007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph5a1007->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph5a1007->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph5a1007->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph5a1007->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph5a1007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph5a1007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph5a1007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph5a1007->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph5a1007->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph5a1007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph5a1007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph5a1007->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph5a1007);
   
   gre->Draw("5 ");
   
   Double_t Graph1_fx1008[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph1_fy1008[8] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t Graph1_fex1008[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph1_fey1008[8] = {
   0.00448405,
   0.0039801,
   0.00413402,
   0.00455672,
   0.00505055,
   0.00632563,
   0.00877805,
   0.0127112};
   gre = new TGraphErrors(8,Graph1_fx1008,Graph1_fy1008,Graph1_fex1008,Graph1_fey1008);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ff9900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph6a1008 = new TH1F("Graph_Graph_Graph6a1008","Graph",100,1.75,4.75);
   Graph_Graph_Graph6a1008->SetMinimum(0.9791304);
   Graph_Graph_Graph6a1008->SetMaximum(1.02087);
   Graph_Graph_Graph6a1008->SetDirectory(0);
   Graph_Graph_Graph6a1008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph6a1008->SetLineColor(ci);
   Graph_Graph_Graph6a1008->SetLineWidth(2);
   Graph_Graph_Graph6a1008->SetMarkerStyle(20);
   Graph_Graph_Graph6a1008->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph6a1008->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph6a1008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph6a1008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph6a1008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph6a1008->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph6a1008->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph6a1008->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph6a1008->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph6a1008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph6a1008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph6a1008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph6a1008->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph6a1008->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph6a1008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph6a1008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph6a1008->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph6a1008);
   
   gre->Draw("5 ");
   
   Double_t Graph2_fx1009[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   0,
   0};
   Double_t Graph2_fy1009[8] = {
   1.02883,
   0.992144,
   0.953644,
   0.980939,
   0.905354,
   0.96398,
   0,
   0};
   Double_t Graph2_fex1009[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0,
   0};
   Double_t Graph2_fey1009[8] = {
   0.0331864,
   0.0250827,
   0.0225548,
   0.0246601,
   0.0242368,
   0.0276665,
   0,
   0};
   gre = new TGraphErrors(8,Graph2_fx1009,Graph2_fy1009,Graph2_fex1009,Graph2_fey1009);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph131009 = new TH1F("Graph_Graph_Graph131009","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph131009->SetMinimum(-23913.13);
   Graph_Graph_Graph131009->SetMaximum(2175.079);
   Graph_Graph_Graph131009->SetDirectory(0);
   Graph_Graph_Graph131009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph131009->SetLineColor(ci);
   Graph_Graph_Graph131009->SetLineWidth(2);
   Graph_Graph_Graph131009->SetMarkerStyle(20);
   Graph_Graph_Graph131009->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph131009->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph131009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph131009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph131009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph131009->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph131009->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph131009->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph131009->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph131009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph131009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph131009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph131009->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph131009->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph131009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph131009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph131009->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph131009);
   
   gre->Draw("p ");
   Double_t xAxis5[7] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5}; 
   
   TH1D *hHisto__2__5 = new TH1D("hHisto__2__5","hHistod",6, xAxis5);
   hHisto__2__5->SetBinContent(1,919.487);
   hHisto__2__5->SetBinContent(2,840.2);
   hHisto__2__5->SetBinContent(3,763.388);
   hHisto__2__5->SetBinContent(4,625.115);
   hHisto__2__5->SetBinContent(5,527.97);
   hHisto__2__5->SetBinContent(6,350.215);
   hHisto__2__5->SetBinContent(7,236.552);
   hHisto__2__5->SetMinimum(0.871);
   hHisto__2__5->SetMaximum(1.129);
   hHisto__2__5->SetEntries(8);
   hHisto__2__5->SetDirectory(0);
   hHisto__2__5->SetLineColor(0);
   hHisto__2__5->SetLineWidth(2);
   hHisto__2__5->SetMarkerStyle(20);
   hHisto__2__5->SetMarkerSize(0);
   hHisto__2__5->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHisto__2__5->GetXaxis()->SetNdivisions(505);
   hHisto__2__5->GetXaxis()->SetLabelFont(132);
   hHisto__2__5->GetXaxis()->SetLabelOffset(10);
   hHisto__2__5->GetXaxis()->SetLabelSize(0.06);
   hHisto__2__5->GetXaxis()->SetTitleSize(0.06);
   hHisto__2__5->GetXaxis()->SetTickLength(0.1);
   hHisto__2__5->GetXaxis()->SetTitleOffset(10);
   hHisto__2__5->GetXaxis()->SetTitleFont(132);
   hHisto__2__5->GetYaxis()->SetNdivisions(4);
   hHisto__2__5->GetYaxis()->SetLabelFont(132);
   hHisto__2__5->GetYaxis()->SetLabelOffset(0.02);
   hHisto__2__5->GetYaxis()->SetLabelSize(0.16);
   hHisto__2__5->GetYaxis()->SetTitleSize(0.25);
   hHisto__2__5->GetYaxis()->SetTitleOffset(0.2);
   hHisto__2__5->GetYaxis()->SetTitleFont(132);
   hHisto__2__5->GetZaxis()->SetLabelFont(132);
   hHisto__2__5->GetZaxis()->SetLabelSize(0.06);
   hHisto__2__5->GetZaxis()->SetTitleSize(0.06);
   hHisto__2__5->GetZaxis()->SetTitleFont(132);
   hHisto__2__5->Draw("sameaxis");
   line = new TLine(2,0.871,2,1.129);
   line->SetLineWidth(2);
   line->Draw();
   pPad->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0.08,1,0.245);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.740741,0.6277042,3.592593,1.129502);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.001);
   pPad->SetBottomMargin(0.4848485);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis6[7] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5}; 
   
   TH1D *hHistoc__6 = new TH1D("hHistoc__6","hHistod",6, xAxis6);
   hHistoc__6->SetBinContent(1,919.487);
   hHistoc__6->SetBinContent(2,840.2);
   hHistoc__6->SetBinContent(3,763.388);
   hHistoc__6->SetBinContent(4,625.115);
   hHistoc__6->SetBinContent(5,527.97);
   hHistoc__6->SetBinContent(6,350.215);
   hHistoc__6->SetBinContent(7,236.552);
   hHistoc__6->SetMinimum(0.871);
   hHistoc__6->SetMaximum(1.129);
   hHistoc__6->SetEntries(8);
   hHistoc__6->SetLineColor(0);
   hHistoc__6->SetLineWidth(2);
   hHistoc__6->SetMarkerStyle(20);
   hHistoc__6->SetMarkerSize(0);
   hHistoc__6->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHistoc__6->GetXaxis()->SetNdivisions(505);
   hHistoc__6->GetXaxis()->SetLabelFont(132);
   hHistoc__6->GetXaxis()->SetLabelOffset(10);
   hHistoc__6->GetXaxis()->SetLabelSize(0.18);
   hHistoc__6->GetXaxis()->SetTitleSize(0.18);
   hHistoc__6->GetXaxis()->SetTickLength(0.1);
   hHistoc__6->GetXaxis()->SetTitleOffset(10);
   hHistoc__6->GetXaxis()->SetTitleFont(132);
   hHistoc__6->GetYaxis()->SetNdivisions(4);
   hHistoc__6->GetYaxis()->SetLabelFont(132);
   hHistoc__6->GetYaxis()->SetLabelOffset(0.02);
   hHistoc__6->GetYaxis()->SetLabelSize(0.16);
   hHistoc__6->GetYaxis()->SetTitleSize(0.25);
   hHistoc__6->GetYaxis()->SetTitleOffset(0.2);
   hHistoc__6->GetYaxis()->SetTitleFont(132);
   hHistoc__6->GetZaxis()->SetLabelFont(132);
   hHistoc__6->GetZaxis()->SetLabelSize(0.06);
   hHistoc__6->GetZaxis()->SetTitleSize(0.06);
   hHistoc__6->GetZaxis()->SetTitleFont(132);
   hHistoc__6->Draw("");
   
   Double_t Graph0_fx1010[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph0_fy1010[8] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t Graph0_fex1010[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph0_fey1010[8] = {
   0.0345382,
   0.0303173,
   0.0303795,
   0.030545,
   0.0309678,
   0.0325448,
   0.0444529,
   0.0482144};
   gre = new TGraphErrors(8,Graph0_fx1010,Graph0_fy1010,Graph0_fex1010,Graph0_fey1010);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#9999ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#9999ff");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph7a1010 = new TH1F("Graph_Graph_Graph7a1010","Graph",100,1.75,4.75);
   Graph_Graph_Graph7a1010->SetMinimum(0.9640278);
   Graph_Graph_Graph7a1010->SetMaximum(1.035972);
   Graph_Graph_Graph7a1010->SetDirectory(0);
   Graph_Graph_Graph7a1010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph7a1010->SetLineColor(ci);
   Graph_Graph_Graph7a1010->SetLineWidth(2);
   Graph_Graph_Graph7a1010->SetMarkerStyle(20);
   Graph_Graph_Graph7a1010->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph7a1010->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph7a1010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph7a1010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph7a1010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph7a1010->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph7a1010->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph7a1010->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph7a1010->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph7a1010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph7a1010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph7a1010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph7a1010->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph7a1010->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph7a1010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph7a1010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph7a1010->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph7a1010);
   
   gre->Draw("5 ");
   
   Double_t Graph1_fx1011[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph1_fy1011[8] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t Graph1_fex1011[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph1_fey1011[8] = {
   0.00637026,
   0.00564264,
   0.00584186,
   0.00601998,
   0.00620317,
   0.00699529,
   0.00830545,
   0.00939851};
   gre = new TGraphErrors(8,Graph1_fx1011,Graph1_fy1011,Graph1_fex1011,Graph1_fey1011);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillColor(4);
   gre->SetLineColor(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph8a1011 = new TH1F("Graph_Graph_Graph8a1011","Graph",100,1.75,4.75);
   Graph_Graph_Graph8a1011->SetMinimum(0.986);
   Graph_Graph_Graph8a1011->SetMaximum(1.014);
   Graph_Graph_Graph8a1011->SetDirectory(0);
   Graph_Graph_Graph8a1011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph8a1011->SetLineColor(ci);
   Graph_Graph_Graph8a1011->SetLineWidth(2);
   Graph_Graph_Graph8a1011->SetMarkerStyle(20);
   Graph_Graph_Graph8a1011->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph8a1011->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph8a1011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph8a1011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph8a1011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph8a1011->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph8a1011->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph8a1011->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph8a1011->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph8a1011->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph8a1011->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph8a1011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph8a1011->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph8a1011->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph8a1011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph8a1011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph8a1011->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph8a1011);
   
   gre->Draw("5 ");
   
   Double_t Graph2_fx1012[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   0,
   0};
   Double_t Graph2_fy1012[8] = {
   1.00931,
   0.991826,
   0.979149,
   0.990838,
   0.931795,
   1.01372,
   0,
   0};
   Double_t Graph2_fex1012[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0,
   0};
   Double_t Graph2_fey1012[8] = {
   0.0351078,
   0.0294445,
   0.0287401,
   0.0296614,
   0.0284766,
   0.0323228,
   0,
   0};
   gre = new TGraphErrors(8,Graph2_fx1012,Graph2_fy1012,Graph2_fex1012,Graph2_fey1012);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#00cccc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#00cccc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph191012 = new TH1F("Graph_Graph_Graph191012","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph191012->SetMinimum(-9166.763);
   Graph_Graph_Graph191012->SetMaximum(834.4887);
   Graph_Graph_Graph191012->SetDirectory(0);
   Graph_Graph_Graph191012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph191012->SetLineColor(ci);
   Graph_Graph_Graph191012->SetLineWidth(2);
   Graph_Graph_Graph191012->SetMarkerStyle(20);
   Graph_Graph_Graph191012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph191012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph191012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph191012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph191012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph191012->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph191012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph191012->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph191012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph191012->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph191012->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph191012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph191012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph191012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph191012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph191012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph191012->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph191012);
   
   gre->Draw("p ");
   Double_t xAxis7[7] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5}; 
   
   TH1D *hHisto__3__7 = new TH1D("hHisto__3__7","hHistod",6, xAxis7);
   hHisto__3__7->SetBinContent(1,919.487);
   hHisto__3__7->SetBinContent(2,840.2);
   hHisto__3__7->SetBinContent(3,763.388);
   hHisto__3__7->SetBinContent(4,625.115);
   hHisto__3__7->SetBinContent(5,527.97);
   hHisto__3__7->SetBinContent(6,350.215);
   hHisto__3__7->SetBinContent(7,236.552);
   hHisto__3__7->SetMinimum(0.871);
   hHisto__3__7->SetMaximum(1.129);
   hHisto__3__7->SetEntries(8);
   hHisto__3__7->SetDirectory(0);
   hHisto__3__7->SetLineColor(0);
   hHisto__3__7->SetLineWidth(2);
   hHisto__3__7->SetMarkerStyle(20);
   hHisto__3__7->SetMarkerSize(0);
   hHisto__3__7->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHisto__3__7->GetXaxis()->SetNdivisions(505);
   hHisto__3__7->GetXaxis()->SetLabelFont(132);
   hHisto__3__7->GetXaxis()->SetLabelOffset(10);
   hHisto__3__7->GetXaxis()->SetLabelSize(0.18);
   hHisto__3__7->GetXaxis()->SetTitleSize(0.18);
   hHisto__3__7->GetXaxis()->SetTickLength(0.1);
   hHisto__3__7->GetXaxis()->SetTitleOffset(10);
   hHisto__3__7->GetXaxis()->SetTitleFont(132);
   hHisto__3__7->GetYaxis()->SetNdivisions(4);
   hHisto__3__7->GetYaxis()->SetLabelFont(132);
   hHisto__3__7->GetYaxis()->SetLabelOffset(0.02);
   hHisto__3__7->GetYaxis()->SetLabelSize(0.16);
   hHisto__3__7->GetYaxis()->SetTitleSize(0.25);
   hHisto__3__7->GetYaxis()->SetTitleOffset(0.2);
   hHisto__3__7->GetYaxis()->SetTitleFont(132);
   hHisto__3__7->GetZaxis()->SetLabelFont(132);
   hHisto__3__7->GetZaxis()->SetLabelSize(0.06);
   hHisto__3__7->GetZaxis()->SetTitleSize(0.06);
   hHisto__3__7->GetZaxis()->SetTitleFont(132);
   hHisto__3__7->Draw("sameaxis");
   line = new TLine(2,0.871,2,1.129);
   line->SetLineWidth(2);
   line->Draw();
   pPad->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> figs/Fig6.C <==
void Fig6()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Aug  3 10:36:03 2016) by ROOT version6.04/08
   TCanvas *c1 = new TCanvas("c1", "c1",0,45,700,548);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->ToggleEventStatus();
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.01,0.01,0.99,0.99);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0,0,1,1);
   c1_1->SetFillColor(0);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.14);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.05);
   c1_1->SetBottomMargin(0.16);
   c1_1->SetFrameLineWidth(2);
   c1_1->SetFrameBorderMode(0);
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0.33,1,1);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.740741,0.8989182,3.592593,1.980732);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.07462686);
   pPad->SetBottomMargin(0.001);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis1[7] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5}; 
   
   TH1D *hHisto__1 = new TH1D("hHisto__1","hHisto",6, xAxis1);
   hHisto__1->SetBinContent(1,1.73136);
   hHisto__1->SetBinContent(2,1.73906);
   hHisto__1->SetBinContent(3,1.69675);
   hHisto__1->SetBinContent(4,1.51218);
   hHisto__1->SetBinContent(5,1.32966);
   hHisto__1->SetBinContent(6,1.11082);
   hHisto__1->SetBinContent(7,0.882342);
   hHisto__1->SetMinimum(0.9);
   hHisto__1->SetMaximum(1.9);
   hHisto__1->SetEntries(8);
   hHisto__1->SetLineColor(0);
   hHisto__1->SetLineWidth(2);
   hHisto__1->SetMarkerStyle(20);
   hHisto__1->SetMarkerSize(0);
   hHisto__1->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHisto__1->GetXaxis()->SetNdivisions(505);
   hHisto__1->GetXaxis()->SetLabelFont(132);
   hHisto__1->GetXaxis()->SetLabelOffset(10);
   hHisto__1->GetXaxis()->SetLabelSize(0.06);
   hHisto__1->GetXaxis()->SetTitleSize(0.06);
   hHisto__1->GetXaxis()->SetTickLength(0.04);
   hHisto__1->GetXaxis()->SetTitleOffset(10);
   hHisto__1->GetXaxis()->SetTitleFont(132);
   hHisto__1->GetYaxis()->SetTitle("#it{R}_{#it{W}^{#pm}}");
   hHisto__1->GetYaxis()->SetNdivisions(506);
   hHisto__1->GetYaxis()->SetLabelFont(132);
   hHisto__1->GetYaxis()->SetLabelOffset(0.01);
   hHisto__1->GetYaxis()->SetLabelSize(0.08);
   hHisto__1->GetYaxis()->SetTitleSize(0.08);
   hHisto__1->GetYaxis()->SetTitleOffset(0.7);
   hHisto__1->GetYaxis()->SetTitleFont(132);
   hHisto__1->GetZaxis()->SetLabelFont(132);
   hHisto__1->GetZaxis()->SetLabelSize(0.06);
   hHisto__1->GetZaxis()->SetTitleSize(0.06);
   hHisto__1->GetZaxis()->SetTitleFont(132);
   hHisto__1->Draw("");
   
   Double_t Graph0_fx1001[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph0_fy1001[8] = {
   1.73136,
   1.73906,
   1.69675,
   1.51218,
   1.32966,
   1.11082,
   0.882342,
   0.614898};
   Double_t Graph0_fex1001[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph0_fey1001[8] = {
   0.0297488,
   0.0278811,
   0.0252665,
   0.0260324,
   0.0219455,
   0.0269859,
   0.0250739,
   0.0243427};
   TGraphErrors *gre = new TGraphErrors(8,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph91001 = new TH1F("Graph_Graph_Graph91001","Graph",100,1.75,4.75);
   Graph_Graph_Graph91001->SetMinimum(0.2222145);
   Graph_Graph_Graph91001->SetMaximum(1.931023);
   Graph_Graph_Graph91001->SetDirectory(0);
   Graph_Graph_Graph91001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph91001->SetLineColor(ci);
   Graph_Graph_Graph91001->SetLineWidth(2);
   Graph_Graph_Graph91001->SetMarkerStyle(20);
   Graph_Graph_Graph91001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph91001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph91001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph91001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph91001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph91001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph91001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph91001->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph91001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph91001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph91001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph91001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph91001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph91001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph91001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph91001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph91001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph91001);
   
   gre->Draw("5 ");
   
   Double_t Graph1_fx1002[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph1_fy1002[8] = {
   1.73136,
   1.73906,
   1.69675,
   1.51218,
   1.32966,
   1.11082,
   0.882342,
   0.614898};
   Double_t Graph1_fex1002[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph1_fey1002[8] = {
   0.0134878,
   0.0120083,
   0.0121257,
   0.0114171,
   0.0106359,
   0.0104764,
   0.0106626,
   0.00971931};
   gre = new TGraphErrors(8,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ff9900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph101002 = new TH1F("Graph_Graph_Graph101002","Graph",100,1.75,4.75);
   Graph_Graph_Graph101002->SetMinimum(0.2334);
   Graph_Graph_Graph101002->SetMaximum(1.9206);
   Graph_Graph_Graph101002->SetDirectory(0);
   Graph_Graph_Graph101002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph101002->SetLineColor(ci);
   Graph_Graph_Graph101002->SetLineWidth(2);
   Graph_Graph_Graph101002->SetMarkerStyle(20);
   Graph_Graph_Graph101002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph101002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph101002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph101002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph101002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph101002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph101002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph101002->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph101002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph101002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph101002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph101002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph101002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph101002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph101002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph101002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph101002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph101002);
   
   gre->Draw("5 ");
   
   Double_t Graph2_fx1003[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.75,
   4.25};
   Double_t Graph2_fy1003[8] = {
   1.765,
   1.74,
   1.645,
   1.499,
   1.292,
   1.057,
   0.724,
   0.383};
   Double_t Graph2_fex1003[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25,
   0.25};
   Double_t Graph2_fey1003[8] = {
   0.023622,
   0.0217256,
   0.0171464,
   0.0156844,
   0.0142829,
   0.0128841,
   0.0152643,
   0.0183848};
   gre = new TGraphErrors(8,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph251003 = new TH1F("Graph_Graph_Graph251003","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph251003->SetMinimum(-1099999);
   Graph_Graph_Graph251003->SetMaximum(100001.8);
   Graph_Graph_Graph251003->SetDirectory(0);
   Graph_Graph_Graph251003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph251003->SetLineColor(ci);
   Graph_Graph_Graph251003->SetLineWidth(2);
   Graph_Graph_Graph251003->SetMarkerStyle(20);
   Graph_Graph_Graph251003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph251003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph251003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph251003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph251003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph251003->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph251003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph251003->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph251003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph251003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph251003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph251003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph251003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph251003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph251003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph251003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph251003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph251003);
   
   gre->Draw("p ");
   
   TLegend *leg = new TLegend(0.69,0.2,0.89,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0625);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","#scale[1.1]{LHCb, #it{#sqrt{s}} = 8 TeV}","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","R_{#it{W^{#pm}}}^{#it{e}} (stat)","f");

   ci = TColor::GetColor("#ff9900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","R_{#it{W^{#pm}}}^{#it{e}} (tot)","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","R_{#it{W^{#pm}}}^{#it{#mu}} (tot)","p");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(32);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.18,0.08,"#it{p}_{T}^{#it{l}} > 20 GeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis2[7] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5}; 
   
   TH1D *hHisto__4__2 = new TH1D("hHisto__4__2","hHisto",6, xAxis2);
   hHisto__4__2->SetBinContent(1,1.73136);
   hHisto__4__2->SetBinContent(2,1.73906);
   hHisto__4__2->SetBinContent(3,1.69675);
   hHisto__4__2->SetBinContent(4,1.51218);
   hHisto__4__2->SetBinContent(5,1.32966);
   hHisto__4__2->SetBinContent(6,1.11082);
   hHisto__4__2->SetBinContent(7,0.882342);
   hHisto__4__2->SetMinimum(0.9);
   hHisto__4__2->SetMaximum(1.9);
   hHisto__4__2->SetEntries(8);
   hHisto__4__2->SetDirectory(0);
   hHisto__4__2->SetLineColor(0);
   hHisto__4__2->SetLineWidth(2);
   hHisto__4__2->SetMarkerStyle(20);
   hHisto__4__2->SetMarkerSize(0);
   hHisto__4__2->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHisto__4__2->GetXaxis()->SetNdivisions(505);
   hHisto__4__2->GetXaxis()->SetLabelFont(132);
   hHisto__4__2->GetXaxis()->SetLabelOffset(10);
   hHisto__4__2->GetXaxis()->SetLabelSize(0.06);
   hHisto__4__2->GetXaxis()->SetTitleSize(0.06);
   hHisto__4__2->GetXaxis()->SetTickLength(0.04);
   hHisto__4__2->GetXaxis()->SetTitleOffset(10);
   hHisto__4__2->GetXaxis()->SetTitleFont(132);
   hHisto__4__2->GetYaxis()->SetTitle("#it{R}_{#it{W}^{#pm}}");
   hHisto__4__2->GetYaxis()->SetNdivisions(506);
   hHisto__4__2->GetYaxis()->SetLabelFont(132);
   hHisto__4__2->GetYaxis()->SetLabelOffset(0.01);
   hHisto__4__2->GetYaxis()->SetLabelSize(0.08);
   hHisto__4__2->GetYaxis()->SetTitleSize(0.08);
   hHisto__4__2->GetYaxis()->SetTitleOffset(0.7);
   hHisto__4__2->GetYaxis()->SetTitleFont(132);
   hHisto__4__2->GetZaxis()->SetLabelFont(132);
   hHisto__4__2->GetZaxis()->SetLabelSize(0.06);
   hHisto__4__2->GetZaxis()->SetTitleSize(0.06);
   hHisto__4__2->GetZaxis()->SetTitleFont(132);
   hHisto__4__2->Draw("sameaxis");
   pPad->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0,1,0.33);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.740741,0.7431447,3.592593,1.089346);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.001);
   pPad->SetBottomMargin(0.4848485);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis3[7] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5}; 
   
   TH1D *hHistoz__3 = new TH1D("hHistoz__3","hHisto",6, xAxis3);
   hHistoz__3->SetBinContent(1,1.73136);
   hHistoz__3->SetBinContent(2,1.73906);
   hHistoz__3->SetBinContent(3,1.69675);
   hHistoz__3->SetBinContent(4,1.51218);
   hHistoz__3->SetBinContent(5,1.32966);
   hHistoz__3->SetBinContent(6,1.11082);
   hHistoz__3->SetBinContent(7,0.882342);
   hHistoz__3->SetMinimum(0.911);
   hHistoz__3->SetMaximum(1.089);
   hHistoz__3->SetEntries(8);
   hHistoz__3->SetLineColor(0);
   hHistoz__3->SetLineWidth(2);
   hHistoz__3->SetMarkerStyle(20);
   hHistoz__3->SetMarkerSize(0);
   hHistoz__3->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHistoz__3->GetXaxis()->SetNdivisions(505);
   hHistoz__3->GetXaxis()->SetLabelFont(132);
   hHistoz__3->GetXaxis()->SetLabelOffset(0.03);
   hHistoz__3->GetXaxis()->SetLabelSize(0.18);
   hHistoz__3->GetXaxis()->SetTitleSize(0.18);
   hHistoz__3->GetXaxis()->SetTickLength(0.09);
   hHistoz__3->GetXaxis()->SetTitleOffset(1.15);
   hHistoz__3->GetXaxis()->SetTitleFont(132);
   hHistoz__3->GetYaxis()->SetTitle("#it{#mu}/#it{e}    ");
   hHistoz__3->GetYaxis()->SetNdivisions(204);
   hHistoz__3->GetYaxis()->SetLabelFont(132);
   hHistoz__3->GetYaxis()->SetLabelOffset(0.0125);
   hHistoz__3->GetYaxis()->SetLabelSize(0.15);
   hHistoz__3->GetYaxis()->SetTitleSize(0.14);
   hHistoz__3->GetYaxis()->SetTitleOffset(0.4);
   hHistoz__3->GetYaxis()->SetTitleFont(132);
   hHistoz__3->GetZaxis()->SetLabelFont(132);
   hHistoz__3->GetZaxis()->SetLabelSize(0.06);
   hHistoz__3->GetZaxis()->SetTitleSize(0.06);
   hHistoz__3->GetZaxis()->SetTitleFont(132);
   hHistoz__3->Draw("");
   
   Double_t Graph0_fx1004[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph0_fy1004[8] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t Graph0_fex1004[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph0_fey1004[8] = {
   0.0171823,
   0.0160323,
   0.0148911,
   0.0172152,
   0.0165046,
   0.0242936,
   0.0284175,
   0.0395882};
   gre = new TGraphErrors(8,Graph0_fx1004,Graph0_fy1004,Graph0_fex1004,Graph0_fey1004);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph111004 = new TH1F("Graph_Graph_Graph111004","Graph",100,1.75,4.75);
   Graph_Graph_Graph111004->SetMinimum(0.9423976);
   Graph_Graph_Graph111004->SetMaximum(1.057602);
   Graph_Graph_Graph111004->SetDirectory(0);
   Graph_Graph_Graph111004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph111004->SetLineColor(ci);
   Graph_Graph_Graph111004->SetLineWidth(2);
   Graph_Graph_Graph111004->SetMarkerStyle(20);
   Graph_Graph_Graph111004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph111004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph111004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph111004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph111004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph111004->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph111004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph111004->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph111004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph111004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph111004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph111004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph111004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph111004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph111004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph111004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph111004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph111004);
   
   gre->Draw("5 ");
   
   Double_t Graph1_fx1005[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph1_fy1005[8] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t Graph1_fex1005[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph1_fey1005[8] = {
   0.00779028,
   0.00690504,
   0.00714642,
   0.00755009,
   0.00799895,
   0.00943121,
   0.0120845,
   0.0158064};
   gre = new TGraphErrors(8,Graph1_fx1005,Graph1_fy1005,Graph1_fex1005,Graph1_fey1005);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ff9900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph121005 = new TH1F("Graph_Graph_Graph121005","Graph",100,1.75,4.75);
   Graph_Graph_Graph121005->SetMinimum(0.9718016);
   Graph_Graph_Graph121005->SetMaximum(1.028198);
   Graph_Graph_Graph121005->SetDirectory(0);
   Graph_Graph_Graph121005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph121005->SetLineColor(ci);
   Graph_Graph_Graph121005->SetLineWidth(2);
   Graph_Graph_Graph121005->SetMarkerStyle(20);
   Graph_Graph_Graph121005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph121005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph121005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph121005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph121005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph121005->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph121005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph121005->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph121005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph121005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph121005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph121005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph121005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph121005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph121005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph121005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph121005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph121005);
   
   gre->Draw("5 ");
   
   Double_t Graph2_fx1006[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph2_fy1006[8] = {
   1.01943,
   1.00054,
   0.9695,
   0.991285,
   0.971679,
   0.951547,
   0.820543,
   0.622867};
   Double_t Graph2_fex1006[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25,
   0.25};
   Double_t Graph2_fey1006[8] = {
   0.0135331,
   0.0124396,
   0.0100365,
   0.0102874,
   0.0106359,
   0.0114581,
   0.0172626,
   0.0298546};
   gre = new TGraphErrors(8,Graph2_fx1006,Graph2_fy1006,Graph2_fex1006,Graph2_fey1006);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph311006 = new TH1F("Graph_Graph_Graph311006","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph311006->SetMinimum(-2872060);
   Graph_Graph_Graph311006->SetMaximum(261097.5);
   Graph_Graph_Graph311006->SetDirectory(0);
   Graph_Graph_Graph311006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph311006->SetLineColor(ci);
   Graph_Graph_Graph311006->SetLineWidth(2);
   Graph_Graph_Graph311006->SetMarkerStyle(20);
   Graph_Graph_Graph311006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph311006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph311006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph311006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph311006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph311006->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph311006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph311006->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph311006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph311006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph311006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph311006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph311006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph311006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph311006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph311006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph311006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph311006);
   
   gre->Draw("p ");
   
   TH1D *hHisto__5__4 = new TH1D("hHisto__5__4","hHisto",8,2,4.5);
   hHisto__5__4->SetBinContent(1,1.765);
   hHisto__5__4->SetBinContent(2,1.74);
   hHisto__5__4->SetBinContent(3,1.645);
   hHisto__5__4->SetBinContent(4,1.499);
   hHisto__5__4->SetBinContent(5,1.292);
   hHisto__5__4->SetBinContent(6,1.057);
   hHisto__5__4->SetBinContent(7,0.724);
   hHisto__5__4->SetBinContent(8,0.383);
   hHisto__5__4->SetMinimum(0.911);
   hHisto__5__4->SetMaximum(1.089);
   hHisto__5__4->SetEntries(8);
   hHisto__5__4->SetDirectory(0);
   hHisto__5__4->SetLineColor(0);
   hHisto__5__4->SetLineWidth(2);
   hHisto__5__4->SetMarkerStyle(20);
   hHisto__5__4->SetMarkerSize(0);
   hHisto__5__4->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHisto__5__4->GetXaxis()->SetNdivisions(505);
   hHisto__5__4->GetXaxis()->SetLabelFont(132);
   hHisto__5__4->GetXaxis()->SetLabelOffset(0.03);
   hHisto__5__4->GetXaxis()->SetLabelSize(0.18);
   hHisto__5__4->GetXaxis()->SetTitleSize(0.18);
   hHisto__5__4->GetXaxis()->SetTickLength(0.09);
   hHisto__5__4->GetXaxis()->SetTitleOffset(1.15);
   hHisto__5__4->GetXaxis()->SetTitleFont(132);
   hHisto__5__4->GetYaxis()->SetTitle("#it{#mu}/#it{e}     ");
   hHisto__5__4->GetYaxis()->SetNdivisions(204);
   hHisto__5__4->GetYaxis()->SetLabelFont(132);
   hHisto__5__4->GetYaxis()->SetLabelOffset(0.0125);
   hHisto__5__4->GetYaxis()->SetLabelSize(0.15);
   hHisto__5__4->GetYaxis()->SetTitleSize(0.14);
   hHisto__5__4->GetYaxis()->SetTitleOffset(0.4);
   hHisto__5__4->GetYaxis()->SetTitleFont(132);
   hHisto__5__4->GetZaxis()->SetLabelFont(132);
   hHisto__5__4->GetZaxis()->SetLabelSize(0.06);
   hHisto__5__4->GetZaxis()->SetTitleSize(0.06);
   hHisto__5__4->GetZaxis()->SetTitleFont(132);
   hHisto__5__4->Draw("sameaxis");
   pPad->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> figs/Fig7.C <==
void Fig7()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Aug  3 10:37:41 2016) by ROOT version6.04/08
   TCanvas *c1 = new TCanvas("c1", "c1",0,45,700,548);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->ToggleEventStatus();
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.01,0.01,0.99,0.99);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0,0,1,1);
   c1_1->SetFillColor(0);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.14);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.05);
   c1_1->SetBottomMargin(0.16);
   c1_1->SetFrameLineWidth(2);
   c1_1->SetFrameBorderMode(0);
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0.33,1,1);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.740741,0.0006549013,3.592593,0.3457536);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.07462686);
   pPad->SetBottomMargin(0.001);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis1[7] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5}; 
   
   TH1D *hHisto__1 = new TH1D("hHisto__1","hHisto",6, xAxis1);
   hHisto__1->SetBinContent(1,0.267765);
   hHisto__1->SetBinContent(2,0.269823);
   hHisto__1->SetBinContent(3,0.258367);
   hHisto__1->SetBinContent(4,0.203878);
   hHisto__1->SetBinContent(5,0.141504);
   hHisto__1->SetBinContent(6,0.0525019);
   hHisto__1->SetBinContent(7,-0.0625061);
   hHisto__1->SetMinimum(0.001);
   hHisto__1->SetMaximum(0.32);
   hHisto__1->SetEntries(8);
   hHisto__1->SetLineColor(0);
   hHisto__1->SetLineWidth(2);
   hHisto__1->SetMarkerStyle(20);
   hHisto__1->SetMarkerSize(0);
   hHisto__1->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHisto__1->GetXaxis()->SetNdivisions(505);
   hHisto__1->GetXaxis()->SetLabelFont(132);
   hHisto__1->GetXaxis()->SetLabelOffset(10);
   hHisto__1->GetXaxis()->SetLabelSize(0.06);
   hHisto__1->GetXaxis()->SetTitleSize(0.06);
   hHisto__1->GetXaxis()->SetTickLength(0.04);
   hHisto__1->GetXaxis()->SetTitleOffset(10);
   hHisto__1->GetXaxis()->SetTitleFont(132);
   hHisto__1->GetYaxis()->SetTitle("#it{A}_{#it{l}}");
   hHisto__1->GetYaxis()->SetNdivisions(506);
   hHisto__1->GetYaxis()->SetLabelFont(132);
   hHisto__1->GetYaxis()->SetLabelOffset(0.01);
   hHisto__1->GetYaxis()->SetLabelSize(0.08);
   hHisto__1->GetYaxis()->SetTitleSize(0.08);
   hHisto__1->GetYaxis()->SetTitleOffset(0.7);
   hHisto__1->GetYaxis()->SetTitleFont(132);
   hHisto__1->GetZaxis()->SetLabelFont(132);
   hHisto__1->GetZaxis()->SetLabelSize(0.06);
   hHisto__1->GetZaxis()->SetTitleSize(0.06);
   hHisto__1->GetZaxis()->SetTitleFont(132);
   hHisto__1->Draw("");
   
   Double_t Graph0_fx1001[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph0_fy1001[8] = {
   0.267765,
   0.269823,
   0.258367,
   0.203878,
   0.141504,
   0.0525019,
   -0.0625061,
   -0.238468};
   Double_t Graph0_fex1001[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph0_fey1001[8] = {
   0.00797518,
   0.00743252,
   0.00694855,
   0.00824981,
   0.00808707,
   0.0121133,
   0.0141532,
   0.0186685};
   TGraphErrors *gre = new TGraphErrors(8,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph91001 = new TH1F("Graph_Graph_Graph91001","Graph",100,1.75,4.75);
   Graph_Graph_Graph91001->SetMinimum(0.2222145);
   Graph_Graph_Graph91001->SetMaximum(1.931023);
   Graph_Graph_Graph91001->SetDirectory(0);
   Graph_Graph_Graph91001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph91001->SetLineColor(ci);
   Graph_Graph_Graph91001->SetLineWidth(2);
   Graph_Graph_Graph91001->SetMarkerStyle(20);
   Graph_Graph_Graph91001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph91001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph91001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph91001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph91001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph91001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph91001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph91001->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph91001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph91001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph91001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph91001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph91001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph91001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph91001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph91001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph91001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph91001);
   
   gre->Draw("5 ");
   
   Double_t Graph1_fx1002[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph1_fy1002[8] = {
   0.267765,
   0.269823,
   0.258367,
   0.203878,
   0.141504,
   0.0525019,
   -0.0625061,
   -0.238468};
   Double_t Graph1_fex1002[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph1_fey1002[8] = {
   0.00361587,
   0.00320116,
   0.00333469,
   0.00361813,
   0.00391939,
   0.00470261,
   0.00601863,
   0.00745375};
   gre = new TGraphErrors(8,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ff9900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph101002 = new TH1F("Graph_Graph_Graph101002","Graph",100,1.75,4.75);
   Graph_Graph_Graph101002->SetMinimum(0.2334);
   Graph_Graph_Graph101002->SetMaximum(1.9206);
   Graph_Graph_Graph101002->SetDirectory(0);
   Graph_Graph_Graph101002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph101002->SetLineColor(ci);
   Graph_Graph_Graph101002->SetLineWidth(2);
   Graph_Graph_Graph101002->SetMarkerStyle(20);
   Graph_Graph_Graph101002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph101002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph101002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph101002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph101002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph101002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph101002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph101002->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph101002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph101002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph101002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph101002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph101002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph101002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph101002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph101002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph101002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph101002);
   
   gre->Draw("5 ");
   
   Double_t Graph2_fx1003[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.75,
   4.25};
   Double_t Graph2_fy1003[8] = {
   0.2767,
   0.2702,
   0.2439,
   0.1996,
   0.1274,
   0.0275,
   -0.1599,
   -0.4463};
   Double_t Graph2_fex1003[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25,
   0.25};
   Double_t Graph2_fey1003[8] = {
   0.00622415,
   0.00578533,
   0.00494166,
   0.0049295,
   0.00534977,
   0.00605145,
   0.0103856,
   0.018669};
   gre = new TGraphErrors(8,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph251003 = new TH1F("Graph_Graph_Graph251003","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph251003->SetMinimum(-1099999);
   Graph_Graph_Graph251003->SetMaximum(100001.8);
   Graph_Graph_Graph251003->SetDirectory(0);
   Graph_Graph_Graph251003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph251003->SetLineColor(ci);
   Graph_Graph_Graph251003->SetLineWidth(2);
   Graph_Graph_Graph251003->SetMarkerStyle(20);
   Graph_Graph_Graph251003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph251003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph251003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph251003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph251003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph251003->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph251003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph251003->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph251003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph251003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph251003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph251003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph251003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph251003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph251003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph251003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph251003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph251003);
   
   gre->Draw("p ");
   
   TLegend *leg = new TLegend(0.69,0.2,0.89,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0625);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","#scale[1.1]{LHCb, #it{#sqrt{s}} = 8 TeV}","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","#it{A}_{#it{e}} (stat)","f");

   ci = TColor::GetColor("#ff9900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","#it{A}_{#it{e}} (tot)","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","#it{A}_{#it{#mu}} (tot)","p");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(32);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.18,0.08,"#it{p}_{T}^{#it{l}} > 20 GeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis2[7] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5}; 
   
   TH1D *hHisto__4__2 = new TH1D("hHisto__4__2","hHisto",6, xAxis2);
   hHisto__4__2->SetBinContent(1,0.267765);
   hHisto__4__2->SetBinContent(2,0.269823);
   hHisto__4__2->SetBinContent(3,0.258367);
   hHisto__4__2->SetBinContent(4,0.203878);
   hHisto__4__2->SetBinContent(5,0.141504);
   hHisto__4__2->SetBinContent(6,0.0525019);
   hHisto__4__2->SetBinContent(7,-0.0625061);
   hHisto__4__2->SetMinimum(0.001);
   hHisto__4__2->SetMaximum(0.32);
   hHisto__4__2->SetEntries(8);
   hHisto__4__2->SetDirectory(0);
   hHisto__4__2->SetLineColor(0);
   hHisto__4__2->SetLineWidth(2);
   hHisto__4__2->SetMarkerStyle(20);
   hHisto__4__2->SetMarkerSize(0);
   hHisto__4__2->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHisto__4__2->GetXaxis()->SetNdivisions(505);
   hHisto__4__2->GetXaxis()->SetLabelFont(132);
   hHisto__4__2->GetXaxis()->SetLabelOffset(10);
   hHisto__4__2->GetXaxis()->SetLabelSize(0.06);
   hHisto__4__2->GetXaxis()->SetTitleSize(0.06);
   hHisto__4__2->GetXaxis()->SetTickLength(0.04);
   hHisto__4__2->GetXaxis()->SetTitleOffset(10);
   hHisto__4__2->GetXaxis()->SetTitleFont(132);
   hHisto__4__2->GetYaxis()->SetTitle("#it{A}_{#it{l}}");
   hHisto__4__2->GetYaxis()->SetNdivisions(506);
   hHisto__4__2->GetYaxis()->SetLabelFont(132);
   hHisto__4__2->GetYaxis()->SetLabelOffset(0.01);
   hHisto__4__2->GetYaxis()->SetLabelSize(0.08);
   hHisto__4__2->GetYaxis()->SetTitleSize(0.08);
   hHisto__4__2->GetYaxis()->SetTitleOffset(0.7);
   hHisto__4__2->GetYaxis()->SetTitleFont(132);
   hHisto__4__2->GetZaxis()->SetLabelFont(132);
   hHisto__4__2->GetZaxis()->SetLabelSize(0.06);
   hHisto__4__2->GetZaxis()->SetTitleSize(0.06);
   hHisto__4__2->GetZaxis()->SetTitleFont(132);
   hHisto__4__2->Draw("sameaxis");
   pPad->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pPad
   TPad *pPad = new TPad("pPad", "",0,0,1,0.33);
   pPad->Draw();
   pPad->cd();
   pPad->Range(1.740741,-0.1125545,3.592593,0.03915171);
   pPad->SetFillColor(0);
   pPad->SetFillStyle(4000);
   pPad->SetBorderMode(0);
   pPad->SetBorderSize(2);
   pPad->SetTickx(1);
   pPad->SetTicky(1);
   pPad->SetLeftMargin(0.14);
   pPad->SetRightMargin(0.05);
   pPad->SetTopMargin(0.001);
   pPad->SetBottomMargin(0.4848485);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   pPad->SetFrameLineWidth(2);
   pPad->SetFrameBorderMode(0);
   Double_t xAxis3[7] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5}; 
   
   TH1D *hHistoz__3 = new TH1D("hHistoz__3","hHisto",6, xAxis3);
   hHistoz__3->SetBinContent(1,0.267765);
   hHistoz__3->SetBinContent(2,0.269823);
   hHistoz__3->SetBinContent(3,0.258367);
   hHistoz__3->SetBinContent(4,0.203878);
   hHistoz__3->SetBinContent(5,0.141504);
   hHistoz__3->SetBinContent(6,0.0525019);
   hHistoz__3->SetBinContent(7,-0.0625061);
   hHistoz__3->SetMinimum(-0.039);
   hHistoz__3->SetMaximum(0.039);
   hHistoz__3->SetEntries(8);
   hHistoz__3->SetLineColor(0);
   hHistoz__3->SetLineWidth(2);
   hHistoz__3->SetMarkerStyle(20);
   hHistoz__3->SetMarkerSize(0);
   hHistoz__3->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHistoz__3->GetXaxis()->SetNdivisions(505);
   hHistoz__3->GetXaxis()->SetLabelFont(132);
   hHistoz__3->GetXaxis()->SetLabelOffset(0.03);
   hHistoz__3->GetXaxis()->SetLabelSize(0.18);
   hHistoz__3->GetXaxis()->SetTitleSize(0.18);
   hHistoz__3->GetXaxis()->SetTickLength(0.09);
   hHistoz__3->GetXaxis()->SetTitleOffset(1.15);
   hHistoz__3->GetXaxis()->SetTitleFont(132);
   hHistoz__3->GetYaxis()->SetTitle("#it{#mu}-#it{e}    ");
   hHistoz__3->GetYaxis()->SetNdivisions(204);
   hHistoz__3->GetYaxis()->SetLabelFont(132);
   hHistoz__3->GetYaxis()->SetLabelOffset(0.0125);
   hHistoz__3->GetYaxis()->SetLabelSize(0.15);
   hHistoz__3->GetYaxis()->SetTitleSize(0.14);
   hHistoz__3->GetYaxis()->SetTitleOffset(0.4);
   hHistoz__3->GetYaxis()->SetTitleFont(132);
   hHistoz__3->GetZaxis()->SetLabelFont(132);
   hHistoz__3->GetZaxis()->SetLabelSize(0.06);
   hHistoz__3->GetZaxis()->SetTitleSize(0.06);
   hHistoz__3->GetZaxis()->SetTitleFont(132);
   hHistoz__3->Draw("");
   
   Double_t Graph0_fx1004[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph0_fy1004[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fex1004[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph0_fey1004[8] = {
   0.00797518,
   0.00743252,
   0.00694855,
   0.00824981,
   0.00808707,
   0.0121133,
   0.0141532,
   0.0186685};
   gre = new TGraphErrors(8,Graph0_fx1004,Graph0_fy1004,Graph0_fex1004,Graph0_fey1004);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph111004 = new TH1F("Graph_Graph_Graph111004","Graph",100,1.75,4.75);
   Graph_Graph_Graph111004->SetMinimum(0.9423976);
   Graph_Graph_Graph111004->SetMaximum(1.057602);
   Graph_Graph_Graph111004->SetDirectory(0);
   Graph_Graph_Graph111004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph111004->SetLineColor(ci);
   Graph_Graph_Graph111004->SetLineWidth(2);
   Graph_Graph_Graph111004->SetMarkerStyle(20);
   Graph_Graph_Graph111004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph111004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph111004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph111004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph111004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph111004->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph111004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph111004->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph111004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph111004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph111004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph111004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph111004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph111004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph111004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph111004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph111004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph111004);
   
   gre->Draw("5 ");
   
   Double_t Graph1_fx1005[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph1_fy1005[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fex1005[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25};
   Double_t Graph1_fey1005[8] = {
   0.00361587,
   0.00320116,
   0.00333469,
   0.00361813,
   0.00391939,
   0.00470261,
   0.00601863,
   0.00745375};
   gre = new TGraphErrors(8,Graph1_fx1005,Graph1_fy1005,Graph1_fex1005,Graph1_fey1005);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#ff9900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph121005 = new TH1F("Graph_Graph_Graph121005","Graph",100,1.75,4.75);
   Graph_Graph_Graph121005->SetMinimum(0.9718016);
   Graph_Graph_Graph121005->SetMaximum(1.028198);
   Graph_Graph_Graph121005->SetDirectory(0);
   Graph_Graph_Graph121005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph121005->SetLineColor(ci);
   Graph_Graph_Graph121005->SetLineWidth(2);
   Graph_Graph_Graph121005->SetMarkerStyle(20);
   Graph_Graph_Graph121005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph121005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph121005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph121005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph121005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph121005->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph121005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph121005->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph121005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph121005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph121005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph121005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph121005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph121005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph121005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph121005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph121005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph121005);
   
   gre->Draw("5 ");
   
   Double_t Graph2_fx1006[8] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   4};
   Double_t Graph2_fy1006[8] = {
   0.00893488,
   0.000376555,
   -0.0144668,
   -0.00427804,
   -0.0141045,
   -0.0250019,
   -0.0973939,
   -0.207832};
   Double_t Graph2_fex1006[8] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.25,
   0.25};
   Double_t Graph2_fey1006[8] = {
   0.00622415,
   0.00578533,
   0.00494166,
   0.0049295,
   0.00534977,
   0.00605145,
   0.0103856,
   0.018669};
   gre = new TGraphErrors(8,Graph2_fx1006,Graph2_fy1006,Graph2_fex1006,Graph2_fey1006);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph311006 = new TH1F("Graph_Graph_Graph311006","Graph",100,1.777083,4.702083);
   Graph_Graph_Graph311006->SetMinimum(-2872060);
   Graph_Graph_Graph311006->SetMaximum(261097.5);
   Graph_Graph_Graph311006->SetDirectory(0);
   Graph_Graph_Graph311006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph311006->SetLineColor(ci);
   Graph_Graph_Graph311006->SetLineWidth(2);
   Graph_Graph_Graph311006->SetMarkerStyle(20);
   Graph_Graph_Graph311006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph311006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph311006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph311006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph311006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph311006->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph311006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph311006->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph311006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph311006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph311006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph311006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph311006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph311006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph311006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph311006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph311006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph311006);
   
   gre->Draw("p ");
   
   TH1D *hHisto__5__4 = new TH1D("hHisto__5__4","hHisto",8,2,4.5);
   hHisto__5__4->SetBinContent(1,1.765);
   hHisto__5__4->SetBinContent(2,1.74);
   hHisto__5__4->SetBinContent(3,1.645);
   hHisto__5__4->SetBinContent(4,1.499);
   hHisto__5__4->SetBinContent(5,1.292);
   hHisto__5__4->SetBinContent(6,1.057);
   hHisto__5__4->SetBinContent(7,0.724);
   hHisto__5__4->SetBinContent(8,0.383);
   hHisto__5__4->SetMinimum(-0.039);
   hHisto__5__4->SetMaximum(0.039);
   hHisto__5__4->SetEntries(8);
   hHisto__5__4->SetDirectory(0);
   hHisto__5__4->SetLineColor(0);
   hHisto__5__4->SetLineWidth(2);
   hHisto__5__4->SetMarkerStyle(20);
   hHisto__5__4->SetMarkerSize(0);
   hHisto__5__4->GetXaxis()->SetTitle("#it{#eta}^{#it{l}}");
   hHisto__5__4->GetXaxis()->SetNdivisions(505);
   hHisto__5__4->GetXaxis()->SetLabelFont(132);
   hHisto__5__4->GetXaxis()->SetLabelOffset(0.03);
   hHisto__5__4->GetXaxis()->SetLabelSize(0.18);
   hHisto__5__4->GetXaxis()->SetTitleSize(0.18);
   hHisto__5__4->GetXaxis()->SetTickLength(0.09);
   hHisto__5__4->GetXaxis()->SetTitleOffset(1.15);
   hHisto__5__4->GetXaxis()->SetTitleFont(132);
   hHisto__5__4->GetYaxis()->SetTitle("#it{#mu}-#it{e}     ");
   hHisto__5__4->GetYaxis()->SetNdivisions(204);
   hHisto__5__4->GetYaxis()->SetLabelFont(132);
   hHisto__5__4->GetYaxis()->SetLabelOffset(0.0125);
   hHisto__5__4->GetYaxis()->SetLabelSize(0.15);
   hHisto__5__4->GetYaxis()->SetTitleSize(0.14);
   hHisto__5__4->GetYaxis()->SetTitleOffset(0.4);
   hHisto__5__4->GetYaxis()->SetTitleFont(132);
   hHisto__5__4->GetZaxis()->SetLabelFont(132);
   hHisto__5__4->GetZaxis()->SetLabelSize(0.06);
   hHisto__5__4->GetZaxis()->SetTitleSize(0.06);
   hHisto__5__4->GetZaxis()->SetTitleFont(132);
   hHisto__5__4->Draw("sameaxis");
   pPad->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> figs/Fig8.C <==
void Fig8()
{
//=========Macro generated from canvas: c/Examples of Gaxis
//=========  (Wed Aug  3 10:40:29 2016) by ROOT version6.04/08
   TCanvas *c = new TCanvas("c", "Examples of Gaxis",0,45,700,500);
   c->SetHighLightColor(2);
   c->Range(-15,-1.4,10,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetFrameBorderMode(0);
   TGaxis *gaxis = new TGaxis(-6,-1.0525,5,-1.0525,0.7,1.3,510,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.3);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetName("axis1");
   gaxis->SetTitle("BR(#it{W}#rightarrow#it{e}#it{#scale[1.1]{#nu}}) / BR(#it{W}#rightarrow#it{#scale[1.1]{#mu}}#it{#scale[1.1]{#nu}})");
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   TBox *box = new TBox(-0.5733333,-1.0525,-0.4266667,0.8);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff6666");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#ff6666");
   box->SetLineColor(ci);
   box->Draw();
   gaxis = new TGaxis(-6,-1.0525,5,-1.0525,0.7,1.3,510,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.3);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetName("axis1");
   gaxis->SetTitle("BR(#it{W}#rightarrow#it{e}#it{#scale[1.1]{#nu}}) / BR(#it{W}#rightarrow#it{#scale[1.1]{#mu}}#it{#scale[1.1]{#nu}})");
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   
   Double_t Graph0_fx3001[1] = {
   -0.17};
   Double_t Graph0_fy3001[1] = {
   0.79};
   Double_t Graph0_felx3001[1] = {
   0.4583333};
   Double_t Graph0_fely3001[1] = {
   0};
   Double_t Graph0_fehx3001[1] = {
   0.4583333};
   Double_t Graph0_fehy3001[1] = {
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(1.1);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,-0.72,0.38);
   Graph_Graph3001->SetMinimum(0.69);
   Graph_Graph3001->SetMaximum(1.89);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3001->SetLineColor(ci);
   Graph_Graph3001->GetXaxis()->SetLabelFont(42);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3001->GetXaxis()->SetTitleFont(42);
   Graph_Graph3001->GetYaxis()->SetLabelFont(42);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("");
   TMarker *marker = new TMarker(-0.17,0.79,32);
   marker->SetMarkerStyle(32);
   marker->SetMarkerSize(1.1);
   marker->Draw();
   TLatex *   tex = new TLatex(5,0.75,"1.018#pm0.025");
   tex->SetTextFont(132);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph1_fx3002[1] = {
   1.755};
   Double_t Graph1_fy3002[1] = {
   0.59};
   Double_t Graph1_felx3002[1] = {
   2.31};
   Double_t Graph1_fely3002[1] = {
   0};
   Double_t Graph1_fehx3002[1] = {
   2.31};
   Double_t Graph1_fehy3002[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(1.1);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,-1.017,4.527);
   Graph_Graph3002->SetMinimum(0.49);
   Graph_Graph3002->SetMaximum(1.69);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3002->SetLineColor(ci);
   Graph_Graph3002->GetXaxis()->SetLabelFont(42);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3002->GetXaxis()->SetTitleFont(42);
   Graph_Graph3002->GetYaxis()->SetLabelFont(42);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("");
   marker = new TMarker(1.755,0.59,32);
   marker->SetMarkerStyle(32);
   marker->SetMarkerSize(1.1);
   marker->Draw();
      tex = new TLatex(5,0.55,"1.123#pm0.126");
   tex->SetTextFont(132);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph2_fx3003[1] = {
   -0.3716667};
   Double_t Graph2_fy3003[1] = {
   0.39};
   Double_t Graph2_felx3003[1] = {
   0.3483333};
   Double_t Graph2_fely3003[1] = {
   0};
   Double_t Graph2_fehx3003[1] = {
   0.3483333};
   Double_t Graph2_fehy3003[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(1.1);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,-0.7896667,0);
   Graph_Graph3003->SetMinimum(0.29);
   Graph_Graph3003->SetMaximum(1.49);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3003->SetLineColor(ci);
   Graph_Graph3003->GetXaxis()->SetLabelFont(42);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3003->GetXaxis()->SetTitleFont(42);
   Graph_Graph3003->GetYaxis()->SetLabelFont(42);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("");
   marker = new TMarker(-0.3716667,0.39,25);
   marker->SetMarkerStyle(25);
   marker->SetMarkerSize(1.1);
   marker->Draw();
      tex = new TLatex(5,0.35,"1.007#pm0.019");
   tex->SetTextFont(132);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph3_fx3004[1] = {
   -0.39};
   Double_t Graph3_fy3004[1] = {
   0.19};
   Double_t Graph3_felx3004[1] = {
   0.44};
   Double_t Graph3_fely3004[1] = {
   0};
   Double_t Graph3_fehx3004[1] = {
   0.44};
   Double_t Graph3_fehy3004[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(1.1);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,-0.918,0.138);
   Graph_Graph3004->SetMinimum(0.09);
   Graph_Graph3004->SetMaximum(1.29);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3004->SetLineColor(ci);
   Graph_Graph3004->GetXaxis()->SetLabelFont(42);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3004->GetXaxis()->SetTitleFont(42);
   Graph_Graph3004->GetYaxis()->SetLabelFont(42);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("");
   marker = new TMarker(-0.39,0.19,24);
   marker->SetMarkerStyle(24);
   marker->SetMarkerSize(1.1);
   marker->Draw();
      tex = new TLatex(5,0.15,"1.006#pm0.024");
   tex->SetTextFont(132);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph4_fx3005[1] = {
   -0.1376883};
   Double_t Graph4_fy3005[1] = {
   -0.01};
   Double_t Graph4_felx3005[1] = {
   0.3574067};
   Double_t Graph4_fely3005[1] = {
   0};
   Double_t Graph4_fehx3005[1] = {
   0.3574067};
   Double_t Graph4_fehy3005[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(1.1);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,-0.5665763,0.2911997);
   Graph_Graph3005->SetMinimum(-0.11);
   Graph_Graph3005->SetMaximum(1.09);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3005->SetLineColor(ci);
   Graph_Graph3005->GetXaxis()->SetLabelFont(42);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3005->GetXaxis()->SetTitleFont(42);
   Graph_Graph3005->GetYaxis()->SetLabelFont(42);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("");
   marker = new TMarker(-0.1376883,-0.01,24);
   marker->SetMarkerStyle(24);
   marker->SetMarkerSize(1.1);
   marker->Draw();
      tex = new TLatex(5,-0.05,"1.020#pm0.019");
   tex->SetTextFont(132);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph5_fx3006[1] = {
   -0.06784291};
   Double_t Graph5_fy3006[1] = {
   -0.21};
   Double_t Graph5_felx3006[1] = {
   0.3567457};
   Double_t Graph5_fely3006[1] = {
   0};
   Double_t Graph5_fehx3006[1] = {
   0.3567457};
   Double_t Graph5_fehy3006[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(1.1);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,-0.4959378,0.3602519);
   Graph_Graph3006->SetMinimum(-0.31);
   Graph_Graph3006->SetMaximum(0.89);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3006->SetLineColor(ci);
   Graph_Graph3006->GetXaxis()->SetLabelFont(42);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3006->GetXaxis()->SetTitleFont(42);
   Graph_Graph3006->GetYaxis()->SetLabelFont(42);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("");
   marker = new TMarker(-0.06784291,-0.21,24);
   marker->SetMarkerStyle(24);
   marker->SetMarkerSize(1.1);
   marker->Draw();
      tex = new TLatex(5,-0.25,"1.024#pm0.019");
   tex->SetTextFont(132);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph6_fx3007[1] = {
   -0.2453409};
   Double_t Graph6_fy3007[1] = {
   -0.41};
   Double_t Graph6_felx3007[1] = {
   0.4008461};
   Double_t Graph6_fely3007[1] = {
   0};
   Double_t Graph6_fehx3007[1] = {
   0.4008461};
   Double_t Graph6_fehy3007[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph6_fx3007,Graph6_fy3007,Graph6_felx3007,Graph6_fehx3007,Graph6_fely3007,Graph6_fehy3007);
   grae->SetName("Graph6");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(1.1);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,-0.7263562,0.2356745);
   Graph_Graph3007->SetMinimum(-0.51);
   Graph_Graph3007->SetMaximum(0.69);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3007->SetLineColor(ci);
   Graph_Graph3007->GetXaxis()->SetLabelFont(42);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3007->GetXaxis()->SetTitleFont(42);
   Graph_Graph3007->GetYaxis()->SetLabelFont(42);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3007->GetYaxis()->SetTitleFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("");
   marker = new TMarker(-0.2453409,-0.41,24);
   marker->SetMarkerStyle(24);
   marker->SetMarkerSize(1.1);
   marker->Draw();
      tex = new TLatex(5,-0.45,"1.014#pm0.022");
   tex->SetTextFont(132);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-13.5,0.78,"CDF");
   tex->SetTextFont(132);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-13.5,0.58,"DZero");
   tex->SetTextFont(132);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-13.5,0.38,"LEP (Combined)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-13.5,0.18,"ATLAS");
   tex->SetTextFont(132);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-13.5,-0.05,"LHCb #it{W}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-13.5,-0.25,"LHCb #it{W^{+}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-13.5,-0.45,"LHCb #it{W^{-}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-13.5,0.71,"J. Phys. G34, 2457 (2007)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.028);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-13.5,0.51,"Chin. Phys. C, 38, 090001 (2014)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.028);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-13.5,0.31,"Phys. Rept. 532, 119-244 (2013)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.028);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-13.5,0.11,"Phys. Rev. D85, 072004 (2012)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.028);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig9a.C <==
void Fig9a()
{
//=========Macro generated from canvas: fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv/fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv
//=========  (Wed Aug  3 11:17:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv = new TCanvas("fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv", "fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv",0,0,700,500);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->SetHighLightColor(2);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->Range(0,0,1,1);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->SetFillColor(0);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->SetBorderMode(0);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->SetBorderSize(2);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1
   TPad *fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1 = new TPad("fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1", "fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1",0,0.2,1,1);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->Draw();
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->cd();
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->Range(14.375,-1095.276,70.625,9857.484);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->SetFillColor(0);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->SetBorderMode(0);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->SetBorderSize(2);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->SetTickx(1);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->SetTicky(1);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->SetFrameBorderMode(0);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eminus_2.00_2.25 = new THStack();
   fitCanvas_eminus_2.00_2.25->SetName("fitCanvas_eminus_2.00_2.25");
   fitCanvas_eminus_2.00_2.25->SetTitle("");
   fitCanvas_eminus_2.00_2.25->SetMaximum(8344.96);
   Double_t xAxis1[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eminus_2.00_2.25_stack_1 = new TH1F("fitCanvas_eminus_2.00_2.25_stack_1","",34, xAxis1);
   fitCanvas_eminus_2.00_2.25_stack_1->SetMinimum(0);
   fitCanvas_eminus_2.00_2.25_stack_1->SetMaximum(8762.208);
   fitCanvas_eminus_2.00_2.25_stack_1->SetDirectory(0);
   fitCanvas_eminus_2.00_2.25_stack_1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eminus_2.00_2.25_stack_1->SetLineColor(ci);
   fitCanvas_eminus_2.00_2.25_stack_1->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eminus_2.00_2.25_stack_1->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.00_2.25_stack_1->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_2.00_2.25_stack_1->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_2.00_2.25_stack_1->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.00_2.25_stack_1->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eminus_2.00_2.25_stack_1->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.00_2.25_stack_1->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_2.00_2.25_stack_1->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_2.00_2.25_stack_1->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eminus_2.00_2.25_stack_1->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.00_2.25_stack_1->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_2.00_2.25_stack_1->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_2.00_2.25_stack_1->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_2.00_2.25_stack_1->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.00_2.25->SetHistogram(fitCanvas_eminus_2.00_2.25_stack_1);
   
   Double_t xAxis2[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eminus_2.00_2.25_clone__1 = new TH1D("hDataAIPCHI_eminus_2.00_2.25_clone__1","hDataAIPCHI_eminus_2.00_2.25",34, xAxis2);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(1,0.4629663);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(2,0.317452);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(3,0.2296223);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(4,0.1702629);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(5,0.1280228);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(6,0.08727138);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(7,0.07108244);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(8,0.04838072);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(9,0.03368042);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(10,0.02809803);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(11,0.02214348);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(12,0.01618893);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(13,0.0109787);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(14,0.01060654);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(15,0.008745746);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(16,0.007629267);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(17,0.004465913);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(18,0.002419036);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(19,0.002046877);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(20,0.001860797);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(21,0.001488638);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(22,0.001302558);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(23,0.001674717);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(24,0.0007443188);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(25,0.0007443188);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(26,0.0005582391);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(27,0.0005582391);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(28,0.0007443188);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(29,9.303985e-05);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(30,9.303985e-05);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(31,0.0001860797);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(32,9.303985e-05);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinContent(34,2.658281e-05);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(1,0.009281628);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(2,0.00768579);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(3,0.00653667);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(4,0.005628719);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(5,0.004880825);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(6,0.004029818);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(7,0.003636894);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(8,0.003000445);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(9,0.002503446);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(10,0.002286586);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(11,0.00202989);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(12,0.001735636);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(13,0.001429305);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(14,0.001404871);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(15,0.001275698);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(16,0.001191491);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(17,0.0009116006);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(18,0.0006709199);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(19,0.0006171565);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(20,0.0005884357);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(21,0.0005263129);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(22,0.0004923206);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(23,0.0005582391);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(24,0.0003721594);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(25,0.0003721594);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(26,0.0003222995);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(27,0.0003222995);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(28,0.0003721594);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(29,0.0001860797);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(30,0.0001860797);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(31,0.0002631564);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(32,0.0001860797);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetBinError(34,0.0001860797);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetEntries(9024);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eminus_2.00_2.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 8990   ");
   AText = ptstats->AddText("Mean  =  23.36");
   AText = ptstats->AddText("Std Dev   =  3.628");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eminus_2.00_2.25_clone__1);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->SetFillColor(9);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_2.00_2.25_clone__1->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.00_2.25->Add(hDataAIPCHI_eminus_2.00_2.25_clone,"");
   Double_t xAxis3[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eminus_2.00_2.25_clone__2 = new TH1D("hDataMB_eminus_2.00_2.25_clone__2","hDataMB_eminus_2.00_2.25",34, xAxis3);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(1,4634.181);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(2,3339.117);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(3,2446.983);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(4,1766.435);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(5,1285.425);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(6,985.6371);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(7,748.5058);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(8,560.5359);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(9,407.7501);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(10,324.8506);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(11,273.7613);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(12,207.2489);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(13,165.7991);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(14,102.1785);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(15,102.1785);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(16,83.38152);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(17,62.17466);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(18,50.12531);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(19,36.14806);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(20,33.73819);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(21,25.06265);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(22,19.27897);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(23,17.83304);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(24,12.04935);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(25,11.0854);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(26,11.0854);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(27,8.19356);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(28,3.373819);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(29,3.855793);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(30,3.373819);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(31,0.9639483);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(32,0.9639483);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(33,1.445922);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(34,0.2065603);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinContent(35,1.927897);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(1,47.26051);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(2,40.11693);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(3,34.34214);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(4,29.17835);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(5,24.89059);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(6,21.79568);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(7,18.99369);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(8,16.43666);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(9,14.01874);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(10,12.51278);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(11,11.48677);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(12,9.994428);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(13,8.939288);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(14,7.017649);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(15,7.017649);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(16,6.33938);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(17,5.474174);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(18,4.915191);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(19,4.174018);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(20,4.032485);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(21,3.475565);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(22,3.048272);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(23,2.931734);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(24,2.409871);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(25,2.311467);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(26,2.311467);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(27,1.98723);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(28,1.275184);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(29,1.927897);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(30,1.803382);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(31,0.9639483);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(32,0.9639483);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(33,1.180591);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(34,0.8348037);
   hDataMB_eminus_2.00_2.25_clone__2->SetBinError(35,0.9639483);
   hDataMB_eminus_2.00_2.25_clone__2->SetEntries(36855);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eminus_2.00_2.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 36825  ");
   AText = ptstats->AddText("Mean  =   23.6");
   AText = ptstats->AddText("Std Dev   =  3.927");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eminus_2.00_2.25_clone__2->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eminus_2.00_2.25_clone__2);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eminus_2.00_2.25_clone__2->SetFillColor(ci);
   hDataMB_eminus_2.00_2.25_clone__2->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eminus_2.00_2.25_clone__2->GetXaxis()->SetLabelFont(42);
   hDataMB_eminus_2.00_2.25_clone__2->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eminus_2.00_2.25_clone__2->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eminus_2.00_2.25_clone__2->GetXaxis()->SetTitleFont(42);
   hDataMB_eminus_2.00_2.25_clone__2->GetYaxis()->SetTitle("Candidates");
   hDataMB_eminus_2.00_2.25_clone__2->GetYaxis()->SetLabelFont(42);
   hDataMB_eminus_2.00_2.25_clone__2->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eminus_2.00_2.25_clone__2->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eminus_2.00_2.25_clone__2->GetYaxis()->SetTitleFont(42);
   hDataMB_eminus_2.00_2.25_clone__2->GetZaxis()->SetLabelFont(42);
   hDataMB_eminus_2.00_2.25_clone__2->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eminus_2.00_2.25_clone__2->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eminus_2.00_2.25_clone__2->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.00_2.25->Add(hDataMB_eminus_2.00_2.25_clone,"");
   Double_t xAxis4[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_2.00_2.25_clone__3 = new TH1D("hGammaJetsData_2.00_2.25_clone__3","hGammaJetsData_2.00_2.25",34, xAxis4);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(1,970.2586);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(2,1042.162);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(3,812.153);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(4,823.9128);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(5,745.9485);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(6,722.0164);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(7,408.4194);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(8,437.3654);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(9,468.3543);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(10,325.2946);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(11,306.7435);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(12,268.4399);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(13,141.1652);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(14,174.5672);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(15,136.656);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(16,160.6403);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(17,151.0089);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(18,145.53);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(19,146.1605);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(20,78.70636);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(21,57.18153);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(22,52.36285);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(23,108.4342);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(24,81.15997);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(25,80.01967);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(26,40.87803);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(27,52.1319);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(28,58.99731);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(29,47.03659);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(30,23.26454);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(31,30.32281);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(32,29.04325);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(33,24.2351);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(34,8.922737);
   hGammaJetsData_2.00_2.25_clone__3->SetBinContent(35,156.326);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(1,125.4259);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(2,165.0398);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(3,125.0922);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(4,135.6997);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(5,128.3166);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(6,135.9029);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(7,71.18891);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(8,90.17557);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(9,100.7854);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(10,73.54077);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(11,71.45453);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(12,68.49225);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(13,33.99588);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(14,43.31239);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(15,39.42206);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(16,49.79294);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(17,48.76723);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(18,53.65371);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(19,55.26796);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(20,26.30107);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(21,23.33224);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(22,20.40713);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(23,54.33727);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(24,35.69634);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(25,41.51595);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(26,22.24836);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(27,27.63248);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(28,31.39965);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(29,38.50284);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(30,20.84027);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(31,34.45277);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(32,34.00346);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(33,24.82415);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(34,22.57828);
   hGammaJetsData_2.00_2.25_clone__3->SetBinError(35,48.56299);
   hGammaJetsData_2.00_2.25_clone__3->SetEntries(518.375);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_2.00_2.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 3273   ");
   AText = ptstats->AddText("Mean  =  29.73");
   AText = ptstats->AddText("Std Dev   =  9.099");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_2.00_2.25_clone__3->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_2.00_2.25_clone__3);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_2.00_2.25_clone__3->SetFillColor(ci);
   hGammaJetsData_2.00_2.25_clone__3->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_2.00_2.25_clone__3->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_2.00_2.25_clone__3->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.00_2.25_clone__3->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.00_2.25_clone__3->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_2.00_2.25_clone__3->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_2.00_2.25_clone__3->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_2.00_2.25_clone__3->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.00_2.25_clone__3->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.00_2.25_clone__3->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_2.00_2.25_clone__3->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_2.00_2.25_clone__3->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.00_2.25_clone__3->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.00_2.25_clone__3->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.00_2.25->Add(hGammaJetsData_2.00_2.25_clone,"");
   Double_t xAxis5[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eminus_2.00_2.25_clone__4 = new TH1D("hRareEWKMC_eminus_2.00_2.25_clone__4","hRareEWKMC_eminus_2.00_2.25",34, xAxis5);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(1,17.96247);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(2,18.64723);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(3,19.00764);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(4,18.0758);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(5,19.72875);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(6,18.00136);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(7,18.41756);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(8,20.09558);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(9,17.74656);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(10,20.50688);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(11,17.56925);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(12,18.40764);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(13,16.66458);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(14,15.0695);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(15,17.59076);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(16,16.48503);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(17,16.98357);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(18,14.66275);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(19,15.10098);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(20,14.4916);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(21,13.90667);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(22,11.28007);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(23,9.390729);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(24,7.949315);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(25,7.468737);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(26,6.925898);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(27,7.04571);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(28,5.983183);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(29,6.152636);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(30,5.330514);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(31,5.027253);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(32,3.752845);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(33,3.534841);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(34,3.165033);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinContent(35,45.43971);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(1,1.222317);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(2,1.247053);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(3,1.268054);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(4,1.236404);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(5,1.288833);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(6,1.238934);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(7,1.236931);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(8,1.307811);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(9,1.210564);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(10,1.32373);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(11,1.213541);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(12,1.247881);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(13,1.179926);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(14,1.122799);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(15,1.218974);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(16,1.178824);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(17,1.201956);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(18,1.113191);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(19,1.12845);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(20,1.111121);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(21,1.088841);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(22,0.9691632);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(23,0.8769337);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(24,0.8094495);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(25,0.7810385);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(26,0.7662386);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(27,0.7623959);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(28,0.7236608);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(29,1.038761);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(30,0.9693581);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(31,0.9401366);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(32,0.8184134);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(33,0.7905645);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(34,1.402313);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetBinError(35,2.018449);
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetEntries(8714);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eminus_2.00_2.25_clone__4->SetFillColor(ci);
   hRareEWKMC_eminus_2.00_2.25_clone__4->GetXaxis()->SetTitle("p_{T}(e^{-}) [GeV]");
   hRareEWKMC_eminus_2.00_2.25_clone__4->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_2.00_2.25_clone__4->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_2.00_2.25_clone__4->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_2.00_2.25_clone__4->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_2.00_2.25_clone__4->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eminus_2.00_2.25_clone__4->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_2.00_2.25_clone__4->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_2.00_2.25_clone__4->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_2.00_2.25_clone__4->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_2.00_2.25_clone__4->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_2.00_2.25_clone__4->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_2.00_2.25_clone__4->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_2.00_2.25_clone__4->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.00_2.25->Add(hRareEWKMC_eminus_2.00_2.25_clone,"");
   Double_t xAxis6[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eminus_2.00_2.25__5 = new TH1D("hZDYCombinedfitCanvas_eminus_2.00_2.25__5","hZMC_eminus_2.00_2.25",34, xAxis6);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(1,480.7731);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(2,543.9228);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(3,380.1325);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(4,381.0179);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(5,385.1459);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(6,326.7713);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(7,349.9058);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(8,320.7084);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(9,348.6699);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(10,311.3734);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(11,326.9276);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(12,305.0944);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(13,386.8963);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(14,286.6238);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(15,294.0101);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(16,260.0526);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(17,282.0607);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(18,269.9899);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(19,238.3883);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(20,229.158);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(21,246.0509);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(22,192.4127);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(23,209.3767);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(24,192.3413);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(25,156.6725);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(26,148.7842);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(27,111.8068);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(28,100.5782);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(29,78.28655);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(30,60.79089);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(31,46.13286);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(32,53.79045);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(33,40.61539);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(34,24.29286);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinContent(35,215.5028);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(1,54.92957);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(2,63.95837);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(3,35.08457);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(4,39.76417);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(5,29.8099);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(6,12.89772);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(7,22.88601);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(8,12.81996);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(9,29.56209);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(10,12.62701);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(11,22.65894);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(12,12.44523);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(13,39.84084);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(14,12.13918);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(15,12.30189);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(16,11.57163);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(17,22.21763);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(18,22.05945);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(19,11.10429);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(20,10.88047);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(21,11.27644);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(22,9.958543);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(23,21.36059);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(24,21.15231);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(25,9.021403);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(26,20.62644);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(27,7.745553);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(28,7.33473);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(29,9.112909);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(30,8.12507);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(31,7.061843);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(32,20.12679);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(33,19.76189);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(34,20.95896);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetBinError(35,28.49442);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetEntries(16628);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eminus_2.00_2.25_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 10342  ");
   AText = ptstats->AddText("Mean  =  33.22");
   AText = ptstats->AddText("Std Dev   =  9.042");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eminus_2.00_2.25__5);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->SetFillColor(ci);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.00_2.25__5->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.00_2.25->Add(hZDYCombinedfitCanvas_eminus_2.00_2.25,"");
   Double_t xAxis7[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eminus_2.00_2.25_clone__6 = new TH1D("hWtMC_eminus_2.00_2.25_clone__6","hWtMC_eminus_2.00_2.25",34, xAxis7);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(1,132.2742);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(2,149.0178);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(3,111.6238);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(4,100.4614);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(5,88.18282);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(6,80.92727);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(7,89.29905);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(8,61.95122);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(9,61.95122);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(10,58.6025);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(11,60.83498);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(12,51.34696);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(13,41.30081);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(14,32.37091);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(15,37.39398);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(16,21.20853);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(17,21.76664);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(18,26.78972);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(19,20.09229);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(20,12.83674);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(21,16.74357);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(22,13.39486);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(23,8.929905);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(24,9.488024);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(25,5.581191);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(26,6.13931);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(27,4.464953);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(28,7.255548);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(29,5.302131);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(30,3.348715);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(31,3.069655);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(32,2.790595);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(33,0.8371786);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(34,0.9567756);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinContent(35,8.929905);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(1,8.592134);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(2,9.119741);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(3,7.892996);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(4,7.487953);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(5,7.015448);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(6,6.720644);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(7,7.05971);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(8,5.880149);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(9,5.880149);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(10,5.719019);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(11,5.826934);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(12,5.35329);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(13,4.801122);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(14,4.250508);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(15,4.568402);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(16,3.440477);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(17,3.485453);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(18,3.866762);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(19,3.348715);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(20,2.676645);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(21,3.056944);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(22,2.734214);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(23,2.232476);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(24,2.301184);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(25,1.764928);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(26,1.851072);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(27,1.578599);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(28,2.012327);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(29,2.432785);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(30,1.933381);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(31,1.851072);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(32,1.764928);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(33,0.9666906);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(34,1.933381);
   hWtMC_eminus_2.00_2.25_clone__6->SetBinError(35,2.232476);
   hWtMC_eminus_2.00_2.25_clone__6->SetEntries(2504);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eminus_2.00_2.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 2470   ");
   AText = ptstats->AddText("Mean  =  28.26");
   AText = ptstats->AddText("Std Dev   =  7.485");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eminus_2.00_2.25_clone__6->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eminus_2.00_2.25_clone__6);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eminus_2.00_2.25_clone__6->SetFillColor(ci);
   hWtMC_eminus_2.00_2.25_clone__6->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eminus_2.00_2.25_clone__6->GetXaxis()->SetLabelFont(42);
   hWtMC_eminus_2.00_2.25_clone__6->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eminus_2.00_2.25_clone__6->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eminus_2.00_2.25_clone__6->GetXaxis()->SetTitleFont(42);
   hWtMC_eminus_2.00_2.25_clone__6->GetYaxis()->SetTitle("Candidates");
   hWtMC_eminus_2.00_2.25_clone__6->GetYaxis()->SetLabelFont(42);
   hWtMC_eminus_2.00_2.25_clone__6->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eminus_2.00_2.25_clone__6->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eminus_2.00_2.25_clone__6->GetYaxis()->SetTitleFont(42);
   hWtMC_eminus_2.00_2.25_clone__6->GetZaxis()->SetLabelFont(42);
   hWtMC_eminus_2.00_2.25_clone__6->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eminus_2.00_2.25_clone__6->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eminus_2.00_2.25_clone__6->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.00_2.25->Add(hWtMC_eminus_2.00_2.25_clone,"");
   Double_t xAxis8[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eminus_2.00_2.25__7 = new TH1D("hWeMC_eminus_2.00_2.25__7","hWeMC_eminus_2.00_2.25_0jet",34, xAxis8);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(1,1731.579);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(2,1759.759);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(3,1873.556);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(4,1823.054);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(5,1866.359);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(6,1865.342);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(7,2007.511);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(8,1980.31);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(9,1938.046);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(10,1941.167);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(11,2021.642);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(12,1931.351);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(13,2074.344);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(14,1915.713);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(15,1906.411);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(16,1777.095);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(17,1736.421);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(18,1689.59);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(19,1533.17);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(20,1299.575);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(21,1212.021);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(22,1024.97);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(23,818.9219);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(24,719.3407);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(25,568.0742);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(26,439.0219);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(27,412.9338);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(28,363.6635);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(29,322.8041);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(30,266.1269);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(31,219.0206);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(32,191.4263);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(33,143.5488);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(34,96.04876);
   hWeMC_eminus_2.00_2.25__7->SetBinContent(35,935.1206);
   hWeMC_eminus_2.00_2.25__7->SetBinError(1,46.73953);
   hWeMC_eminus_2.00_2.25__7->SetBinError(2,47.18973);
   hWeMC_eminus_2.00_2.25__7->SetBinError(3,48.81034);
   hWeMC_eminus_2.00_2.25__7->SetBinError(4,48.0077);
   hWeMC_eminus_2.00_2.25__7->SetBinError(5,48.45682);
   hWeMC_eminus_2.00_2.25__7->SetBinError(6,48.69263);
   hWeMC_eminus_2.00_2.25__7->SetBinError(7,50.38022);
   hWeMC_eminus_2.00_2.25__7->SetBinError(8,50.27846);
   hWeMC_eminus_2.00_2.25__7->SetBinError(9,49.65307);
   hWeMC_eminus_2.00_2.25__7->SetBinError(10,49.68365);
   hWeMC_eminus_2.00_2.25__7->SetBinError(11,50.65419);
   hWeMC_eminus_2.00_2.25__7->SetBinError(12,49.48668);
   hWeMC_eminus_2.00_2.25__7->SetBinError(13,51.22391);
   hWeMC_eminus_2.00_2.25__7->SetBinError(14,49.27612);
   hWeMC_eminus_2.00_2.25__7->SetBinError(15,49.2784);
   hWeMC_eminus_2.00_2.25__7->SetBinError(16,47.65149);
   hWeMC_eminus_2.00_2.25__7->SetBinError(17,47.05694);
   hWeMC_eminus_2.00_2.25__7->SetBinError(18,46.53005);
   hWeMC_eminus_2.00_2.25__7->SetBinError(19,44.1757);
   hWeMC_eminus_2.00_2.25__7->SetBinError(20,40.88537);
   hWeMC_eminus_2.00_2.25__7->SetBinError(21,39.47814);
   hWeMC_eminus_2.00_2.25__7->SetBinError(22,36.6563);
   hWeMC_eminus_2.00_2.25__7->SetBinError(23,32.67501);
   hWeMC_eminus_2.00_2.25__7->SetBinError(24,30.86798);
   hWeMC_eminus_2.00_2.25__7->SetBinError(25,27.51468);
   hWeMC_eminus_2.00_2.25__7->SetBinError(26,24.08103);
   hWeMC_eminus_2.00_2.25__7->SetBinError(27,23.69995);
   hWeMC_eminus_2.00_2.25__7->SetBinError(28,22.24161);
   hWeMC_eminus_2.00_2.25__7->SetBinError(29,29.65498);
   hWeMC_eminus_2.00_2.25__7->SetBinError(30,27.0627);
   hWeMC_eminus_2.00_2.25__7->SetBinError(31,24.66592);
   hWeMC_eminus_2.00_2.25__7->SetBinError(32,22.91738);
   hWeMC_eminus_2.00_2.25__7->SetBinError(33,20.06257);
   hWeMC_eminus_2.00_2.25__7->SetBinError(34,30.62564);
   hWeMC_eminus_2.00_2.25__7->SetBinError(35,35.99829);
   hWeMC_eminus_2.00_2.25__7->SetEntries(36544);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eminus_2.00_2.25_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 28029  ");
   AText = ptstats->AddText("Mean  =  32.16");
   AText = ptstats->AddText("Std Dev   =  8.083");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eminus_2.00_2.25__7->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eminus_2.00_2.25__7);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eminus_2.00_2.25__7->SetFillColor(ci);
   hWeMC_eminus_2.00_2.25__7->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eminus_2.00_2.25__7->GetXaxis()->SetLabelFont(42);
   hWeMC_eminus_2.00_2.25__7->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eminus_2.00_2.25__7->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eminus_2.00_2.25__7->GetXaxis()->SetTitleFont(42);
   hWeMC_eminus_2.00_2.25__7->GetYaxis()->SetTitle("Candidates");
   hWeMC_eminus_2.00_2.25__7->GetYaxis()->SetLabelFont(42);
   hWeMC_eminus_2.00_2.25__7->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eminus_2.00_2.25__7->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eminus_2.00_2.25__7->GetYaxis()->SetTitleFont(42);
   hWeMC_eminus_2.00_2.25__7->GetZaxis()->SetLabelFont(42);
   hWeMC_eminus_2.00_2.25__7->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eminus_2.00_2.25__7->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eminus_2.00_2.25__7->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.00_2.25->Add(hWeMC_eminus_2.00_2.25,"");
   fitCanvas_eminus_2.00_2.25->Draw("hist");
   Double_t xAxis9[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eminus_2.00_2.25_clone__8 = new TH1D("hData_eminus_2.00_2.25_clone__8","hData_eminus_2.00_2.25",34, xAxis9);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(1,8024);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(2,6725);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(3,5683);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(4,4897);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(5,4375);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(6,3919);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(7,3674);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(8,3385);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(9,3256);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(10,3120);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(11,2984);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(12,2798);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(13,2736);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(14,2787);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(15,2614);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(16,2392);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(17,2332);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(18,2186);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(19,1995);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(20,1685);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(21,1514);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(22,1235);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(23,1140);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(24,963);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(25,798);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(26,707);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(27,587);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(28,519);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(29,454);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(30,349);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(31,258.5);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(32,227);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(33,185);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(34,127.2857);
   hData_eminus_2.00_2.25_clone__8->SetBinContent(35,1258);
   hData_eminus_2.00_2.25_clone__8->SetBinError(1,89.57678);
   hData_eminus_2.00_2.25_clone__8->SetBinError(2,82.0061);
   hData_eminus_2.00_2.25_clone__8->SetBinError(3,75.38568);
   hData_eminus_2.00_2.25_clone__8->SetBinError(4,69.97857);
   hData_eminus_2.00_2.25_clone__8->SetBinError(5,66.14378);
   hData_eminus_2.00_2.25_clone__8->SetBinError(6,62.60192);
   hData_eminus_2.00_2.25_clone__8->SetBinError(7,60.61353);
   hData_eminus_2.00_2.25_clone__8->SetBinError(8,58.18075);
   hData_eminus_2.00_2.25_clone__8->SetBinError(9,57.06137);
   hData_eminus_2.00_2.25_clone__8->SetBinError(10,55.85696);
   hData_eminus_2.00_2.25_clone__8->SetBinError(11,54.626);
   hData_eminus_2.00_2.25_clone__8->SetBinError(12,52.89612);
   hData_eminus_2.00_2.25_clone__8->SetBinError(13,52.30679);
   hData_eminus_2.00_2.25_clone__8->SetBinError(14,52.79204);
   hData_eminus_2.00_2.25_clone__8->SetBinError(15,51.12729);
   hData_eminus_2.00_2.25_clone__8->SetBinError(16,48.90808);
   hData_eminus_2.00_2.25_clone__8->SetBinError(17,48.29079);
   hData_eminus_2.00_2.25_clone__8->SetBinError(18,46.75468);
   hData_eminus_2.00_2.25_clone__8->SetBinError(19,44.66542);
   hData_eminus_2.00_2.25_clone__8->SetBinError(20,41.04875);
   hData_eminus_2.00_2.25_clone__8->SetBinError(21,38.91015);
   hData_eminus_2.00_2.25_clone__8->SetBinError(22,35.14257);
   hData_eminus_2.00_2.25_clone__8->SetBinError(23,33.76389);
   hData_eminus_2.00_2.25_clone__8->SetBinError(24,31.03224);
   hData_eminus_2.00_2.25_clone__8->SetBinError(25,28.24889);
   hData_eminus_2.00_2.25_clone__8->SetBinError(26,26.58947);
   hData_eminus_2.00_2.25_clone__8->SetBinError(27,24.22808);
   hData_eminus_2.00_2.25_clone__8->SetBinError(28,22.78157);
   hData_eminus_2.00_2.25_clone__8->SetBinError(29,30.13304);
   hData_eminus_2.00_2.25_clone__8->SetBinError(30,26.41969);
   hData_eminus_2.00_2.25_clone__8->SetBinError(31,22.73763);
   hData_eminus_2.00_2.25_clone__8->SetBinError(32,21.30728);
   hData_eminus_2.00_2.25_clone__8->SetBinError(33,19.23538);
   hData_eminus_2.00_2.25_clone__8->SetBinError(34,29.84962);
   hData_eminus_2.00_2.25_clone__8->SetBinError(35,35.4683);
   hData_eminus_2.00_2.25_clone__8->SetEntries(84160);
   hData_eminus_2.00_2.25_clone__8->SetStats(0);
   hData_eminus_2.00_2.25_clone__8->SetMarkerStyle(20);
   hData_eminus_2.00_2.25_clone__8->SetMarkerSize(0.8);
   hData_eminus_2.00_2.25_clone__8->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eminus_2.00_2.25_clone__8->GetXaxis()->SetLabelFont(132);
   hData_eminus_2.00_2.25_clone__8->GetXaxis()->SetLabelSize(0.035);
   hData_eminus_2.00_2.25_clone__8->GetXaxis()->SetTitleSize(0.035);
   hData_eminus_2.00_2.25_clone__8->GetXaxis()->SetTitleFont(132);
   hData_eminus_2.00_2.25_clone__8->GetYaxis()->SetTitle("Candidates");
   hData_eminus_2.00_2.25_clone__8->GetYaxis()->SetLabelFont(132);
   hData_eminus_2.00_2.25_clone__8->GetYaxis()->SetLabelSize(0.035);
   hData_eminus_2.00_2.25_clone__8->GetYaxis()->SetTitleSize(0.035);
   hData_eminus_2.00_2.25_clone__8->GetYaxis()->SetTitleFont(132);
   hData_eminus_2.00_2.25_clone__8->GetZaxis()->SetLabelFont(42);
   hData_eminus_2.00_2.25_clone__8->GetZaxis()->SetLabelSize(0.035);
   hData_eminus_2.00_2.25_clone__8->GetZaxis()->SetTitleSize(0.035);
   hData_eminus_2.00_2.25_clone__8->GetZaxis()->SetTitleFont(42);
   hData_eminus_2.00_2.25_clone__8->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eminus_2.00_2.25_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eminus_2.00_2.25","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eminus_2.00_2.25_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eminus_2.00_2.25","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eminus_2.00_2.25_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_2.00_2.25_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eminus_2.00_2.25_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eminus_2.00_2.25_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{-}}");
   AText = pt->AddText("2.00<#it{#eta^{e}}<2.25");
   pt->Draw();
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_1->Modified();
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2
   TPad *fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2 = new TPad("fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2", "fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2",0,0,1,0.2);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->Draw();
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->cd();
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->SetFillColor(0);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->SetBorderMode(0);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->SetBorderSize(2);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->SetTopMargin(0.055);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->SetBottomMargin(0.25);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->SetFrameBorderMode(0);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->SetFrameBorderMode(0);
   Double_t xAxis10[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9 = new TH1D("fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9","",34, xAxis10);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(1,0.374598);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(2,-0.5917189);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(3,0.2840237);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(4,-0.06409314);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(5,-0.07063078);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(6,-0.4744274);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(7,0.5097527);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(8,0.06455598);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(9,0.1313955);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(10,1.338197);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(11,-0.1904267);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(12,0.1907718);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(13,-0.9653496);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(14,3.12058);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(15,1.498312);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(16,0.8904506);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(17,0.7467893);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(18,-0.09413339);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(19,0.09668924);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(20,0.2849108);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(21,-0.901205);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(22,-1.382999);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(23,-0.421682);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(24,-0.9636346);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(25,-0.5170568);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(26,1.172671);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(27,-0.2006409);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(28,-0.4464557);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(29,-0.3082322);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(30,-0.5828799);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(31,-1.873121);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(32,-2.15311);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(33,-1.369947);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(34,-0.8170539);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinContent(35,1258);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(1,89.57678);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(2,82.0061);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(3,75.38568);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(4,69.97857);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(5,66.14378);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(6,62.60192);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(7,60.61353);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(8,58.18075);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(9,57.06137);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(10,55.85696);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(11,54.626);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(12,52.89612);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(13,52.30679);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(14,52.79204);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(15,51.12729);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(16,48.90808);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(17,48.29079);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(18,46.75468);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(19,44.66542);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(20,41.04875);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(21,38.91015);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(22,35.14257);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(23,33.76389);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(24,31.03224);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(25,28.24889);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(26,26.58947);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(27,24.22808);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(28,22.78157);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(29,30.13304);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(30,26.41969);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(31,22.73763);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(32,21.30728);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(33,19.23538);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(34,29.84962);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetBinError(35,35.4683);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetMinimum(-4);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetMaximum(4);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetEntries(84160);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetStats(0);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->SetFillColor(1);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetYaxis()->SetNdivisions(402);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_residuals__9->Draw("hist");
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv_2->Modified();
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->cd();
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->Modified();
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->cd();
   fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv->SetSelected(fitCanvas_eminus_2.00_2.252.00<#it{#eta^{e}}<2.25_canv);
}


==> figs/Fig9b.C <==
void Fig9b()
{
//=========Macro generated from canvas: fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv/fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv
//=========  (Wed Aug  3 11:17:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv = new TCanvas("fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv", "fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv",0,0,700,500);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->SetHighLightColor(2);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->Range(0,0,1,1);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->SetFillColor(0);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->SetBorderMode(0);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->SetBorderSize(2);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1
   TPad *fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1 = new TPad("fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1", "fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1",0,0.2,1,1);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->Draw();
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->cd();
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->Range(14.375,-1145.099,70.625,10305.89);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->SetFillColor(0);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->SetBorderMode(0);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->SetBorderSize(2);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->SetTickx(1);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->SetTicky(1);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->SetFrameBorderMode(0);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eminus_2.25_2.50 = new THStack();
   fitCanvas_eminus_2.25_2.50->SetName("fitCanvas_eminus_2.25_2.50");
   fitCanvas_eminus_2.25_2.50->SetTitle("");
   fitCanvas_eminus_2.25_2.50->SetMaximum(8724.56);
   Double_t xAxis11[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eminus_2.25_2.50_stack_2 = new TH1F("fitCanvas_eminus_2.25_2.50_stack_2","",34, xAxis11);
   fitCanvas_eminus_2.25_2.50_stack_2->SetMinimum(0);
   fitCanvas_eminus_2.25_2.50_stack_2->SetMaximum(9160.788);
   fitCanvas_eminus_2.25_2.50_stack_2->SetDirectory(0);
   fitCanvas_eminus_2.25_2.50_stack_2->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eminus_2.25_2.50_stack_2->SetLineColor(ci);
   fitCanvas_eminus_2.25_2.50_stack_2->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eminus_2.25_2.50_stack_2->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.25_2.50_stack_2->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_2.25_2.50_stack_2->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_2.25_2.50_stack_2->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.25_2.50_stack_2->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eminus_2.25_2.50_stack_2->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.25_2.50_stack_2->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_2.25_2.50_stack_2->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_2.25_2.50_stack_2->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eminus_2.25_2.50_stack_2->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.25_2.50_stack_2->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_2.25_2.50_stack_2->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_2.25_2.50_stack_2->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_2.25_2.50_stack_2->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.25_2.50->SetHistogram(fitCanvas_eminus_2.25_2.50_stack_2);
   
   Double_t xAxis12[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eminus_2.25_2.50_clone__10 = new TH1D("hDataAIPCHI_eminus_2.25_2.50_clone__10","hDataAIPCHI_eminus_2.25_2.50",34, xAxis12);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(1,0.3938723);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(2,0.284055);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(3,0.2033494);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(4,0.1428201);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(5,0.1011703);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(6,0.07767917);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(7,0.0536116);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(8,0.0419381);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(9,0.02839109);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(10,0.02363522);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(11,0.01628524);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(12,0.01239408);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(13,0.01066467);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(14,0.008358797);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(15,0.005332336);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(16,0.005764688);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(17,0.00360293);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(18,0.002449992);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(19,0.002738227);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(20,0.002594109);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(21,0.001585289);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(22,0.002017641);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(23,0.0008647031);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(24,0.000720586);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(25,0.0002882344);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(26,0.0005764688);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(27,0.0002882344);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(28,0.0002882344);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(29,0.0001441172);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(30,7.20586e-05);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(31,0.0002161758);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(32,7.20586e-05);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(33,0.0001441172);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(34,2.058817e-05);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinContent(35,0.0001441172);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(1,0.007534173);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(2,0.006398219);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(3,0.005413514);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(4,0.004536831);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(5,0.003818426);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(6,0.003345879);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(7,0.002779632);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(8,0.002458455);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(9,0.002022781);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(10,0.001845601);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(11,0.001531987);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(12,0.001336488);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(13,0.001239743);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(14,0.001097564);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(15,0.0008766306);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(16,0.0009114771);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(17,0.000720586);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(18,0.0005942104);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(19,0.0006281923);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(20,0.0006114375);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(21,0.0004779826);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(22,0.0005392372);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(23,0.0003530136);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(24,0.0003222558);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(25,0.0002038125);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(26,0.0002882344);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(27,0.0002038125);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(28,0.0002038125);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(29,0.0002038125);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(30,0.0001441172);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(31,0.0002496183);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(32,0.0001441172);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(33,0.0002038125);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(34,0.0001441172);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetBinError(35,0.0001441172);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetEntries(9948);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eminus_2.25_2.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 9915   ");
   AText = ptstats->AddText("Mean  =  23.31");
   AText = ptstats->AddText("Std Dev   =   3.65");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eminus_2.25_2.50_clone__10);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->SetFillColor(9);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_2.25_2.50_clone__10->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.25_2.50->Add(hDataAIPCHI_eminus_2.25_2.50_clone,"");
   Double_t xAxis13[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eminus_2.25_2.50_clone__11 = new TH1D("hDataMB_eminus_2.25_2.50_clone__11","hDataMB_eminus_2.25_2.50",34, xAxis13);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(1,3849.009);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(2,2823.915);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(3,2039.287);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(4,1520.666);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(5,1102.654);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(6,867.4833);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(7,635.4276);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(8,522.3589);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(9,380.6336);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(10,288.4343);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(11,221.7767);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(12,165.7096);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(13,138.6104);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(14,104.0357);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(15,90.64188);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(16,71.01838);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(17,52.64082);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(18,38.93552);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(19,36.75513);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(20,19.6235);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(21,22.42686);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(22,17.7546);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(23,13.7053);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(24,7.164135);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(25,5.606714);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(26,4.360778);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(27,3.426325);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(28,5.29523);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(29,2.803357);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(30,0.6229683);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(31,0.7787103);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(32,0.6229683);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(33,0.3114841);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(34,0.1779909);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinContent(35,0.6229683);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(1,34.62521);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(2,29.65813);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(3,25.20328);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(4,21.7638);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(5,18.53265);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(6,16.43798);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(7,14.0686);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(8,12.75565);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(9,10.88859);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(10,9.47854);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(11,8.311433);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(12,7.184421);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(13,6.570765);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(14,5.69258);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(15,5.313521);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(16,4.703307);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(17,4.049294);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(18,3.482499);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(19,3.383584);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(20,2.472329);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(21,2.643031);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(22,2.351654);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(23,2.066152);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(24,1.493825);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(25,1.321515);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(26,1.165467);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(27,1.033076);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(28,1.284282);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(29,1.321515);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(30,0.6229683);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(31,0.6964997);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(32,0.6229683);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(33,0.4405051);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(34,0.6229683);
   hDataMB_eminus_2.25_2.50_clone__11->SetBinError(35,0.4405051);
   hDataMB_eminus_2.25_2.50_clone__11->SetEntries(48386);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eminus_2.25_2.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 48354  ");
   AText = ptstats->AddText("Mean  =  23.62");
   AText = ptstats->AddText("Std Dev   =  3.832");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eminus_2.25_2.50_clone__11->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eminus_2.25_2.50_clone__11);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eminus_2.25_2.50_clone__11->SetFillColor(ci);
   hDataMB_eminus_2.25_2.50_clone__11->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eminus_2.25_2.50_clone__11->GetXaxis()->SetLabelFont(42);
   hDataMB_eminus_2.25_2.50_clone__11->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eminus_2.25_2.50_clone__11->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eminus_2.25_2.50_clone__11->GetXaxis()->SetTitleFont(42);
   hDataMB_eminus_2.25_2.50_clone__11->GetYaxis()->SetTitle("Candidates");
   hDataMB_eminus_2.25_2.50_clone__11->GetYaxis()->SetLabelFont(42);
   hDataMB_eminus_2.25_2.50_clone__11->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eminus_2.25_2.50_clone__11->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eminus_2.25_2.50_clone__11->GetYaxis()->SetTitleFont(42);
   hDataMB_eminus_2.25_2.50_clone__11->GetZaxis()->SetLabelFont(42);
   hDataMB_eminus_2.25_2.50_clone__11->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eminus_2.25_2.50_clone__11->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eminus_2.25_2.50_clone__11->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.25_2.50->Add(hDataMB_eminus_2.25_2.50_clone,"");
   Double_t xAxis14[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_2.25_2.50_clone__12 = new TH1D("hGammaJetsData_2.25_2.50_clone__12","hGammaJetsData_2.25_2.50",34, xAxis14);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(1,1601.641);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(2,1371.244);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(3,1098.993);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(4,1226.166);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(5,774.6465);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(6,758.3946);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(7,697.2931);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(8,574.2918);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(9,515.196);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(10,489.9067);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(11,423.5548);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(12,365.587);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(13,260.3596);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(14,200.864);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(15,250.1367);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(16,206.8421);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(17,219.5903);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(18,180.411);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(19,186.6661);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(20,134.0624);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(21,160.4699);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(22,140.9027);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(23,75.98341);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(24,109.8595);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(25,113.7116);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(26,106.1795);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(27,60.44305);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(28,82.75575);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(29,64.02183);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(30,52.38031);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(31,48.14399);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(32,30.32294);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(33,26.31526);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(34,20.92562);
   hGammaJetsData_2.25_2.50_clone__12->SetBinContent(35,202.7751);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(1,135.1711);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(2,117.7555);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(3,105.3949);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(4,122.2995);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(5,83.67317);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(6,87.52421);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(7,88.232);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(8,70.5147);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(9,76.14773);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(10,74.05753);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(11,65.18675);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(12,59.96388);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(13,45.44738);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(14,37.77713);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(15,47.82694);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(16,45.15848);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(17,53.99677);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(18,41.2876);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(19,49.26254);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(20,37.20117);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(21,42.55171);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(22,37.39926);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(23,22.66561);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(24,36.90212);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(25,35.07272);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(26,37.64812);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(27,25.49694);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(28,38.3367);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(29,36.38346);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(30,33.38829);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(31,31.08358);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(32,24.47217);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(33,21.76378);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(34,35.96838);
   hGammaJetsData_2.25_2.50_clone__12->SetBinError(35,41.85461);
   hGammaJetsData_2.25_2.50_clone__12->SetEntries(1266.227);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_2.25_2.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 7553   ");
   AText = ptstats->AddText("Mean  =  28.62");
   AText = ptstats->AddText("Std Dev   =  8.816");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_2.25_2.50_clone__12->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_2.25_2.50_clone__12);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_2.25_2.50_clone__12->SetFillColor(ci);
   hGammaJetsData_2.25_2.50_clone__12->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_2.25_2.50_clone__12->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_2.25_2.50_clone__12->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.25_2.50_clone__12->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.25_2.50_clone__12->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_2.25_2.50_clone__12->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_2.25_2.50_clone__12->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_2.25_2.50_clone__12->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.25_2.50_clone__12->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.25_2.50_clone__12->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_2.25_2.50_clone__12->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_2.25_2.50_clone__12->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.25_2.50_clone__12->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.25_2.50_clone__12->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.25_2.50->Add(hGammaJetsData_2.25_2.50_clone,"");
   Double_t xAxis15[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eminus_2.25_2.50_clone__13 = new TH1D("hRareEWKMC_eminus_2.25_2.50_clone__13","hRareEWKMC_eminus_2.25_2.50",34, xAxis15);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(1,21.92944);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(2,18.32419);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(3,21.65386);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(4,22.96723);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(5,24.58547);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(6,21.47006);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(7,22.76115);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(8,21.40914);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(9,23.81259);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(10,19.38119);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(11,22.34008);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(12,20.92571);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(13,21.68831);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(14,20.03866);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(15,20.73049);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(16,20.14683);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(17,16.47029);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(18,18.4399);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(19,15.57796);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(20,15.11511);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(21,11.4981);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(22,12.16782);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(23,10.96649);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(24,8.967675);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(25,8.393214);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(26,8.327739);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(27,7.388513);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(28,7.349174);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(29,6.746266);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(30,5.685041);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(31,4.240208);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(32,4.278631);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(33,3.944331);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(34,2.953403);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinContent(35,35.46964);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(1,1.320797);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(2,1.185679);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(3,1.306791);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(4,1.343051);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(5,1.393382);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(6,1.299283);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(7,1.337437);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(8,1.291442);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(9,1.37345);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(10,1.226357);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(11,1.322887);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(12,1.282562);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(13,1.305249);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(14,1.249707);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(15,1.278201);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(16,1.264795);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(17,1.129476);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(18,1.206996);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(19,1.100487);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(20,1.073978);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(21,0.9235973);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(22,0.9689962);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(23,0.9118049);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(24,0.8326947);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(25,0.7984481);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(26,0.8085494);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(27,0.7703987);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(28,0.7672582);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(29,1.044404);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(30,0.9666082);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(31,0.8209148);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(32,0.8347751);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(33,0.8071521);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(34,1.304699);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetBinError(35,1.717131);
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetEntries(10606);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eminus_2.25_2.50_clone__13->SetFillColor(ci);
   hRareEWKMC_eminus_2.25_2.50_clone__13->GetXaxis()->SetTitle("p_{T}(e^{-}) [GeV]");
   hRareEWKMC_eminus_2.25_2.50_clone__13->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_2.25_2.50_clone__13->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_2.25_2.50_clone__13->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_2.25_2.50_clone__13->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_2.25_2.50_clone__13->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eminus_2.25_2.50_clone__13->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_2.25_2.50_clone__13->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_2.25_2.50_clone__13->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_2.25_2.50_clone__13->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_2.25_2.50_clone__13->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_2.25_2.50_clone__13->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_2.25_2.50_clone__13->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_2.25_2.50_clone__13->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.25_2.50->Add(hRareEWKMC_eminus_2.25_2.50_clone,"");
   Double_t xAxis16[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eminus_2.25_2.50__14 = new TH1D("hZDYCombinedfitCanvas_eminus_2.25_2.50__14","hZMC_eminus_2.25_2.50",34, xAxis16);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(1,513.2621);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(2,536.1325);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(3,523.4669);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(4,478.0165);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(5,510.9321);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(6,487.8501);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(7,515.7803);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(8,423.2566);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(9,453.4037);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(10,480.7033);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(11,434.7148);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(12,372.6676);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(13,368.3966);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(14,369.9718);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(15,362.1972);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(16,325.9003);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(17,296.7637);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(18,296.8961);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(19,349.3251);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(20,270.9725);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(21,276.614);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(22,264.815);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(23,240.2285);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(24,210.5395);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(25,202.9658);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(26,183.3647);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(27,131.6223);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(28,114.5314);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(29,92.65509);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(30,72.46582);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(31,58.30464);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(32,44.64815);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(33,38.79103);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(34,24.31619);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinContent(35,176.4461);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(1,48.22819);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(2,48.3605);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(3,44.54599);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(4,40.16948);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(5,44.49943);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(6,44.37894);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(7,44.54388);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(8,29.9163);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(9,35.48417);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(10,40.25448);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(11,30.01598);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(12,22.90725);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(13,22.87473);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(14,13.31265);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(15,22.84504);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(16,12.5165);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(17,12.01296);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(18,12.02707);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(19,29.40911);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(20,11.46032);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(21,21.95358);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(22,21.84347);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(23,28.51586);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(24,10.08557);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(25,21.17256);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(26,20.96418);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(27,8.122715);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(28,7.623592);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(29,9.685757);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(30,8.566594);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(31,7.68508);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(32,6.767239);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(33,6.340392);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(34,9.303305);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetBinError(35,9.585663);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetEntries(21547);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eminus_2.25_2.50_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 13401  ");
   AText = ptstats->AddText("Mean  =  32.69");
   AText = ptstats->AddText("Std Dev   =  8.826");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eminus_2.25_2.50__14);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->SetFillColor(ci);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.25_2.50__14->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.25_2.50->Add(hZDYCombinedfitCanvas_eminus_2.25_2.50,"");
   Double_t xAxis17[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eminus_2.25_2.50_clone__15 = new TH1D("hWtMC_eminus_2.25_2.50_clone__15","hWtMC_eminus_2.25_2.50",34, xAxis17);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(1,143.6854);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(2,153.1319);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(3,149.1544);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(4,120.8151);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(5,116.3404);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(6,102.9165);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(7,93.4701);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(8,87.00674);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(9,97.94473);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(10,74.08002);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(11,64.63358);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(12,61.15331);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(13,47.72941);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(14,38.78015);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(15,32.81397);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(16,29.83088);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(17,28.33934);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(18,17.89853);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(19,15.41262);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(20,12.42953);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(21,12.92672);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(22,10.93799);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(23,10.93799);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(24,8.452083);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(25,12.92672);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(26,10.44081);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(27,5.966176);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(28,4.971814);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(29,5.717586);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(30,3.977451);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(31,2.237316);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(32,3.48027);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(33,1.242953);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(34,1.491544);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinContent(35,9.943627);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(1,8.452083);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(2,8.725498);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(3,8.611434);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(4,7.75029);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(5,7.605412);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(6,7.153194);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(7,6.817007);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(8,6.577091);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(9,6.978273);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(10,6.068872);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(11,5.66874);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(12,5.514008);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(13,4.871363);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(14,4.390987);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(15,4.03912);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(16,3.85115);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(17,3.753637);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(18,2.983088);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(19,2.768189);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(20,2.485907);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(21,2.535137);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(22,2.331987);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(23,2.331987);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(24,2.049931);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(25,2.535137);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(26,2.278371);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(27,1.722287);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(28,1.572226);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(29,2.384398);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(30,1.988725);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(31,1.491544);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(32,1.860282);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(33,1.111731);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(34,2.278371);
   hWtMC_eminus_2.25_2.50_clone__15->SetBinError(35,2.223463);
   hWtMC_eminus_2.25_2.50_clone__15->SetEntries(3290);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eminus_2.25_2.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 3256   ");
   AText = ptstats->AddText("Mean  =  28.09");
   AText = ptstats->AddText("Std Dev   =  7.352");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eminus_2.25_2.50_clone__15->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eminus_2.25_2.50_clone__15);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eminus_2.25_2.50_clone__15->SetFillColor(ci);
   hWtMC_eminus_2.25_2.50_clone__15->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eminus_2.25_2.50_clone__15->GetXaxis()->SetLabelFont(42);
   hWtMC_eminus_2.25_2.50_clone__15->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eminus_2.25_2.50_clone__15->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eminus_2.25_2.50_clone__15->GetXaxis()->SetTitleFont(42);
   hWtMC_eminus_2.25_2.50_clone__15->GetYaxis()->SetTitle("Candidates");
   hWtMC_eminus_2.25_2.50_clone__15->GetYaxis()->SetLabelFont(42);
   hWtMC_eminus_2.25_2.50_clone__15->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eminus_2.25_2.50_clone__15->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eminus_2.25_2.50_clone__15->GetYaxis()->SetTitleFont(42);
   hWtMC_eminus_2.25_2.50_clone__15->GetZaxis()->SetLabelFont(42);
   hWtMC_eminus_2.25_2.50_clone__15->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eminus_2.25_2.50_clone__15->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eminus_2.25_2.50_clone__15->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.25_2.50->Add(hWtMC_eminus_2.25_2.50_clone,"");
   Double_t xAxis18[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eminus_2.25_2.50__16 = new TH1D("hWeMC_eminus_2.25_2.50__16","hWeMC_eminus_2.25_2.50_0jet",34, xAxis18);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(1,2138.088);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(2,2155.803);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(3,2332.043);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(4,2285.458);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(5,2313.97);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(6,2320.241);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(7,2410.595);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(8,2349.802);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(9,2353.176);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(10,2325.451);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(11,2379.715);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(12,2453.974);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(13,2346.885);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(14,2375.07);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(15,2276.735);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(16,2259.36);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(17,2172.053);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(18,1945.772);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(19,1890.817);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(20,1614.143);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(21,1325.918);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(22,1172.596);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(23,1001.917);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(24,787.1242);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(25,726.2805);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(26,634.1669);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(27,500.3769);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(28,474.6431);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(29,390.5261);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(30,289.0619);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(31,272.0413);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(32,223.5462);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(33,146.4429);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(34,124.42);
   hWeMC_eminus_2.25_2.50__16->SetBinContent(35,984.1866);
   hWeMC_eminus_2.25_2.50__16->SetBinError(1,49.05671);
   hWeMC_eminus_2.25_2.50__16->SetBinError(2,49.28855);
   hWeMC_eminus_2.25_2.50__16->SetBinError(3,51.24617);
   hWeMC_eminus_2.25_2.50__16->SetBinError(4,50.74617);
   hWeMC_eminus_2.25_2.50__16->SetBinError(5,51.04309);
   hWeMC_eminus_2.25_2.50__16->SetBinError(6,51.07895);
   hWeMC_eminus_2.25_2.50__16->SetBinError(7,52.11328);
   hWeMC_eminus_2.25_2.50__16->SetBinError(8,51.37058);
   hWeMC_eminus_2.25_2.50__16->SetBinError(9,51.63308);
   hWeMC_eminus_2.25_2.50__16->SetBinError(10,51.1462);
   hWeMC_eminus_2.25_2.50__16->SetBinError(11,51.65483);
   hWeMC_eminus_2.25_2.50__16->SetBinError(12,52.73259);
   hWeMC_eminus_2.25_2.50__16->SetBinError(13,51.63926);
   hWeMC_eminus_2.25_2.50__16->SetBinError(14,51.88154);
   hWeMC_eminus_2.25_2.50__16->SetBinError(15,50.72272);
   hWeMC_eminus_2.25_2.50__16->SetBinError(16,50.51998);
   hWeMC_eminus_2.25_2.50__16->SetBinError(17,49.67325);
   hWeMC_eminus_2.25_2.50__16->SetBinError(18,47.02362);
   hWeMC_eminus_2.25_2.50__16->SetBinError(19,46.44623);
   hWeMC_eminus_2.25_2.50__16->SetBinError(20,42.92125);
   hWeMC_eminus_2.25_2.50__16->SetBinError(21,39.14644);
   hWeMC_eminus_2.25_2.50__16->SetBinError(22,36.96947);
   hWeMC_eminus_2.25_2.50__16->SetBinError(23,34.29598);
   hWeMC_eminus_2.25_2.50__16->SetBinError(24,30.48126);
   hWeMC_eminus_2.25_2.50__16->SetBinError(25,29.38905);
   hWeMC_eminus_2.25_2.50__16->SetBinError(26,27.56712);
   hWeMC_eminus_2.25_2.50__16->SetBinError(27,24.51897);
   hWeMC_eminus_2.25_2.50__16->SetBinError(28,23.97529);
   hWeMC_eminus_2.25_2.50__16->SetBinError(29,30.97179);
   hWeMC_eminus_2.25_2.50__16->SetBinError(30,26.73803);
   hWeMC_eminus_2.25_2.50__16->SetBinError(31,25.90852);
   hWeMC_eminus_2.25_2.50__16->SetBinError(32,23.75529);
   hWeMC_eminus_2.25_2.50__16->SetBinError(33,19.01816);
   hWeMC_eminus_2.25_2.50__16->SetBinError(34,33.05116);
   hWeMC_eminus_2.25_2.50__16->SetBinError(35,35.15615);
   hWeMC_eminus_2.25_2.50__16->SetEntries(49629);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eminus_2.25_2.50_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 37778  ");
   AText = ptstats->AddText("Mean  =  31.97");
   AText = ptstats->AddText("Std Dev   =  7.984");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eminus_2.25_2.50__16->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eminus_2.25_2.50__16);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eminus_2.25_2.50__16->SetFillColor(ci);
   hWeMC_eminus_2.25_2.50__16->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eminus_2.25_2.50__16->GetXaxis()->SetLabelFont(42);
   hWeMC_eminus_2.25_2.50__16->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eminus_2.25_2.50__16->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eminus_2.25_2.50__16->GetXaxis()->SetTitleFont(42);
   hWeMC_eminus_2.25_2.50__16->GetYaxis()->SetTitle("Candidates");
   hWeMC_eminus_2.25_2.50__16->GetYaxis()->SetLabelFont(42);
   hWeMC_eminus_2.25_2.50__16->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eminus_2.25_2.50__16->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eminus_2.25_2.50__16->GetYaxis()->SetTitleFont(42);
   hWeMC_eminus_2.25_2.50__16->GetZaxis()->SetLabelFont(42);
   hWeMC_eminus_2.25_2.50__16->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eminus_2.25_2.50__16->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eminus_2.25_2.50__16->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.25_2.50->Add(hWeMC_eminus_2.25_2.50,"");
   fitCanvas_eminus_2.25_2.50->Draw("hist");
   Double_t xAxis19[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eminus_2.25_2.50_clone__17 = new TH1D("hData_eminus_2.25_2.50_clone__17","hData_eminus_2.25_2.50",34, xAxis19);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(1,8389);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(2,6940);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(3,6138);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(4,5391);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(5,4997);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(6,4526);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(7,4291);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(8,4184);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(9,3876);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(10,3753);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(11,3667);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(12,3496);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(13,3358);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(14,3305);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(15,3167);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(16,3058);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(17,2804);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(18,2592);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(19,2382);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(20,2106);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(21,1718);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(22,1491);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(23,1227);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(24,1071);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(25,999);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(26,829);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(27,718);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(28,641);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(29,486.5);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(30,397.5);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(31,356);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(32,270.5);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(33,243);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(34,160);
   hData_eminus_2.25_2.50_clone__17->SetBinContent(35,1317);
   hData_eminus_2.25_2.50_clone__17->SetBinError(1,91.59148);
   hData_eminus_2.25_2.50_clone__17->SetBinError(2,83.30666);
   hData_eminus_2.25_2.50_clone__17->SetBinError(3,78.34539);
   hData_eminus_2.25_2.50_clone__17->SetBinError(4,73.42343);
   hData_eminus_2.25_2.50_clone__17->SetBinError(5,70.68946);
   hData_eminus_2.25_2.50_clone__17->SetBinError(6,67.27555);
   hData_eminus_2.25_2.50_clone__17->SetBinError(7,65.50572);
   hData_eminus_2.25_2.50_clone__17->SetBinError(8,64.68385);
   hData_eminus_2.25_2.50_clone__17->SetBinError(9,62.25753);
   hData_eminus_2.25_2.50_clone__17->SetBinError(10,61.26173);
   hData_eminus_2.25_2.50_clone__17->SetBinError(11,60.55576);
   hData_eminus_2.25_2.50_clone__17->SetBinError(12,59.12698);
   hData_eminus_2.25_2.50_clone__17->SetBinError(13,57.94825);
   hData_eminus_2.25_2.50_clone__17->SetBinError(14,57.48913);
   hData_eminus_2.25_2.50_clone__17->SetBinError(15,56.27611);
   hData_eminus_2.25_2.50_clone__17->SetBinError(16,55.29919);
   hData_eminus_2.25_2.50_clone__17->SetBinError(17,52.95281);
   hData_eminus_2.25_2.50_clone__17->SetBinError(18,50.91169);
   hData_eminus_2.25_2.50_clone__17->SetBinError(19,48.80574);
   hData_eminus_2.25_2.50_clone__17->SetBinError(20,45.89118);
   hData_eminus_2.25_2.50_clone__17->SetBinError(21,41.44876);
   hData_eminus_2.25_2.50_clone__17->SetBinError(22,38.61347);
   hData_eminus_2.25_2.50_clone__17->SetBinError(23,35.02856);
   hData_eminus_2.25_2.50_clone__17->SetBinError(24,32.72614);
   hData_eminus_2.25_2.50_clone__17->SetBinError(25,31.60696);
   hData_eminus_2.25_2.50_clone__17->SetBinError(26,28.79236);
   hData_eminus_2.25_2.50_clone__17->SetBinError(27,26.79552);
   hData_eminus_2.25_2.50_clone__17->SetBinError(28,25.31798);
   hData_eminus_2.25_2.50_clone__17->SetBinError(29,31.19295);
   hData_eminus_2.25_2.50_clone__17->SetBinError(30,28.19574);
   hData_eminus_2.25_2.50_clone__17->SetBinError(31,26.68333);
   hData_eminus_2.25_2.50_clone__17->SetBinError(32,23.25941);
   hData_eminus_2.25_2.50_clone__17->SetBinError(33,22.04541);
   hData_eminus_2.25_2.50_clone__17->SetBinError(34,33.4664);
   hData_eminus_2.25_2.50_clone__17->SetBinError(35,36.29049);
   hData_eminus_2.25_2.50_clone__17->SetEntries(97092);
   hData_eminus_2.25_2.50_clone__17->SetStats(0);
   hData_eminus_2.25_2.50_clone__17->SetMarkerStyle(20);
   hData_eminus_2.25_2.50_clone__17->SetMarkerSize(0.8);
   hData_eminus_2.25_2.50_clone__17->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eminus_2.25_2.50_clone__17->GetXaxis()->SetLabelFont(132);
   hData_eminus_2.25_2.50_clone__17->GetXaxis()->SetLabelSize(0.035);
   hData_eminus_2.25_2.50_clone__17->GetXaxis()->SetTitleSize(0.035);
   hData_eminus_2.25_2.50_clone__17->GetXaxis()->SetTitleFont(132);
   hData_eminus_2.25_2.50_clone__17->GetYaxis()->SetTitle("Candidates");
   hData_eminus_2.25_2.50_clone__17->GetYaxis()->SetLabelFont(132);
   hData_eminus_2.25_2.50_clone__17->GetYaxis()->SetLabelSize(0.035);
   hData_eminus_2.25_2.50_clone__17->GetYaxis()->SetTitleSize(0.035);
   hData_eminus_2.25_2.50_clone__17->GetYaxis()->SetTitleFont(132);
   hData_eminus_2.25_2.50_clone__17->GetZaxis()->SetLabelFont(42);
   hData_eminus_2.25_2.50_clone__17->GetZaxis()->SetLabelSize(0.035);
   hData_eminus_2.25_2.50_clone__17->GetZaxis()->SetTitleSize(0.035);
   hData_eminus_2.25_2.50_clone__17->GetZaxis()->SetTitleFont(42);
   hData_eminus_2.25_2.50_clone__17->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eminus_2.25_2.50_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eminus_2.25_2.50","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eminus_2.25_2.50_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eminus_2.25_2.50","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eminus_2.25_2.50_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_2.25_2.50_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eminus_2.25_2.50_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eminus_2.25_2.50_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{-}}");
   AText = pt->AddText("2.25<#it{#eta^{e}}<2.50");
   pt->Draw();
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_1->Modified();
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2
   TPad *fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2 = new TPad("fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2", "fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2",0,0,1,0.2);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->Draw();
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->cd();
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->SetFillColor(0);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->SetBorderMode(0);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->SetBorderSize(2);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->SetTopMargin(0.055);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->SetBottomMargin(0.25);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->SetFrameBorderMode(0);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->SetFrameBorderMode(0);
   Double_t xAxis20[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18 = new TH1D("fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18","",34, xAxis20);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(1,0.7145177);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(2,-0.7019644);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(3,-0.1471886);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(4,-1.643589);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(5,1.220781);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(6,-0.2219132);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(7,-0.6237191);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(8,1.858559);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(9,0.4705521);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(10,0.6727728);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(11,1.152503);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(12,0.5776973);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(13,1.918577);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(14,2.300696);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(15,1.482137);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(16,1.678786);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(17,0.2238345);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(18,1.18023);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(19,-1.250849);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(20,0.5613601);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(21,-1.213994);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(22,-1.839901);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(23,-2.048767);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(24,-1.021629);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(25,-1.174624);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(26,-1.987587);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(27,0.2073288);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(28,-0.9149855);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(29,-2.594356);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(30,-1.012744);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(31,-1.196555);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(32,-1.717443);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(33,1.426082);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(34,-1.64729);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinContent(35,1317);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(1,91.59148);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(2,83.30666);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(3,78.34539);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(4,73.42343);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(5,70.68946);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(6,67.27555);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(7,65.50572);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(8,64.68385);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(9,62.25753);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(10,61.26173);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(11,60.55576);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(12,59.12698);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(13,57.94825);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(14,57.48913);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(15,56.27611);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(16,55.29919);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(17,52.95281);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(18,50.91169);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(19,48.80574);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(20,45.89118);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(21,41.44876);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(22,38.61347);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(23,35.02856);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(24,32.72614);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(25,31.60696);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(26,28.79236);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(27,26.79552);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(28,25.31798);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(29,31.19295);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(30,28.19574);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(31,26.68333);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(32,23.25941);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(33,22.04541);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(34,33.4664);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetBinError(35,36.29049);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetMinimum(-4);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetMaximum(4);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetEntries(97092);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetStats(0);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->SetFillColor(1);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetYaxis()->SetNdivisions(402);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_residuals__18->Draw("hist");
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv_2->Modified();
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->cd();
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->Modified();
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->cd();
   fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv->SetSelected(fitCanvas_eminus_2.25_2.502.25<#it{#eta^{e}}<2.50_canv);
}


==> figs/Fig9c.C <==
void Fig9c()
{
//=========Macro generated from canvas: fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv/fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv
//=========  (Wed Aug  3 11:17:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv = new TCanvas("fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv", "fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv",0,0,700,500);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->SetHighLightColor(2);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->Range(0,0,1,1);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->SetFillColor(0);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->SetBorderMode(0);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->SetBorderSize(2);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1
   TPad *fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1 = new TPad("fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1", "fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1",0,0.2,1,1);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->Draw();
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->cd();
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->Range(14.375,-1167.621,70.625,10508.59);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->SetFillColor(0);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->SetBorderMode(0);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->SetBorderSize(2);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->SetTickx(1);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->SetTicky(1);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->SetFrameBorderMode(0);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eminus_2.50_2.75 = new THStack();
   fitCanvas_eminus_2.50_2.75->SetName("fitCanvas_eminus_2.50_2.75");
   fitCanvas_eminus_2.50_2.75->SetTitle("");
   fitCanvas_eminus_2.50_2.75->SetMaximum(8896.16);
   Double_t xAxis21[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eminus_2.50_2.75_stack_3 = new TH1F("fitCanvas_eminus_2.50_2.75_stack_3","",34, xAxis21);
   fitCanvas_eminus_2.50_2.75_stack_3->SetMinimum(0);
   fitCanvas_eminus_2.50_2.75_stack_3->SetMaximum(9340.968);
   fitCanvas_eminus_2.50_2.75_stack_3->SetDirectory(0);
   fitCanvas_eminus_2.50_2.75_stack_3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eminus_2.50_2.75_stack_3->SetLineColor(ci);
   fitCanvas_eminus_2.50_2.75_stack_3->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eminus_2.50_2.75_stack_3->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.50_2.75_stack_3->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_2.50_2.75_stack_3->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_2.50_2.75_stack_3->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.50_2.75_stack_3->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eminus_2.50_2.75_stack_3->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.50_2.75_stack_3->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_2.50_2.75_stack_3->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_2.50_2.75_stack_3->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eminus_2.50_2.75_stack_3->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.50_2.75_stack_3->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_2.50_2.75_stack_3->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_2.50_2.75_stack_3->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_2.50_2.75_stack_3->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.50_2.75->SetHistogram(fitCanvas_eminus_2.50_2.75_stack_3);
   
   Double_t xAxis22[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eminus_2.50_2.75_clone__19 = new TH1D("hDataAIPCHI_eminus_2.50_2.75_clone__19","hDataAIPCHI_eminus_2.50_2.75",34, xAxis22);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(1,0.3264888);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(2,0.234282);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(3,0.1559985);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(4,0.1147967);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(5,0.08467681);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(6,0.05853497);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(7,0.04262255);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(8,0.03139861);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(9,0.02571561);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(10,0.02017468);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(11,0.01207639);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(12,0.01236054);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(13,0.009092812);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(14,0.006819609);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(15,0.004830556);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(16,0.005114706);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(17,0.002415278);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(18,0.002131128);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(19,0.002273203);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(20,0.001989053);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(21,0.002557353);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(22,0.0008524511);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(23,0.0008524511);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(24,0.0005683007);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(25,0.0004262255);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(26,0.0008524511);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(27,0.0001420752);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(28,0.0004262255);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(29,0.000355188);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(30,0.0002131128);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(33,0.0001420752);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(34,2.029645e-05);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinContent(35,0.0002841504);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(1,0.006810723);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(2,0.005769372);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(3,0.004707815);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(4,0.004038535);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(5,0.003468497);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(6,0.002883811);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(7,0.002460814);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(8,0.002112099);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(9,0.001911426);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(10,0.001693021);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(11,0.001309868);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(12,0.001325189);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(13,0.001136601);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(14,0.0009843257);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(15,0.0008284335);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(16,0.0008524511);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(17,0.000585791);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(18,0.0005502548);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(19,0.0005683007);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(20,0.0005315966);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(21,0.0006027739);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(22,0.0003480117);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(23,0.0003480117);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(24,0.0002841504);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(25,0.0002460814);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(26,0.0003480117);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(27,0.0001420752);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(28,0.0002460814);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(29,0.0003176898);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(30,0.0002460814);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(33,0.0002009246);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(34,0.0001420752);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetBinError(35,0.0002009246);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetEntries(8213);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eminus_2.50_2.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 8181   ");
   AText = ptstats->AddText("Mean  =  23.34");
   AText = ptstats->AddText("Std Dev   =  3.761");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eminus_2.50_2.75_clone__19);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->SetFillColor(9);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_2.50_2.75_clone__19->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.50_2.75->Add(hDataAIPCHI_eminus_2.50_2.75_clone,"");
   Double_t xAxis23[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eminus_2.50_2.75_clone__20 = new TH1D("hDataMB_eminus_2.50_2.75_clone__20","hDataMB_eminus_2.50_2.75",34, xAxis23);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(1,3746.178);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(2,2779.228);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(3,2096.432);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(4,1518.513);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(5,1153.093);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(6,884.0377);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(7,643.8101);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(8,501.0462);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(9,371.4606);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(10,295.1368);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(11,218.264);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(12,163.6293);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(13,112.8384);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(14,75.22557);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(15,71.93102);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(16,44.47643);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(17,37.61278);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(18,23.06185);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(19,17.02184);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(20,14.55093);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(21,14.27638);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(22,7.138192);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(23,5.216371);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(24,3.29455);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(25,4.941826);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(26,3.020005);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(27,1.647275);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(28,1.921821);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(29,1.510002);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(30,0.5490917);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(31,0.2745459);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(33,0.2745459);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(34,0.1568834);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinContent(35,1.098183);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(1,32.0702);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(2,27.62292);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(3,23.99097);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(4,20.41817);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(5,17.79261);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(6,15.57912);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(7,13.29494);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(8,11.7286);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(9,10.09866);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(10,9.001588);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(11,7.741025);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(12,6.702519);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(13,5.565905);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(14,4.544543);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(15,4.443913);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(16,3.494398);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(17,3.213477);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(18,2.516254);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(19,2.161776);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(20,1.998724);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(21,1.979778);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(22,1.399915);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(23,1.196718);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(24,0.9510548);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(25,1.164799);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(26,0.9105656);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(27,0.6724973);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(28,0.7263801);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(29,0.9105656);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(30,0.5490917);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(31,0.3882665);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(33,0.3882665);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(34,0.5490917);
   hDataMB_eminus_2.50_2.75_clone__20->SetBinError(35,0.5490917);
   hDataMB_eminus_2.50_2.75_clone__20->SetEntries(53997);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eminus_2.50_2.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 53967  ");
   AText = ptstats->AddText("Mean  =  23.46");
   AText = ptstats->AddText("Std Dev   =  3.473");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eminus_2.50_2.75_clone__20->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eminus_2.50_2.75_clone__20);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eminus_2.50_2.75_clone__20->SetFillColor(ci);
   hDataMB_eminus_2.50_2.75_clone__20->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eminus_2.50_2.75_clone__20->GetXaxis()->SetLabelFont(42);
   hDataMB_eminus_2.50_2.75_clone__20->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eminus_2.50_2.75_clone__20->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eminus_2.50_2.75_clone__20->GetXaxis()->SetTitleFont(42);
   hDataMB_eminus_2.50_2.75_clone__20->GetYaxis()->SetTitle("Candidates");
   hDataMB_eminus_2.50_2.75_clone__20->GetYaxis()->SetLabelFont(42);
   hDataMB_eminus_2.50_2.75_clone__20->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eminus_2.50_2.75_clone__20->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eminus_2.50_2.75_clone__20->GetYaxis()->SetTitleFont(42);
   hDataMB_eminus_2.50_2.75_clone__20->GetZaxis()->SetLabelFont(42);
   hDataMB_eminus_2.50_2.75_clone__20->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eminus_2.50_2.75_clone__20->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eminus_2.50_2.75_clone__20->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.50_2.75->Add(hDataMB_eminus_2.50_2.75_clone,"");
   Double_t xAxis24[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_2.50_2.75_clone__21 = new TH1D("hGammaJetsData_2.50_2.75_clone__21","hGammaJetsData_2.50_2.75",34, xAxis24);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(1,2093.689);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(2,1655.008);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(3,1347.242);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(4,1231.878);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(5,1202.703);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(6,1045.479);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(7,754.4042);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(8,791.6451);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(9,501.4857);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(10,502.965);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(11,385.8859);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(12,489.9695);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(13,428.2571);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(14,282.0129);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(15,298.7339);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(16,288.0892);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(17,193.7706);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(18,215.7011);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(19,182.1419);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(20,157.9103);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(21,163.1445);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(22,123.4239);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(23,142.6153);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(24,73.45674);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(25,98.74679);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(26,101.5174);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(27,85.851);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(28,53.13813);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(29,69.94363);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(30,46.95127);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(31,53.74964);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(32,32.29234);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(33,29.93464);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(34,26.15266);
   hGammaJetsData_2.50_2.75_clone__21->SetBinContent(35,195.0089);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(1,145.2511);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(2,119.3136);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(3,108.0071);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(4,106.4517);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(5,111.1407);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(6,101.9538);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(7,79.4473);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(8,87.66026);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(9,56.23232);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(10,62.14663);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(11,51.73583);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(12,73.55742);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(13,63.64393);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(14,44.3808);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(15,48.60183);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(16,52.49154);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(17,39.8078);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(18,42.56687);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(19,37.7578);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(20,33.75846);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(21,36.96401);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(22,30.61237);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(23,38.17499);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(24,20.25313);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(25,32.23124);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(26,30.77091);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(27,23.39548);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(28,19.29795);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(29,34.72676);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(30,27.44562);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(31,31.9184);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(32,20.72192);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(33,20.9634);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(34,43.33869);
   hGammaJetsData_2.50_2.75_clone__21->SetBinError(35,41.31385);
   hGammaJetsData_2.50_2.75_clone__21->SetEntries(1757.799);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_2.50_2.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 10747  ");
   AText = ptstats->AddText("Mean  =  28.39");
   AText = ptstats->AddText("Std Dev   =  8.592");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_2.50_2.75_clone__21->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_2.50_2.75_clone__21);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_2.50_2.75_clone__21->SetFillColor(ci);
   hGammaJetsData_2.50_2.75_clone__21->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_2.50_2.75_clone__21->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_2.50_2.75_clone__21->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.50_2.75_clone__21->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.50_2.75_clone__21->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_2.50_2.75_clone__21->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_2.50_2.75_clone__21->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_2.50_2.75_clone__21->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.50_2.75_clone__21->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.50_2.75_clone__21->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_2.50_2.75_clone__21->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_2.50_2.75_clone__21->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.50_2.75_clone__21->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.50_2.75_clone__21->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.50_2.75->Add(hGammaJetsData_2.50_2.75_clone,"");
   Double_t xAxis25[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eminus_2.50_2.75_clone__22 = new TH1D("hRareEWKMC_eminus_2.50_2.75_clone__22","hRareEWKMC_eminus_2.50_2.75",34, xAxis25);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(1,17.35648);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(2,18.89889);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(3,17.59629);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(4,16.87449);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(5,18.8467);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(6,18.0666);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(7,16.88843);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(8,16.39914);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(9,18.52215);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(10,19.48407);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(11,20.7766);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(12,19.707);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(13,18.02038);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(14,17.99544);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(15,19.9094);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(16,15.36174);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(17,17.18556);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(18,14.5857);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(19,14.96369);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(20,12.8004);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(21,10.36165);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(22,9.769621);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(23,8.142646);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(24,7.060385);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(25,5.496599);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(26,5.224142);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(27,4.387957);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(28,6.047991);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(29,4.407376);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(30,3.692715);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(31,3.807088);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(32,3.094962);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(33,2.855998);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(34,2.176716);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinContent(35,21.40936);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(1,1.162867);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(2,1.217741);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(3,1.18151);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(4,1.154837);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(5,1.208689);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(6,1.178208);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(7,1.122698);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(8,1.12829);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(9,1.194466);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(10,1.237554);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(11,1.280169);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(12,1.239905);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(13,1.184366);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(14,1.18211);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(15,1.250746);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(16,1.084811);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(17,1.161778);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(18,1.05621);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(19,1.085225);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(20,0.9878581);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(21,0.8827692);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(22,0.8667759);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(23,0.7907251);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(24,0.7311802);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(25,0.6550147);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(26,0.6354689);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(27,0.5786208);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(28,0.6979192);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(29,0.839543);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(30,0.7672762);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(31,0.7903301);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(32,0.7162398);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(33,0.677426);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(34,1.11879);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetBinError(35,1.319508);
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetEntries(8835);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eminus_2.50_2.75_clone__22->SetFillColor(ci);
   hRareEWKMC_eminus_2.50_2.75_clone__22->GetXaxis()->SetTitle("p_{T}(e^{-}) [GeV]");
   hRareEWKMC_eminus_2.50_2.75_clone__22->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_2.50_2.75_clone__22->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_2.50_2.75_clone__22->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_2.50_2.75_clone__22->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_2.50_2.75_clone__22->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eminus_2.50_2.75_clone__22->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_2.50_2.75_clone__22->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_2.50_2.75_clone__22->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_2.50_2.75_clone__22->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_2.50_2.75_clone__22->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_2.50_2.75_clone__22->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_2.50_2.75_clone__22->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_2.50_2.75_clone__22->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.50_2.75->Add(hRareEWKMC_eminus_2.50_2.75_clone,"");
   Double_t xAxis26[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eminus_2.50_2.75__23 = new TH1D("hZDYCombinedfitCanvas_eminus_2.50_2.75__23","hZMC_eminus_2.50_2.75",34, xAxis26);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(1,573.5577);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(2,555.8594);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(3,455.5877);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(4,489.6859);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(5,488.4763);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(6,387.0959);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(7,454.3206);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(8,410.039);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(9,411.3741);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(10,425.1332);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(11,391.6896);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(12,385.9879);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(13,377.2931);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(14,341.3641);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(15,380.5857);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(16,331.628);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(17,302.3957);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(18,288.5944);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(19,256.3088);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(20,275.713);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(21,235.9813);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(22,212.8531);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(23,219.5209);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(24,169.5918);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(25,149.193);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(26,130.8625);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(27,116.2161);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(28,106.3769);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(29,82.12717);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(30,56.75221);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(31,55.97466);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(32,37.66432);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(33,31.60468);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(34,24.23341);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinContent(35,162.3885);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(1,64.03502);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(2,58.28269);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(3,44.19832);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(4,51.652);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(5,44.39743);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(6,23.00694);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(7,40.1036);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(8,29.82313);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(9,35.20472);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(10,39.93346);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(11,29.72226);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(12,23.10176);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(13,23.00193);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(14,22.65751);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(15,35.05983);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(16,12.66405);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(17,12.10104);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(18,22.10104);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(19,11.11757);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(20,11.57759);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(21,21.55635);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(22,10.22458);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(23,21.38107);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(24,9.185235);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(25,8.664308);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(26,8.162772);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(27,7.640241);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(28,7.339248);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(29,20.7565);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(30,7.634647);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(31,20.13115);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(32,6.204667);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(33,5.752746);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(34,27.97675);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetBinError(35,9.192177);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetEntries(19513);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eminus_2.50_2.75_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 11791  ");
   AText = ptstats->AddText("Mean  =  32.19");
   AText = ptstats->AddText("Std Dev   =  8.449");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eminus_2.50_2.75__23);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->SetFillColor(ci);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.50_2.75__23->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.50_2.75->Add(hZDYCombinedfitCanvas_eminus_2.50_2.75,"");
   Double_t xAxis27[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eminus_2.50_2.75_clone__24 = new TH1D("hWtMC_eminus_2.50_2.75_clone__24","hWtMC_eminus_2.50_2.75",34, xAxis27);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(1,158.6799);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(2,142.9593);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(3,121.8347);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(4,114.957);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(5,108.0792);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(6,103.6578);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(7,100.7102);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(8,91.86731);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(9,89.41096);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(10,72.21655);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(11,60.91736);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(12,42.74041);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(13,41.2666);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(14,42.74041);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(15,38.81025);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(16,27.0198);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(17,20.14203);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(18,21.12457);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(19,13.26426);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(20,14.2468);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(21,12.28173);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(22,14.2468);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(23,10.80792);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(24,8.351574);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(25,6.877766);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(26,8.351574);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(27,3.438883);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(28,4.421421);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(29,4.667056);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(30,2.456345);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(31,2.947614);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(32,2.210711);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(33,0.7369035);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(34,1.403626);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinContent(35,4.421421);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(1,8.829186);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(2,8.380422);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(3,7.736512);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(4,7.514971);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(5,7.286697);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(6,7.136095);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(7,7.033902);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(8,6.718003);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(9,6.627582);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(10,5.95632);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(11,5.47054);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(12,4.582252);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(13,4.502555);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(14,4.582252);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(15,4.366495);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(16,3.643349);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(17,3.145657);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(18,3.221466);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(19,2.552709);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(20,2.645565);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(21,2.456345);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(22,2.645565);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(23,2.304256);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(24,2.025554);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(25,1.83816);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(26,2.025554);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(27,1.299776);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(28,1.473807);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(29,2.141392);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(30,1.553529);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(31,1.701806);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(32,1.473807);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(33,0.8509029);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(34,2.197022);
   hWtMC_eminus_2.50_2.75_clone__24->SetBinError(35,1.473807);
   hWtMC_eminus_2.50_2.75_clone__24->SetEntries(3160);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eminus_2.50_2.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 3126   ");
   AText = ptstats->AddText("Mean  =  27.89");
   AText = ptstats->AddText("Std Dev   =  7.128");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eminus_2.50_2.75_clone__24->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eminus_2.50_2.75_clone__24);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eminus_2.50_2.75_clone__24->SetFillColor(ci);
   hWtMC_eminus_2.50_2.75_clone__24->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eminus_2.50_2.75_clone__24->GetXaxis()->SetLabelFont(42);
   hWtMC_eminus_2.50_2.75_clone__24->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eminus_2.50_2.75_clone__24->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eminus_2.50_2.75_clone__24->GetXaxis()->SetTitleFont(42);
   hWtMC_eminus_2.50_2.75_clone__24->GetYaxis()->SetTitle("Candidates");
   hWtMC_eminus_2.50_2.75_clone__24->GetYaxis()->SetLabelFont(42);
   hWtMC_eminus_2.50_2.75_clone__24->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eminus_2.50_2.75_clone__24->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eminus_2.50_2.75_clone__24->GetYaxis()->SetTitleFont(42);
   hWtMC_eminus_2.50_2.75_clone__24->GetZaxis()->SetLabelFont(42);
   hWtMC_eminus_2.50_2.75_clone__24->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eminus_2.50_2.75_clone__24->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eminus_2.50_2.75_clone__24->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.50_2.75->Add(hWtMC_eminus_2.50_2.75_clone,"");
   Double_t xAxis28[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eminus_2.50_2.75__25 = new TH1D("hWeMC_eminus_2.50_2.75__25","hWeMC_eminus_2.50_2.75_0jet",34, xAxis28);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(1,2001.724);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(2,2134.859);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(3,2141.51);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(4,2166.912);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(5,2186.167);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(6,2212.788);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(7,2294.574);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(8,2260.35);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(9,2272.695);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(10,2233.918);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(11,2295.025);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(12,2336.985);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(13,2316.343);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(14,2265.275);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(15,2212.861);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(16,2234.46);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(17,2054.006);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(18,2015.509);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(19,1846.388);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(20,1574.517);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(21,1432.484);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(22,1102.523);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(23,959.721);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(24,835.3143);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(25,697.4403);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(26,606.9609);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(27,530.3426);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(28,436.3408);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(29,371.6948);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(30,284.7933);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(31,234.8146);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(32,185.594);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(33,163.527);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(34,100.7337);
   hWeMC_eminus_2.50_2.75__25->SetBinContent(35,741.1216);
   hWeMC_eminus_2.50_2.75__25->SetBinError(1,47.19115);
   hWeMC_eminus_2.50_2.75__25->SetBinError(2,48.71279);
   hWeMC_eminus_2.50_2.75__25->SetBinError(3,48.68848);
   hWeMC_eminus_2.50_2.75__25->SetBinError(4,48.96593);
   hWeMC_eminus_2.50_2.75__25->SetBinError(5,49.40662);
   hWeMC_eminus_2.50_2.75__25->SetBinError(6,49.55333);
   hWeMC_eminus_2.50_2.75__25->SetBinError(7,50.61095);
   hWeMC_eminus_2.50_2.75__25->SetBinError(8,50.17416);
   hWeMC_eminus_2.50_2.75__25->SetBinError(9,50.3145);
   hWeMC_eminus_2.50_2.75__25->SetBinError(10,49.89279);
   hWeMC_eminus_2.50_2.75__25->SetBinError(11,50.53805);
   hWeMC_eminus_2.50_2.75__25->SetBinError(12,51.16712);
   hWeMC_eminus_2.50_2.75__25->SetBinError(13,50.73672);
   hWeMC_eminus_2.50_2.75__25->SetBinError(14,50.38967);
   hWeMC_eminus_2.50_2.75__25->SetBinError(15,49.75373);
   hWeMC_eminus_2.50_2.75__25->SetBinError(16,50.00453);
   hWeMC_eminus_2.50_2.75__25->SetBinError(17,47.96077);
   hWeMC_eminus_2.50_2.75__25->SetBinError(18,47.56971);
   hWeMC_eminus_2.50_2.75__25->SetBinError(19,45.54489);
   hWeMC_eminus_2.50_2.75__25->SetBinError(20,42.24382);
   hWeMC_eminus_2.50_2.75__25->SetBinError(21,40.33778);
   hWeMC_eminus_2.50_2.75__25->SetBinError(22,35.43756);
   hWeMC_eminus_2.50_2.75__25->SetBinError(23,33.22075);
   hWeMC_eminus_2.50_2.75__25->SetBinError(24,31.32783);
   hWeMC_eminus_2.50_2.75__25->SetBinError(25,28.73235);
   hWeMC_eminus_2.50_2.75__25->SetBinError(26,26.80474);
   hWeMC_eminus_2.50_2.75__25->SetBinError(27,25.33491);
   hWeMC_eminus_2.50_2.75__25->SetBinError(28,23.18684);
   hWeMC_eminus_2.50_2.75__25->SetBinError(29,30.05527);
   hWeMC_eminus_2.50_2.75__25->SetBinError(30,26.47137);
   hWeMC_eminus_2.50_2.75__25->SetBinError(31,23.95352);
   hWeMC_eminus_2.50_2.75__25->SetBinError(32,21.52033);
   hWeMC_eminus_2.50_2.75__25->SetBinError(33,20.12969);
   hWeMC_eminus_2.50_2.75__25->SetBinError(34,29.55652);
   hWeMC_eminus_2.50_2.75__25->SetBinError(35,30.26874);
   hWeMC_eminus_2.50_2.75__25->SetEntries(48234);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eminus_2.50_2.75_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 36562  ");
   AText = ptstats->AddText("Mean  =  31.94");
   AText = ptstats->AddText("Std Dev   =  7.828");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eminus_2.50_2.75__25->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eminus_2.50_2.75__25);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eminus_2.50_2.75__25->SetFillColor(ci);
   hWeMC_eminus_2.50_2.75__25->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eminus_2.50_2.75__25->GetXaxis()->SetLabelFont(42);
   hWeMC_eminus_2.50_2.75__25->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eminus_2.50_2.75__25->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eminus_2.50_2.75__25->GetXaxis()->SetTitleFont(42);
   hWeMC_eminus_2.50_2.75__25->GetYaxis()->SetTitle("Candidates");
   hWeMC_eminus_2.50_2.75__25->GetYaxis()->SetLabelFont(42);
   hWeMC_eminus_2.50_2.75__25->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eminus_2.50_2.75__25->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eminus_2.50_2.75__25->GetYaxis()->SetTitleFont(42);
   hWeMC_eminus_2.50_2.75__25->GetZaxis()->SetLabelFont(42);
   hWeMC_eminus_2.50_2.75__25->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eminus_2.50_2.75__25->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eminus_2.50_2.75__25->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.50_2.75->Add(hWeMC_eminus_2.50_2.75,"");
   fitCanvas_eminus_2.50_2.75->Draw("hist");
   Double_t xAxis29[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eminus_2.50_2.75_clone__26 = new TH1D("hData_eminus_2.50_2.75_clone__26","hData_eminus_2.50_2.75",34, xAxis29);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(1,8554);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(2,7137);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(3,6261);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(4,5556);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(5,5043);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(6,4630);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(7,4381);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(8,4030);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(9,3980);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(10,3667);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(11,3651);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(12,3593);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(13,3380);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(14,3243);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(15,3021);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(16,2993);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(17,2734);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(18,2520);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(19,2301);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(20,2012);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(21,1698);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(22,1416);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(23,1220);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(24,1034);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(25,879);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(26,805);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(27,670);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(28,552);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(29,494);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(30,396.5);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(31,325.5);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(32,242.5);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(33,208);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(34,143.5714);
   hData_eminus_2.50_2.75_clone__26->SetBinContent(35,1114);
   hData_eminus_2.50_2.75_clone__26->SetBinError(1,92.48784);
   hData_eminus_2.50_2.75_clone__26->SetBinError(2,84.48077);
   hData_eminus_2.50_2.75_clone__26->SetBinError(3,79.12648);
   hData_eminus_2.50_2.75_clone__26->SetBinError(4,74.53858);
   hData_eminus_2.50_2.75_clone__26->SetBinError(5,71.01408);
   hData_eminus_2.50_2.75_clone__26->SetBinError(6,68.0441);
   hData_eminus_2.50_2.75_clone__26->SetBinError(7,66.18912);
   hData_eminus_2.50_2.75_clone__26->SetBinError(8,63.48228);
   hData_eminus_2.50_2.75_clone__26->SetBinError(9,63.08724);
   hData_eminus_2.50_2.75_clone__26->SetBinError(10,60.55576);
   hData_eminus_2.50_2.75_clone__26->SetBinError(11,60.42351);
   hData_eminus_2.50_2.75_clone__26->SetBinError(12,59.94164);
   hData_eminus_2.50_2.75_clone__26->SetBinError(13,58.13777);
   hData_eminus_2.50_2.75_clone__26->SetBinError(14,56.94734);
   hData_eminus_2.50_2.75_clone__26->SetBinError(15,54.96362);
   hData_eminus_2.50_2.75_clone__26->SetBinError(16,54.70832);
   hData_eminus_2.50_2.75_clone__26->SetBinError(17,52.28767);
   hData_eminus_2.50_2.75_clone__26->SetBinError(18,50.1996);
   hData_eminus_2.50_2.75_clone__26->SetBinError(19,47.96874);
   hData_eminus_2.50_2.75_clone__26->SetBinError(20,44.85532);
   hData_eminus_2.50_2.75_clone__26->SetBinError(21,41.2068);
   hData_eminus_2.50_2.75_clone__26->SetBinError(22,37.62978);
   hData_eminus_2.50_2.75_clone__26->SetBinError(23,34.9285);
   hData_eminus_2.50_2.75_clone__26->SetBinError(24,32.15587);
   hData_eminus_2.50_2.75_clone__26->SetBinError(25,29.64793);
   hData_eminus_2.50_2.75_clone__26->SetBinError(26,28.37252);
   hData_eminus_2.50_2.75_clone__26->SetBinError(27,25.88436);
   hData_eminus_2.50_2.75_clone__26->SetBinError(28,23.49468);
   hData_eminus_2.50_2.75_clone__26->SetBinError(29,31.43247);
   hData_eminus_2.50_2.75_clone__26->SetBinError(30,28.16026);
   hData_eminus_2.50_2.75_clone__26->SetBinError(31,25.5147);
   hData_eminus_2.50_2.75_clone__26->SetBinError(32,22.02272);
   hData_eminus_2.50_2.75_clone__26->SetBinError(33,20.39608);
   hData_eminus_2.50_2.75_clone__26->SetBinError(34,31.70173);
   hData_eminus_2.50_2.75_clone__26->SetBinError(35,33.37664);
   hData_eminus_2.50_2.75_clone__26->SetEntries(96447);
   hData_eminus_2.50_2.75_clone__26->SetStats(0);
   hData_eminus_2.50_2.75_clone__26->SetMarkerStyle(20);
   hData_eminus_2.50_2.75_clone__26->SetMarkerSize(0.8);
   hData_eminus_2.50_2.75_clone__26->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eminus_2.50_2.75_clone__26->GetXaxis()->SetLabelFont(132);
   hData_eminus_2.50_2.75_clone__26->GetXaxis()->SetLabelSize(0.035);
   hData_eminus_2.50_2.75_clone__26->GetXaxis()->SetTitleSize(0.035);
   hData_eminus_2.50_2.75_clone__26->GetXaxis()->SetTitleFont(132);
   hData_eminus_2.50_2.75_clone__26->GetYaxis()->SetTitle("Candidates");
   hData_eminus_2.50_2.75_clone__26->GetYaxis()->SetLabelFont(132);
   hData_eminus_2.50_2.75_clone__26->GetYaxis()->SetLabelSize(0.035);
   hData_eminus_2.50_2.75_clone__26->GetYaxis()->SetTitleSize(0.035);
   hData_eminus_2.50_2.75_clone__26->GetYaxis()->SetTitleFont(132);
   hData_eminus_2.50_2.75_clone__26->GetZaxis()->SetLabelFont(42);
   hData_eminus_2.50_2.75_clone__26->GetZaxis()->SetLabelSize(0.035);
   hData_eminus_2.50_2.75_clone__26->GetZaxis()->SetTitleSize(0.035);
   hData_eminus_2.50_2.75_clone__26->GetZaxis()->SetTitleFont(42);
   hData_eminus_2.50_2.75_clone__26->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eminus_2.50_2.75_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eminus_2.50_2.75","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eminus_2.50_2.75_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eminus_2.50_2.75","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eminus_2.50_2.75_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_2.50_2.75_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eminus_2.50_2.75_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eminus_2.50_2.75_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{-}}");
   AText = pt->AddText("2.50<#it{#eta^{e}}<2.75");
   pt->Draw();
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_1->Modified();
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2
   TPad *fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2 = new TPad("fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2", "fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2",0,0,1,0.2);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->Draw();
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->cd();
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->SetFillColor(0);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->SetBorderMode(0);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->SetBorderSize(2);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->SetTopMargin(0.055);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->SetBottomMargin(0.25);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->SetFrameBorderMode(0);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->SetFrameBorderMode(0);
   Double_t xAxis30[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27 = new TH1D("fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27","",34, xAxis30);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(1,-0.2386501);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(2,-0.9455714);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(3,0.4993029);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(4,0.08000779);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(5,-0.8046498);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(6,-0.1896231);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(7,0.9203626);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(8,-0.3668084);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(9,2.996536);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(10,1.067248);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(11,2.803487);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(12,1.37253);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(13,0.8107043);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(14,2.390005);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(15,-0.0489271);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(16,0.5390636);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(17,1.302512);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(18,-0.7256195);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(19,-0.407027);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(20,-0.5573949);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(21,-2.389301);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(22,-0.9062594);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(23,-1.947359);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(24,-1.273406);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(25,-1.585785);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(26,-1.023488);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(27,-1.6462);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(28,-1.448276);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(29,-1.370888);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(30,0.03902102);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(31,-1.022666);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(32,-0.9833862);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(33,-1.169047);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(34,-1.184916);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinContent(35,1114);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(1,92.48784);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(2,84.48077);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(3,79.12648);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(4,74.53858);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(5,71.01408);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(6,68.0441);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(7,66.18912);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(8,63.48228);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(9,63.08724);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(10,60.55576);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(11,60.42351);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(12,59.94164);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(13,58.13777);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(14,56.94734);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(15,54.96362);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(16,54.70832);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(17,52.28767);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(18,50.1996);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(19,47.96874);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(20,44.85532);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(21,41.2068);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(22,37.62978);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(23,34.9285);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(24,32.15587);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(25,29.64793);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(26,28.37252);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(27,25.88436);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(28,23.49468);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(29,31.43247);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(30,28.16026);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(31,25.5147);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(32,22.02272);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(33,20.39608);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(34,31.70173);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetBinError(35,33.37664);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetMinimum(-4);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetMaximum(4);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetEntries(96447);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetStats(0);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->SetFillColor(1);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetYaxis()->SetNdivisions(402);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_residuals__27->Draw("hist");
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv_2->Modified();
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->cd();
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->Modified();
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->cd();
   fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv->SetSelected(fitCanvas_eminus_2.50_2.752.50<#it{#eta^{e}}<2.75_canv);
}


==> figs/Fig9d.C <==
void Fig9d()
{
//=========Macro generated from canvas: fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv/fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv
//=========  (Wed Aug  3 11:17:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv = new TCanvas("fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv", "fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv",0,0,700,500);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->SetHighLightColor(2);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->Range(0,0,1,1);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->SetFillColor(0);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->SetBorderMode(0);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->SetBorderSize(2);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1
   TPad *fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1 = new TPad("fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1", "fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1",0,0.2,1,1);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->Draw();
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->cd();
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->Range(14.375,-1049.822,70.625,9448.394);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->SetFillColor(0);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->SetBorderMode(0);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->SetBorderSize(2);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->SetTickx(1);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->SetTicky(1);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->SetFrameBorderMode(0);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eminus_2.75_3.00 = new THStack();
   fitCanvas_eminus_2.75_3.00->SetName("fitCanvas_eminus_2.75_3.00");
   fitCanvas_eminus_2.75_3.00->SetTitle("");
   fitCanvas_eminus_2.75_3.00->SetMaximum(7998.64);
   Double_t xAxis31[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eminus_2.75_3.00_stack_4 = new TH1F("fitCanvas_eminus_2.75_3.00_stack_4","",34, xAxis31);
   fitCanvas_eminus_2.75_3.00_stack_4->SetMinimum(0);
   fitCanvas_eminus_2.75_3.00_stack_4->SetMaximum(8398.572);
   fitCanvas_eminus_2.75_3.00_stack_4->SetDirectory(0);
   fitCanvas_eminus_2.75_3.00_stack_4->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eminus_2.75_3.00_stack_4->SetLineColor(ci);
   fitCanvas_eminus_2.75_3.00_stack_4->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eminus_2.75_3.00_stack_4->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.75_3.00_stack_4->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_2.75_3.00_stack_4->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_2.75_3.00_stack_4->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.75_3.00_stack_4->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eminus_2.75_3.00_stack_4->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.75_3.00_stack_4->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_2.75_3.00_stack_4->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_2.75_3.00_stack_4->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eminus_2.75_3.00_stack_4->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.75_3.00_stack_4->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_2.75_3.00_stack_4->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_2.75_3.00_stack_4->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_2.75_3.00_stack_4->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.75_3.00->SetHistogram(fitCanvas_eminus_2.75_3.00_stack_4);
   
   Double_t xAxis32[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eminus_2.75_3.00_clone__28 = new TH1D("hDataAIPCHI_eminus_2.75_3.00_clone__28","hDataAIPCHI_eminus_2.75_3.00",34, xAxis32);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(1,0.2417419);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(2,0.1653431);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(3,0.1291542);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(4,0.08894429);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(5,0.05806309);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(6,0.04037074);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(7,0.03152456);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(8,0.02283922);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(9,0.0162448);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(10,0.01206297);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(11,0.01286717);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(12,0.007076942);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(13,0.006111904);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(14,0.004986027);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(15,0.004503508);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(16,0.003216792);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(17,0.002090915);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(18,0.002573433);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(19,0.001125877);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(20,0.001125877);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(21,0.001608396);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(22,0.001447556);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(23,0.001125877);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(24,0.0001608396);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(25,0.0003216792);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(26,0.0004825188);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(27,0.0001608396);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(28,0.0001608396);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(29,0.000402099);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(30,0.0003216792);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(32,0.0001608396);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(33,0.0001608396);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(34,6.893125e-05);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinContent(35,0.0003216792);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(1,0.006235517);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(2,0.005156909);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(3,0.004557752);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(4,0.003782296);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(5,0.003055952);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(6,0.002548178);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(7,0.002251754);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(8,0.001916625);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(9,0.001616418);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(10,0.001392912);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(11,0.001438593);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(12,0.001066889);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(13,0.0009914818);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(14,0.0008955169);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(15,0.0008510831);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(16,0.0007192965);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(17,0.0005799154);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(18,0.0006433583);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(19,0.0004255415);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(20,0.0004255415);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(21,0.0005086194);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(22,0.0004825188);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(23,0.0004255415);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(24,0.0001608396);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(25,0.0002274615);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(26,0.0002785823);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(27,0.0001608396);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(28,0.0001608396);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(29,0.0003596482);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(30,0.0003216792);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(32,0.0002274615);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(33,0.0002274615);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(34,0.0002785823);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetBinError(35,0.0002274615);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetEntries(5381);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eminus_2.75_3.00");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 5349   ");
   AText = ptstats->AddText("Mean  =  23.37");
   AText = ptstats->AddText("Std Dev   =  3.974");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eminus_2.75_3.00_clone__28);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->SetFillColor(9);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_2.75_3.00_clone__28->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.75_3.00->Add(hDataAIPCHI_eminus_2.75_3.00_clone,"");
   Double_t xAxis33[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eminus_2.75_3.00_clone__29 = new TH1D("hDataMB_eminus_2.75_3.00_clone__29","hDataMB_eminus_2.75_3.00",34, xAxis33);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(1,3207.232);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(2,2270.021);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(3,1662.258);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(4,1232.659);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(5,852.0816);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(6,615.4069);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(7,439.0869);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(8,290.704);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(9,185.281);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(10,142.5846);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(11,100.9425);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(12,64.83516);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(13,49.28526);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(14,36.37094);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(15,22.13883);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(16,20.82105);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(17,15.02278);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(18,9.224514);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(19,11.86009);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(20,10.01519);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(21,3.953363);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(22,3.426248);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(23,2.372018);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(24,3.162691);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(25,2.635576);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(26,1.581345);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(27,1.317788);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(28,2.635576);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(29,0.3953363);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(30,0.7906727);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(31,0.3953363);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(32,0.1317788);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(33,0.2635576);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(34,0.1506043);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinContent(35,0.5271151);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(1,29.07387);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(2,24.45979);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(3,20.93085);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(4,18.02433);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(5,14.98574);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(6,12.73559);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(7,10.75754);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(8,8.753127);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(9,6.988004);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(10,6.130192);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(11,5.157923);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(12,4.133739);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(13,3.604095);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(14,3.0961);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(15,2.415545);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(16,2.342551);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(17,1.989816);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(18,1.559228);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(19,1.767998);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(20,1.624678);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(21,1.020754);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(22,0.9502703);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(23,0.7906727);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(24,0.9129902);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(25,0.8334422);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(26,0.6455815);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(27,0.5893326);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(28,0.8334422);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(29,0.4564951);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(30,0.6455815);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(31,0.4564951);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(32,0.2635576);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(33,0.3727267);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(34,0.5271151);
   hDataMB_eminus_2.75_3.00_clone__29->SetBinError(35,0.3727267);
   hDataMB_eminus_2.75_3.00_clone__29->SetEntries(42772);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eminus_2.75_3.00");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 42740  ");
   AText = ptstats->AddText("Mean  =  22.96");
   AText = ptstats->AddText("Std Dev   =  3.046");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eminus_2.75_3.00_clone__29->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eminus_2.75_3.00_clone__29);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eminus_2.75_3.00_clone__29->SetFillColor(ci);
   hDataMB_eminus_2.75_3.00_clone__29->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eminus_2.75_3.00_clone__29->GetXaxis()->SetLabelFont(42);
   hDataMB_eminus_2.75_3.00_clone__29->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eminus_2.75_3.00_clone__29->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eminus_2.75_3.00_clone__29->GetXaxis()->SetTitleFont(42);
   hDataMB_eminus_2.75_3.00_clone__29->GetYaxis()->SetTitle("Candidates");
   hDataMB_eminus_2.75_3.00_clone__29->GetYaxis()->SetLabelFont(42);
   hDataMB_eminus_2.75_3.00_clone__29->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eminus_2.75_3.00_clone__29->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eminus_2.75_3.00_clone__29->GetYaxis()->SetTitleFont(42);
   hDataMB_eminus_2.75_3.00_clone__29->GetZaxis()->SetLabelFont(42);
   hDataMB_eminus_2.75_3.00_clone__29->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eminus_2.75_3.00_clone__29->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eminus_2.75_3.00_clone__29->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.75_3.00->Add(hDataMB_eminus_2.75_3.00_clone,"");
   Double_t xAxis34[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_2.75_3.00_clone__30 = new TH1D("hGammaJetsData_2.75_3.00_clone__30","hGammaJetsData_2.75_3.00",34, xAxis34);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(1,2151.647);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(2,1760.345);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(3,1367.914);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(4,1248.009);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(5,961.3764);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(6,1098.516);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(7,697.6838);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(8,715.3887);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(9,638.2912);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(10,572.7118);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(11,578.9228);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(12,447.9732);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(13,454.8327);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(14,348.1563);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(15,217.8236);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(16,234.5462);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(17,265.6097);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(18,233.3676);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(19,147.0263);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(20,206.4366);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(21,185.1293);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(22,127.6611);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(23,88.97892);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(24,119.715);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(25,65.17491);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(26,72.66255);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(27,85.80732);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(28,64.07371);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(29,61.89826);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(30,38.47074);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(31,33.01218);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(32,29.64904);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(33,34.45929);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(34,27.24379);
   hGammaJetsData_2.75_3.00_clone__30->SetBinContent(35,149.7675);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(1,147.0713);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(2,127.1112);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(3,104.5982);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(4,100.2469);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(5,83.39534);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(6,103.1424);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(7,68.39821);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(8,77.28224);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(9,73.05224);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(10,71.37597);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(11,73.40149);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(12,63.8751);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(13,64.39146);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(14,52.29576);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(15,35.93274);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(16,41.035);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(17,48.5673);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(18,46.85557);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(19,29.47424);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(20,46.51803);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(21,40.22886);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(22,28.19127);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(23,23.42444);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(24,32.71918);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(25,19.5823);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(26,20.34202);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(27,25.815);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(28,22.85604);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(29,31.0455);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(30,20.47792);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(31,21.00599);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(32,19.95594);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(33,24.14217);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(34,43.69571);
   hGammaJetsData_2.75_3.00_clone__30->SetBinError(35,34.33548);
   hGammaJetsData_2.75_3.00_clone__30->SetEntries(1868.195);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_2.75_3.00");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 11146  ");
   AText = ptstats->AddText("Mean  =  28.19");
   AText = ptstats->AddText("Std Dev   =  8.368");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_2.75_3.00_clone__30->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_2.75_3.00_clone__30);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_2.75_3.00_clone__30->SetFillColor(ci);
   hGammaJetsData_2.75_3.00_clone__30->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_2.75_3.00_clone__30->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_2.75_3.00_clone__30->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.75_3.00_clone__30->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.75_3.00_clone__30->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_2.75_3.00_clone__30->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_2.75_3.00_clone__30->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_2.75_3.00_clone__30->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.75_3.00_clone__30->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.75_3.00_clone__30->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_2.75_3.00_clone__30->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_2.75_3.00_clone__30->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_2.75_3.00_clone__30->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_2.75_3.00_clone__30->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.75_3.00->Add(hGammaJetsData_2.75_3.00_clone,"");
   Double_t xAxis35[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eminus_2.75_3.00_clone__31 = new TH1D("hRareEWKMC_eminus_2.75_3.00_clone__31","hRareEWKMC_eminus_2.75_3.00",34, xAxis35);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(1,16.44844);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(2,15.09766);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(3,16.37061);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(4,15.70008);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(5,16.73747);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(6,16.0397);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(7,16.14813);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(8,15.62089);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(9,15.13176);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(10,15.46901);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(11,14.18208);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(12,16.08756);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(13,15.99646);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(14,16.95739);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(15,14.65979);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(16,16.73545);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(17,13.85974);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(18,13.99474);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(19,11.82793);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(20,10.39493);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(21,9.328084);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(22,7.35428);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(23,7.571884);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(24,5.679922);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(25,5.172792);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(26,5.347597);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(27,4.098085);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(28,3.705888);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(29,3.432355);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(30,2.944846);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(31,2.707252);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(32,2.308809);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(33,1.666166);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(34,1.57647);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinContent(35,13.71738);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(1,1.129977);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(2,1.080374);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(3,1.122726);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(4,1.104402);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(5,1.140873);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(6,1.119396);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(7,1.117969);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(8,1.097681);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(9,1.078395);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(10,1.093404);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(11,1.034481);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(12,1.113838);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(13,1.110352);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(14,1.150795);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(15,1.056364);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(16,1.144876);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(17,1.030893);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(18,1.047154);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(19,0.9615694);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(20,0.8982954);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(21,0.8398058);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(22,0.7398716);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(23,0.7546931);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(24,0.6474909);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(25,0.6275006);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(26,0.6398034);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(27,0.5610252);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(28,0.5397729);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(29,0.7356828);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(30,0.6808047);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(31,0.6548672);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(32,0.6079134);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(33,0.5167575);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(34,0.9562544);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetBinError(35,1.054791);
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetEntries(7577);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eminus_2.75_3.00_clone__31->SetFillColor(ci);
   hRareEWKMC_eminus_2.75_3.00_clone__31->GetXaxis()->SetTitle("p_{T}(e^{-}) [GeV]");
   hRareEWKMC_eminus_2.75_3.00_clone__31->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_2.75_3.00_clone__31->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_2.75_3.00_clone__31->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_2.75_3.00_clone__31->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_2.75_3.00_clone__31->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eminus_2.75_3.00_clone__31->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_2.75_3.00_clone__31->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_2.75_3.00_clone__31->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_2.75_3.00_clone__31->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_2.75_3.00_clone__31->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_2.75_3.00_clone__31->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_2.75_3.00_clone__31->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_2.75_3.00_clone__31->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.75_3.00->Add(hRareEWKMC_eminus_2.75_3.00_clone,"");
   Double_t xAxis36[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eminus_2.75_3.00__32 = new TH1D("hZDYCombinedfitCanvas_eminus_2.75_3.00__32","hZMC_eminus_2.75_3.00",34, xAxis36);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(1,491.0764);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(2,555.1002);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(3,441.6858);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(4,392.531);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(5,450.1032);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(6,410.065);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(7,409.143);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(8,447.6599);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(9,340.1433);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(10,321.6063);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(11,353.9864);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(12,358.4082);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(13,342.5645);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(14,289.2261);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(15,302.3983);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(16,295.5158);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(17,372.0867);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(18,291.9842);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(19,228.8575);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(20,226.7679);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(21,223.7015);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(22,169.5124);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(23,158.9372);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(24,166.0161);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(25,124.4626);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(26,95.37991);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(27,75.49225);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(28,84.6174);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(29,55.50063);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(30,46.34784);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(31,35.50982);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(32,35.86011);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(33,28.23704);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(34,15.15581);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinContent(35,97.26401);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(1,58.04111);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(2,66.66717);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(3,47.93906);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(4,39.72185);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(5,47.97792);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(6,44.00859);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(7,44.00905);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(8,47.9896);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(9,22.56744);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(10,12.32498);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(11,29.4153);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(12,29.44264);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(13,29.33054);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(14,22.06327);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(15,22.23991);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(16,22.18908);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(17,43.85093);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(18,28.98981);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(19,10.61256);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(20,21.475);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(21,21.45441);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(22,9.214625);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(23,8.923038);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(24,20.77174);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(25,7.978737);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(26,6.952437);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(27,6.205114);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(28,6.55311);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(29,7.570361);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(30,6.857301);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(31,6.057369);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(32,6.086856);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(33,5.41756);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(34,7.45078);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetBinError(35,7.142517);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetEntries(16734);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eminus_2.75_3.00_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 10005  ");
   AText = ptstats->AddText("Mean  =  31.65");
   AText = ptstats->AddText("Std Dev   =  8.108");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eminus_2.75_3.00__32);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->SetFillColor(ci);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_2.75_3.00__32->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.75_3.00->Add(hZDYCombinedfitCanvas_eminus_2.75_3.00,"");
   Double_t xAxis37[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eminus_2.75_3.00_clone__33 = new TH1D("hWtMC_eminus_2.75_3.00_clone__33","hWtMC_eminus_2.75_3.00",34, xAxis37);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(1,127.7943);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(2,133.1803);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(3,112.6157);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(4,99.39558);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(5,107.2297);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(6,94.00961);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(7,87.15475);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(8,67.07978);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(9,82.74804);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(10,67.07978);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(11,52.39077);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(12,40.63957);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(13,43.08774);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(14,34.76397);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(15,30.35727);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(16,23.99204);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(17,20.5646);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(18,19.0957);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(19,16.64754);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(20,11.7512);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(21,11.7512);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(22,12.73047);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(23,6.365234);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(24,5.385967);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(25,5.385967);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(26,4.406701);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(27,2.448167);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(28,2.448167);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(29,1.713717);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(30,2.448167);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(31,2.9378);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(32,0.9792668);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(33,1.958534);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(34,0.9093192);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinContent(35,5.385967);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(1,7.91027);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(2,8.075241);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(3,7.425658);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(4,6.976202);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(5,7.245913);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(6,6.784559);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(7,6.532524);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(8,5.731012);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(9,6.365234);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(10,5.731012);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(11,5.064807);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(12,4.460773);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(13,4.593168);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(14,4.125724);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(15,3.855377);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(16,3.427434);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(17,3.173187);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(18,3.05776);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(19,2.855029);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(20,2.398704);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(21,2.398704);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(22,2.49665);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(23,1.765398);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(24,1.62393);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(25,1.62393);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(26,1.4689);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(27,1.094854);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(28,1.094854);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(29,1.295448);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(30,1.548357);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(31,1.69614);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(32,0.9792668);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(33,1.384892);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(34,1.765398);
   hWtMC_eminus_2.75_3.00_clone__33->SetBinError(35,1.62393);
   hWtMC_eminus_2.75_3.00_clone__33->SetEntries(2800);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eminus_2.75_3.00");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 2766   ");
   AText = ptstats->AddText("Mean  =  27.73");
   AText = ptstats->AddText("Std Dev   =  6.861");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eminus_2.75_3.00_clone__33->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eminus_2.75_3.00_clone__33);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eminus_2.75_3.00_clone__33->SetFillColor(ci);
   hWtMC_eminus_2.75_3.00_clone__33->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eminus_2.75_3.00_clone__33->GetXaxis()->SetLabelFont(42);
   hWtMC_eminus_2.75_3.00_clone__33->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eminus_2.75_3.00_clone__33->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eminus_2.75_3.00_clone__33->GetXaxis()->SetTitleFont(42);
   hWtMC_eminus_2.75_3.00_clone__33->GetYaxis()->SetTitle("Candidates");
   hWtMC_eminus_2.75_3.00_clone__33->GetYaxis()->SetLabelFont(42);
   hWtMC_eminus_2.75_3.00_clone__33->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eminus_2.75_3.00_clone__33->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eminus_2.75_3.00_clone__33->GetYaxis()->SetTitleFont(42);
   hWtMC_eminus_2.75_3.00_clone__33->GetZaxis()->SetLabelFont(42);
   hWtMC_eminus_2.75_3.00_clone__33->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eminus_2.75_3.00_clone__33->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eminus_2.75_3.00_clone__33->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.75_3.00->Add(hWtMC_eminus_2.75_3.00_clone,"");
   Double_t xAxis38[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eminus_2.75_3.00__34 = new TH1D("hWeMC_eminus_2.75_3.00__34","hWeMC_eminus_2.75_3.00_0jet",34, xAxis38);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(1,1978.029);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(2,1990.25);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(3,2035.885);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(4,2033.786);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(5,2029.917);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(6,2160.694);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(7,2129.919);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(8,2149.167);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(9,2125.181);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(10,2060.329);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(11,2253.148);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(12,2088.863);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(13,2036.263);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(14,2134.939);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(15,2092.888);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(16,1954.832);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(17,1792.425);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(18,1851.339);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(19,1615.806);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(20,1540.863);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(21,1223.187);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(22,1097.778);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(23,900.6154);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(24,728.3559);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(25,630.6751);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(26,597.6722);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(27,461.0682);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(28,405.9745);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(29,352.9027);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(30,255.246);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(31,214.1352);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(32,158.529);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(33,139.2408);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(34,89.43973);
   hWeMC_eminus_2.75_3.00__34->SetBinContent(35,607.8713);
   hWeMC_eminus_2.75_3.00__34->SetBinError(1,46.73097);
   hWeMC_eminus_2.75_3.00__34->SetBinError(2,46.90821);
   hWeMC_eminus_2.75_3.00__34->SetBinError(3,47.49974);
   hWeMC_eminus_2.75_3.00__34->SetBinError(4,47.34409);
   hWeMC_eminus_2.75_3.00__34->SetBinError(5,47.3497);
   hWeMC_eminus_2.75_3.00__34->SetBinError(6,49.00907);
   hWeMC_eminus_2.75_3.00__34->SetBinError(7,48.52826);
   hWeMC_eminus_2.75_3.00__34->SetBinError(8,48.84214);
   hWeMC_eminus_2.75_3.00__34->SetBinError(9,48.45491);
   hWeMC_eminus_2.75_3.00__34->SetBinError(10,47.84787);
   hWeMC_eminus_2.75_3.00__34->SetBinError(11,50.08034);
   hWeMC_eminus_2.75_3.00__34->SetBinError(12,48.09213);
   hWeMC_eminus_2.75_3.00__34->SetBinError(13,47.64107);
   hWeMC_eminus_2.75_3.00__34->SetBinError(14,48.78019);
   hWeMC_eminus_2.75_3.00__34->SetBinError(15,48.32179);
   hWeMC_eminus_2.75_3.00__34->SetBinError(16,46.6013);
   hWeMC_eminus_2.75_3.00__34->SetBinError(17,44.72678);
   hWeMC_eminus_2.75_3.00__34->SetBinError(18,45.52649);
   hWeMC_eminus_2.75_3.00__34->SetBinError(19,42.51997);
   hWeMC_eminus_2.75_3.00__34->SetBinError(20,41.78918);
   hWeMC_eminus_2.75_3.00__34->SetBinError(21,37.39868);
   hWeMC_eminus_2.75_3.00__34->SetBinError(22,35.33807);
   hWeMC_eminus_2.75_3.00__34->SetBinError(23,32.41088);
   hWeMC_eminus_2.75_3.00__34->SetBinError(24,29.1821);
   hWeMC_eminus_2.75_3.00__34->SetBinError(25,27.27878);
   hWeMC_eminus_2.75_3.00__34->SetBinError(26,26.77707);
   hWeMC_eminus_2.75_3.00__34->SetBinError(27,23.48588);
   hWeMC_eminus_2.75_3.00__34->SetBinError(28,22.25958);
   hWeMC_eminus_2.75_3.00__34->SetBinError(29,29.26374);
   hWeMC_eminus_2.75_3.00__34->SetBinError(30,24.99657);
   hWeMC_eminus_2.75_3.00__34->SetBinError(31,23.03325);
   hWeMC_eminus_2.75_3.00__34->SetBinError(32,19.69811);
   hWeMC_eminus_2.75_3.00__34->SetBinError(33,18.56929);
   hWeMC_eminus_2.75_3.00__34->SetBinError(34,27.83856);
   hWeMC_eminus_2.75_3.00__34->SetBinError(35,27.55812);
   hWeMC_eminus_2.75_3.00__34->SetEntries(44773);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eminus_2.75_3.00_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 33719  ");
   AText = ptstats->AddText("Mean  =  31.72");
   AText = ptstats->AddText("Std Dev   =  7.761");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eminus_2.75_3.00__34->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eminus_2.75_3.00__34);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eminus_2.75_3.00__34->SetFillColor(ci);
   hWeMC_eminus_2.75_3.00__34->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eminus_2.75_3.00__34->GetXaxis()->SetLabelFont(42);
   hWeMC_eminus_2.75_3.00__34->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eminus_2.75_3.00__34->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eminus_2.75_3.00__34->GetXaxis()->SetTitleFont(42);
   hWeMC_eminus_2.75_3.00__34->GetYaxis()->SetTitle("Candidates");
   hWeMC_eminus_2.75_3.00__34->GetYaxis()->SetLabelFont(42);
   hWeMC_eminus_2.75_3.00__34->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eminus_2.75_3.00__34->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eminus_2.75_3.00__34->GetYaxis()->SetTitleFont(42);
   hWeMC_eminus_2.75_3.00__34->GetZaxis()->SetLabelFont(42);
   hWeMC_eminus_2.75_3.00__34->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eminus_2.75_3.00__34->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eminus_2.75_3.00__34->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.75_3.00->Add(hWeMC_eminus_2.75_3.00,"");
   fitCanvas_eminus_2.75_3.00->Draw("hist");
   Double_t xAxis39[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eminus_2.75_3.00_clone__35 = new TH1D("hData_eminus_2.75_3.00_clone__35","hData_eminus_2.75_3.00",34, xAxis39);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(1,7691);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(2,6518);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(3,5835);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(4,5283);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(5,4598);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(6,4351);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(7,4020);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(8,3752);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(9,3562);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(10,3430);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(11,3432);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(12,3134);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(13,3109);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(14,2851);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(15,2754);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(16,2731);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(17,2535);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(18,2364);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(19,1995);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(20,1847);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(21,1637);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(22,1339);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(23,1040);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(24,915);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(25,817);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(26,674);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(27,596);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(28,513);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(29,415.5);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(30,310.5);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(31,267);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(32,206);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(33,178.5);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(34,116.2857);
   hData_eminus_2.75_3.00_clone__35->SetBinContent(35,913);
   hData_eminus_2.75_3.00_clone__35->SetBinError(1,87.69835);
   hData_eminus_2.75_3.00_clone__35->SetBinError(2,80.73413);
   hData_eminus_2.75_3.00_clone__35->SetBinError(3,76.38717);
   hData_eminus_2.75_3.00_clone__35->SetBinError(4,72.68425);
   hData_eminus_2.75_3.00_clone__35->SetBinError(5,67.80855);
   hData_eminus_2.75_3.00_clone__35->SetBinError(6,65.96211);
   hData_eminus_2.75_3.00_clone__35->SetBinError(7,63.40347);
   hData_eminus_2.75_3.00_clone__35->SetBinError(8,61.25357);
   hData_eminus_2.75_3.00_clone__35->SetBinError(9,59.68249);
   hData_eminus_2.75_3.00_clone__35->SetBinError(10,58.5662);
   hData_eminus_2.75_3.00_clone__35->SetBinError(11,58.58327);
   hData_eminus_2.75_3.00_clone__35->SetBinError(12,55.98214);
   hData_eminus_2.75_3.00_clone__35->SetBinError(13,55.75841);
   hData_eminus_2.75_3.00_clone__35->SetBinError(14,53.39476);
   hData_eminus_2.75_3.00_clone__35->SetBinError(15,52.47857);
   hData_eminus_2.75_3.00_clone__35->SetBinError(16,52.25897);
   hData_eminus_2.75_3.00_clone__35->SetBinError(17,50.34878);
   hData_eminus_2.75_3.00_clone__35->SetBinError(18,48.62098);
   hData_eminus_2.75_3.00_clone__35->SetBinError(19,44.66542);
   hData_eminus_2.75_3.00_clone__35->SetBinError(20,42.97674);
   hData_eminus_2.75_3.00_clone__35->SetBinError(21,40.45986);
   hData_eminus_2.75_3.00_clone__35->SetBinError(22,36.59235);
   hData_eminus_2.75_3.00_clone__35->SetBinError(23,32.24903);
   hData_eminus_2.75_3.00_clone__35->SetBinError(24,30.24897);
   hData_eminus_2.75_3.00_clone__35->SetBinError(25,28.58321);
   hData_eminus_2.75_3.00_clone__35->SetBinError(26,25.96151);
   hData_eminus_2.75_3.00_clone__35->SetBinError(27,24.41311);
   hData_eminus_2.75_3.00_clone__35->SetBinError(28,22.6495);
   hData_eminus_2.75_3.00_clone__35->SetBinError(29,28.82707);
   hData_eminus_2.75_3.00_clone__35->SetBinError(30,24.91987);
   hData_eminus_2.75_3.00_clone__35->SetBinError(31,23.10844);
   hData_eminus_2.75_3.00_clone__35->SetBinError(32,20.29778);
   hData_eminus_2.75_3.00_clone__35->SetBinError(33,18.89444);
   hData_eminus_2.75_3.00_clone__35->SetBinError(34,28.53069);
   hData_eminus_2.75_3.00_clone__35->SetBinError(35,30.21589);
   hData_eminus_2.75_3.00_clone__35->SetEntries(87839);
   hData_eminus_2.75_3.00_clone__35->SetStats(0);
   hData_eminus_2.75_3.00_clone__35->SetMarkerStyle(20);
   hData_eminus_2.75_3.00_clone__35->SetMarkerSize(0.8);
   hData_eminus_2.75_3.00_clone__35->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eminus_2.75_3.00_clone__35->GetXaxis()->SetLabelFont(132);
   hData_eminus_2.75_3.00_clone__35->GetXaxis()->SetLabelSize(0.035);
   hData_eminus_2.75_3.00_clone__35->GetXaxis()->SetTitleSize(0.035);
   hData_eminus_2.75_3.00_clone__35->GetXaxis()->SetTitleFont(132);
   hData_eminus_2.75_3.00_clone__35->GetYaxis()->SetTitle("Candidates");
   hData_eminus_2.75_3.00_clone__35->GetYaxis()->SetLabelFont(132);
   hData_eminus_2.75_3.00_clone__35->GetYaxis()->SetLabelSize(0.035);
   hData_eminus_2.75_3.00_clone__35->GetYaxis()->SetTitleSize(0.035);
   hData_eminus_2.75_3.00_clone__35->GetYaxis()->SetTitleFont(132);
   hData_eminus_2.75_3.00_clone__35->GetZaxis()->SetLabelFont(42);
   hData_eminus_2.75_3.00_clone__35->GetZaxis()->SetLabelSize(0.035);
   hData_eminus_2.75_3.00_clone__35->GetZaxis()->SetTitleSize(0.035);
   hData_eminus_2.75_3.00_clone__35->GetZaxis()->SetTitleFont(42);
   hData_eminus_2.75_3.00_clone__35->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eminus_2.75_3.00_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eminus_2.75_3.00","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eminus_2.75_3.00_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eminus_2.75_3.00","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eminus_2.75_3.00_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_2.75_3.00_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eminus_2.75_3.00_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eminus_2.75_3.00_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{-}}");
   AText = pt->AddText("2.75<#it{#eta^{e}}<3.00");
   pt->Draw();
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_1->Modified();
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2
   TPad *fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2 = new TPad("fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2", "fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2",0,0,1,0.2);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->Draw();
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->cd();
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->SetFillColor(0);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->SetBorderMode(0);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->SetBorderSize(2);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->SetTopMargin(0.055);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->SetBottomMargin(0.25);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->SetFrameBorderMode(0);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->SetFrameBorderMode(0);
   Double_t xAxis40[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36 = new TH1D("fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36","",34, xAxis40);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(1,-1.622173);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(2,-1.311263);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(3,1.238959);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(4,1.774451);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(5,1.317919);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(6,-0.4065196);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(7,2.01825);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(8,0.462768);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(9,1.527575);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(10,2.309008);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(11,0.6223399);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(12,1.065825);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(13,1.55931);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(14,-0.1939324);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(15,0.7982494);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(16,2.119992);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(17,0.5139271);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(18,-0.7185133);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(19,-0.6214265);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(20,-2.086639);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(21,-0.3481288);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(22,-1.413764);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(23,-2.436782);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(24,-2.022105);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(25,-0.4217455);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(26,-2.417818);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(27,-0.8344851);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(28,-1.304073);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(29,-2.353358);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(30,-1.760229);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(31,-1.139917);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(32,-1.249191);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(33,-1.528001);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(34,-2.169078);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinContent(35,913);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(1,87.69835);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(2,80.73413);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(3,76.38717);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(4,72.68425);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(5,67.80855);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(6,65.96211);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(7,63.40347);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(8,61.25357);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(9,59.68249);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(10,58.5662);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(11,58.58327);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(12,55.98214);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(13,55.75841);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(14,53.39476);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(15,52.47857);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(16,52.25897);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(17,50.34878);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(18,48.62098);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(19,44.66542);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(20,42.97674);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(21,40.45986);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(22,36.59235);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(23,32.24903);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(24,30.24897);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(25,28.58321);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(26,25.96151);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(27,24.41311);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(28,22.6495);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(29,28.82707);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(30,24.91987);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(31,23.10844);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(32,20.29778);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(33,18.89444);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(34,28.53069);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetBinError(35,30.21589);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetMinimum(-4);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetMaximum(4);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetEntries(87839);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetStats(0);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->SetFillColor(1);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetYaxis()->SetNdivisions(402);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_residuals__36->Draw("hist");
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv_2->Modified();
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->cd();
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->Modified();
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->cd();
   fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv->SetSelected(fitCanvas_eminus_2.75_3.002.75<#it{#eta^{e}}<3.00_canv);
}


==> figs/Fig9e.C <==
void Fig9e()
{
//=========Macro generated from canvas: fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv/fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv
//=========  (Wed Aug  3 11:17:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv = new TCanvas("fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv", "fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv",0,0,700,500);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->SetHighLightColor(2);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->Range(0,0,1,1);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->SetFillColor(0);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->SetBorderMode(0);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->SetBorderSize(2);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1
   TPad *fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1 = new TPad("fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1", "fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1",0,0.2,1,1);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->Draw();
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->cd();
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->Range(14.375,-927.2446,70.625,8345.201);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->SetFillColor(0);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->SetBorderMode(0);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->SetBorderSize(2);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->SetTickx(1);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->SetTicky(1);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->SetFrameBorderMode(0);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eminus_3.00_3.25 = new THStack();
   fitCanvas_eminus_3.00_3.25->SetName("fitCanvas_eminus_3.00_3.25");
   fitCanvas_eminus_3.00_3.25->SetTitle("");
   fitCanvas_eminus_3.00_3.25->SetMaximum(7064.72);
   Double_t xAxis41[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eminus_3.00_3.25_stack_5 = new TH1F("fitCanvas_eminus_3.00_3.25_stack_5","",34, xAxis41);
   fitCanvas_eminus_3.00_3.25_stack_5->SetMinimum(0);
   fitCanvas_eminus_3.00_3.25_stack_5->SetMaximum(7417.956);
   fitCanvas_eminus_3.00_3.25_stack_5->SetDirectory(0);
   fitCanvas_eminus_3.00_3.25_stack_5->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eminus_3.00_3.25_stack_5->SetLineColor(ci);
   fitCanvas_eminus_3.00_3.25_stack_5->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eminus_3.00_3.25_stack_5->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.00_3.25_stack_5->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_3.00_3.25_stack_5->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_3.00_3.25_stack_5->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.00_3.25_stack_5->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eminus_3.00_3.25_stack_5->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.00_3.25_stack_5->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_3.00_3.25_stack_5->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_3.00_3.25_stack_5->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eminus_3.00_3.25_stack_5->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.00_3.25_stack_5->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_3.00_3.25_stack_5->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_3.00_3.25_stack_5->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_3.00_3.25_stack_5->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.00_3.25->SetHistogram(fitCanvas_eminus_3.00_3.25_stack_5);
   
   Double_t xAxis42[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eminus_3.00_3.25_clone__37 = new TH1D("hDataAIPCHI_eminus_3.00_3.25_clone__37","hDataAIPCHI_eminus_3.00_3.25",34, xAxis42);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(1,0.1184045);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(2,0.08498717);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(3,0.05390772);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(4,0.04290615);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(5,0.02764146);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(6,0.02049043);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(7,0.01526469);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(8,0.01003894);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(9,0.008526221);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(10,0.006050867);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(11,0.006600945);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(12,0.004813189);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(13,0.002612874);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(14,0.002475355);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(15,0.001100158);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(16,0.0006875985);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(17,0.001100158);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(18,0.0006875985);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(19,0.0002750394);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(20,0.0005500788);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(21,0.0005500788);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(22,0.0005500788);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(23,0.0002750394);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(24,0.0001375197);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(25,0.0001375197);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(26,0.0001375197);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(27,0.0005500788);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(28,0.0001375197);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(29,0.0002062795);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(30,0.0001375197);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(32,0.0001375197);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(34,5.893701e-05);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinContent(35,0.0006875985);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(1,0.004035213);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(2,0.003418685);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(3,0.002722751);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(4,0.002429082);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(5,0.001949678);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(6,0.001678642);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(7,0.00144886);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(8,0.001174969);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(9,0.001082831);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(10,0.0009122025);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(11,0.0009527644);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(12,0.0008135775);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(13,0.0005994345);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(14,0.0005834467);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(15,0.0003889644);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(16,0.0003075034);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(17,0.0003889644);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(18,0.0003075034);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(19,0.0001944822);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(20,0.0002750394);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(21,0.0002750394);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(22,0.0002750394);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(23,0.0001944822);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(24,0.0001375197);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(25,0.0001375197);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(26,0.0001375197);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(27,0.0002750394);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(28,0.0001375197);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(29,0.0002381911);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(30,0.0001944822);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(32,0.0001944822);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(34,0.0002381911);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetBinError(35,0.0003075034);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetEntries(3037);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eminus_3.00_3.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 3008   ");
   AText = ptstats->AddText("Mean  =  23.32");
   AText = ptstats->AddText("Std Dev   =  3.961");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eminus_3.00_3.25_clone__37);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->SetFillColor(9);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_3.00_3.25_clone__37->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.00_3.25->Add(hDataAIPCHI_eminus_3.00_3.25_clone,"");
   Double_t xAxis43[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eminus_3.00_3.25_clone__38 = new TH1D("hDataMB_eminus_3.00_3.25_clone__38","hDataMB_eminus_3.00_3.25",34, xAxis43);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(1,2842.54);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(2,1811.445);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(3,1194.512);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(4,756.3616);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(5,492.4971);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(6,341.0749);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(7,220.7616);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(8,151.0474);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(9,114.3163);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(10,74.96151);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(11,64.8417);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(12,43.47767);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(13,29.9846);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(14,32.98306);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(15,23.61287);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(16,16.11672);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(17,14.61749);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(18,8.995381);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(19,9.744996);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(20,8.245766);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(21,6.746536);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(22,2.99846);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(23,3.748075);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(24,2.623653);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(25,2.248845);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(26,2.99846);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(27,4.122883);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(28,2.99846);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(29,1.686634);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(30,0.9370188);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(31,0.3748075);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(32,0.3748075);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(33,0.1874038);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(34,0.05354393);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinContent(35,1.124423);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(1,32.64055);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(2,26.05654);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(3,21.1592);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(4,16.83716);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(5,13.58645);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(6,11.30652);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(7,9.096325);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(8,7.524209);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(9,6.545732);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(10,5.300579);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(11,4.929823);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(12,4.036801);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(13,3.35238);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(14,3.516006);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(15,2.974943);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(16,2.457777);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(17,2.340672);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(18,1.836174);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(19,1.911151);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(20,1.758003);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(21,1.590174);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(22,1.060116);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(23,1.185245);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(24,0.9916475);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(25,0.9180872);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(26,1.060116);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(27,1.243096);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(28,1.060116);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(29,1.124423);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(30,0.8380951);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(31,0.5300579);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(32,0.5300579);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(33,0.3748075);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(34,0.3748075);
   hDataMB_eminus_3.00_3.25_clone__38->SetBinError(35,0.6491857);
   hDataMB_eminus_3.00_3.25_clone__38->SetEntries(22147);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eminus_3.00_3.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 22116  ");
   AText = ptstats->AddText("Mean  =  22.66");
   AText = ptstats->AddText("Std Dev   =  3.189");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eminus_3.00_3.25_clone__38->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eminus_3.00_3.25_clone__38);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eminus_3.00_3.25_clone__38->SetFillColor(ci);
   hDataMB_eminus_3.00_3.25_clone__38->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eminus_3.00_3.25_clone__38->GetXaxis()->SetLabelFont(42);
   hDataMB_eminus_3.00_3.25_clone__38->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eminus_3.00_3.25_clone__38->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eminus_3.00_3.25_clone__38->GetXaxis()->SetTitleFont(42);
   hDataMB_eminus_3.00_3.25_clone__38->GetYaxis()->SetTitle("Candidates");
   hDataMB_eminus_3.00_3.25_clone__38->GetYaxis()->SetLabelFont(42);
   hDataMB_eminus_3.00_3.25_clone__38->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eminus_3.00_3.25_clone__38->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eminus_3.00_3.25_clone__38->GetYaxis()->SetTitleFont(42);
   hDataMB_eminus_3.00_3.25_clone__38->GetZaxis()->SetLabelFont(42);
   hDataMB_eminus_3.00_3.25_clone__38->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eminus_3.00_3.25_clone__38->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eminus_3.00_3.25_clone__38->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.00_3.25->Add(hDataMB_eminus_3.00_3.25_clone,"");
   Double_t xAxis44[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_3.00_3.25_clone__39 = new TH1D("hGammaJetsData_3.00_3.25_clone__39","hGammaJetsData_3.00_3.25",34, xAxis44);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(1,1872.383);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(2,1488.465);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(3,1371.901);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(4,1336.619);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(5,1274.613);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(6,989.7202);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(7,840.464);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(8,698.8999);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(9,569.0616);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(10,529.3625);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(11,626.7684);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(12,454.6827);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(13,439.0664);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(14,328.3414);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(15,264.4002);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(16,280.211);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(17,188.1691);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(18,208.2301);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(19,168.822);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(20,170.8299);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(21,117.1092);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(22,112.8488);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(23,105.6205);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(24,72.96828);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(25,80.76774);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(26,52.88942);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(27,63.01879);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(28,48.08582);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(29,67.41794);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(30,35.12758);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(31,32.0179);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(32,22.36979);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(33,27.27761);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(34,14.43642);
   hGammaJetsData_3.00_3.25_clone__39->SetBinContent(35,128.9131);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(1,123.1);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(2,105.0805);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(3,105.9155);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(4,110.5051);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(5,109.9666);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(6,91.15405);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(7,84.49689);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(8,74.24542);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(9,64.04947);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(10,66.95228);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(11,82.27665);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(12,62.33638);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(13,63.14973);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(14,50.11179);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(15,43.93667);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(16,47.99047);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(17,34.13262);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(18,38.71503);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(19,35.59519);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(20,37.36184);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(21,25.49695);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(22,27.35485);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(23,26.97891);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(24,18.68173);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(25,24.31877);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(26,18.44872);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(27,18.47448);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(28,17.13661);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(29,36.04675);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(30,20.64719);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(31,21.12882);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(32,16.14376);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(33,22.31287);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(34,25.86267);
   hGammaJetsData_3.00_3.25_clone__39->SetBinError(35,33.32222);
   hGammaJetsData_3.00_3.25_clone__39->SetEntries(1878.962);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_3.00_3.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 11238  ");
   AText = ptstats->AddText("Mean  =  27.95");
   AText = ptstats->AddText("Std Dev   =  8.011");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_3.00_3.25_clone__39->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_3.00_3.25_clone__39);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_3.00_3.25_clone__39->SetFillColor(ci);
   hGammaJetsData_3.00_3.25_clone__39->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_3.00_3.25_clone__39->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_3.00_3.25_clone__39->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.00_3.25_clone__39->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.00_3.25_clone__39->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_3.00_3.25_clone__39->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_3.00_3.25_clone__39->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_3.00_3.25_clone__39->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.00_3.25_clone__39->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.00_3.25_clone__39->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_3.00_3.25_clone__39->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_3.00_3.25_clone__39->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.00_3.25_clone__39->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.00_3.25_clone__39->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.00_3.25->Add(hGammaJetsData_3.00_3.25_clone,"");
   Double_t xAxis45[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eminus_3.00_3.25_clone__40 = new TH1D("hRareEWKMC_eminus_3.00_3.25_clone__40","hRareEWKMC_eminus_3.00_3.25",34, xAxis45);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(1,14.40555);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(2,14.77227);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(3,16.19643);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(4,16.22408);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(5,18.08864);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(6,13.26242);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(7,13.80008);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(8,16.59056);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(9,15.47232);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(10,16.21207);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(11,13.06607);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(12,13.95698);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(13,13.81779);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(14,12.99243);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(15,14.19554);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(16,12.39464);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(17,13.1702);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(18,11.36198);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(19,10.04625);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(20,9.205791);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(21,6.9032);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(22,5.778643);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(23,6.193894);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(24,4.538461);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(25,3.32941);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(26,3.100578);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(27,2.560821);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(28,2.607284);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(29,1.946342);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(30,2.014994);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(31,1.614995);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(32,1.495885);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(33,1.117061);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(34,0.8108556);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinContent(35,6.461471);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(1,1.126072);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(2,1.14767);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(3,1.208093);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(4,1.206204);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(5,1.267186);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(6,1.074763);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(7,1.09717);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(8,1.210479);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(9,1.172363);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(10,1.196095);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(11,1.070853);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(12,1.109674);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(13,1.104146);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(14,1.057212);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(15,1.111849);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(16,1.039245);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(17,1.073968);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(18,0.9936064);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(19,0.929349);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(20,0.8841641);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(21,0.7729397);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(22,0.7008495);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(23,0.7346716);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(24,0.6098878);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(25,0.5239255);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(26,0.5151891);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(27,0.4585554);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(28,0.484771);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(29,0.5785127);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(30,0.5955421);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(31,0.5360151);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(32,0.5207182);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(33,0.4336859);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(34,0.7089125);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetBinError(35,0.7654563);
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetEntries(5762);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eminus_3.00_3.25_clone__40->SetFillColor(ci);
   hRareEWKMC_eminus_3.00_3.25_clone__40->GetXaxis()->SetTitle("p_{T}(e^{-}) [GeV]");
   hRareEWKMC_eminus_3.00_3.25_clone__40->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_3.00_3.25_clone__40->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_3.00_3.25_clone__40->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_3.00_3.25_clone__40->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_3.00_3.25_clone__40->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eminus_3.00_3.25_clone__40->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_3.00_3.25_clone__40->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_3.00_3.25_clone__40->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_3.00_3.25_clone__40->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_3.00_3.25_clone__40->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_3.00_3.25_clone__40->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_3.00_3.25_clone__40->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_3.00_3.25_clone__40->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.00_3.25->Add(hRareEWKMC_eminus_3.00_3.25_clone,"");
   Double_t xAxis46[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eminus_3.00_3.25__41 = new TH1D("hZDYCombinedfitCanvas_eminus_3.00_3.25__41","hZMC_eminus_3.00_3.25",34, xAxis46);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(1,464.7864);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(2,406.9872);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(3,377.6676);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(4,406.0081);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(5,318.5698);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(6,342.6589);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(7,288.062);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(8,431.0144);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(9,273.4091);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(10,312.496);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(11,269.8486);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(12,286.5996);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(13,259.9997);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(14,284.9622);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(15,228.3192);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(16,209.9186);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(17,216.133);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(18,189.0889);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(19,176.8128);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(20,140.7496);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(21,151.4787);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(22,137.1054);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(23,149.3069);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(24,134.2379);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(25,95.78769);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(26,68.35951);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(27,83.93703);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(28,57.49918);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(29,40.64934);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(30,35.4018);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(31,24.79143);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(32,29.58814);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(33,17.31159);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(34,10.4122);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinContent(35,84.62464);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(1,59.30046);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(2,52.50727);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(3,44.83629);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(4,52.51166);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(5,35.35243);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(6,40.36528);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(7,22.46936);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(8,56.00856);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(9,22.33298);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(10,35.35529);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(11,29.3681);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(12,29.52273);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(13,22.22399);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(14,35.19349);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(15,10.60147);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(16,10.22638);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(17,21.76684);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(18,9.786292);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(19,21.32257);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(20,8.416936);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(21,8.821473);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(22,8.370742);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(23,28.43139);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(24,20.85145);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(25,7.060944);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(26,5.921626);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(27,20.2241);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(28,5.487011);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(29,6.513136);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(30,6.07503);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(31,5.116703);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(32,19.92499);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(33,4.298786);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(34,6.188861);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetBinError(35,20.2351);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetEntries(12830);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eminus_3.00_3.25_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 7463   ");
   AText = ptstats->AddText("Mean  =  31.13");
   AText = ptstats->AddText("Std Dev   =  8.009");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eminus_3.00_3.25__41);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->SetFillColor(ci);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.00_3.25__41->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.00_3.25->Add(hZDYCombinedfitCanvas_eminus_3.00_3.25,"");
   Double_t xAxis47[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eminus_3.00_3.25_clone__42 = new TH1D("hWtMC_eminus_3.00_3.25_clone__42","hWtMC_eminus_3.00_3.25",34, xAxis47);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(1,121.9171);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(2,113.8962);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(3,110.6879);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(4,106.9448);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(5,92.50724);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(6,87.69472);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(7,80.74331);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(8,73.7919);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(9,67.90994);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(10,59.35436);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(11,47.59043);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(12,37.43067);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(13,33.15288);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(14,31.01399);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(15,25.13202);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(16,20.31951);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(17,21.92368);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(18,15.50699);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(19,15.50699);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(20,8.555583);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(21,8.555583);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(22,9.090307);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(23,8.555583);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(24,5.881963);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(25,5.347239);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(26,5.881963);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(27,1.604172);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(28,1.604172);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(29,0.5347239);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(30,2.138896);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(31,2.406258);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(32,1.33681);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(33,0.5347239);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(34,0.5347239);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinContent(35,6.951411);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(1,8.074154);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(2,7.804039);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(3,7.693338);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(4,7.562138);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(5,7.033195);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(6,6.847807);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(7,6.570798);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(8,6.281584);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(9,6.026033);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(10,5.633666);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(11,5.044575);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(12,4.473821);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(13,4.21042);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(14,4.072336);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(15,3.665883);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(16,3.29626);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(17,3.423904);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(18,2.879576);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(19,2.879576);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(20,2.138896);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(21,2.138896);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(22,2.204723);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(23,2.138896);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(24,1.773479);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(25,1.690946);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(26,1.773479);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(27,0.926169);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(28,0.926169);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(29,0.7562138);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(30,1.512428);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(31,1.604172);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(32,1.195679);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(33,0.7562138);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(34,1.414747);
   hWtMC_eminus_3.00_3.25_clone__42->SetBinError(35,1.927975);
   hWtMC_eminus_3.00_3.25_clone__42->SetEntries(2358);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eminus_3.00_3.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 2324   ");
   AText = ptstats->AddText("Mean  =  27.44");
   AText = ptstats->AddText("Std Dev   =  6.516");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eminus_3.00_3.25_clone__42->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eminus_3.00_3.25_clone__42);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eminus_3.00_3.25_clone__42->SetFillColor(ci);
   hWtMC_eminus_3.00_3.25_clone__42->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eminus_3.00_3.25_clone__42->GetXaxis()->SetLabelFont(42);
   hWtMC_eminus_3.00_3.25_clone__42->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eminus_3.00_3.25_clone__42->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eminus_3.00_3.25_clone__42->GetXaxis()->SetTitleFont(42);
   hWtMC_eminus_3.00_3.25_clone__42->GetYaxis()->SetTitle("Candidates");
   hWtMC_eminus_3.00_3.25_clone__42->GetYaxis()->SetLabelFont(42);
   hWtMC_eminus_3.00_3.25_clone__42->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eminus_3.00_3.25_clone__42->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eminus_3.00_3.25_clone__42->GetYaxis()->SetTitleFont(42);
   hWtMC_eminus_3.00_3.25_clone__42->GetZaxis()->SetLabelFont(42);
   hWtMC_eminus_3.00_3.25_clone__42->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eminus_3.00_3.25_clone__42->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eminus_3.00_3.25_clone__42->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.00_3.25->Add(hWtMC_eminus_3.00_3.25_clone,"");
   Double_t xAxis48[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eminus_3.00_3.25__43 = new TH1D("hWeMC_eminus_3.00_3.25__43","hWeMC_eminus_3.00_3.25_0jet",34, xAxis48);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(1,1848.325);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(2,1911.842);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(3,1863.295);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(4,2016.614);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(5,1889.72);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(6,2126.948);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(7,2040.576);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(8,2021.249);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(9,1996.511);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(10,1987.284);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(11,2038.971);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(12,2018.924);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(13,1930.007);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(14,1891.974);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(15,1818.234);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(16,1820.378);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(17,1715.315);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(18,1506.075);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(19,1471.972);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(20,1314.53);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(21,1049.063);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(22,916.248);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(23,812.5547);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(24,618.5054);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(25,536.4497);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(26,459.7491);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(27,418.0362);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(28,327.0439);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(29,292.249);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(30,230.2407);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(31,179.3836);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(32,138.1278);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(33,112.6577);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(34,76.63158);
   hWeMC_eminus_3.00_3.25__43->SetBinContent(35,334.7494);
   hWeMC_eminus_3.00_3.25__43->SetBinError(1,47.35773);
   hWeMC_eminus_3.00_3.25__43->SetBinError(2,48.09782);
   hWeMC_eminus_3.00_3.25__43->SetBinError(3,47.52331);
   hWeMC_eminus_3.00_3.25__43->SetBinError(4,49.37881);
   hWeMC_eminus_3.00_3.25__43->SetBinError(5,47.72241);
   hWeMC_eminus_3.00_3.25__43->SetBinError(6,50.70466);
   hWeMC_eminus_3.00_3.25__43->SetBinError(7,49.77315);
   hWeMC_eminus_3.00_3.25__43->SetBinError(8,49.51747);
   hWeMC_eminus_3.00_3.25__43->SetBinError(9,49.26919);
   hWeMC_eminus_3.00_3.25__43->SetBinError(10,48.97424);
   hWeMC_eminus_3.00_3.25__43->SetBinError(11,49.79786);
   hWeMC_eminus_3.00_3.25__43->SetBinError(12,49.52343);
   hWeMC_eminus_3.00_3.25__43->SetBinError(13,48.36406);
   hWeMC_eminus_3.00_3.25__43->SetBinError(14,48.04347);
   hWeMC_eminus_3.00_3.25__43->SetBinError(15,46.93233);
   hWeMC_eminus_3.00_3.25__43->SetBinError(16,47.15029);
   hWeMC_eminus_3.00_3.25__43->SetBinError(17,45.92537);
   hWeMC_eminus_3.00_3.25__43->SetBinError(18,42.82124);
   hWeMC_eminus_3.00_3.25__43->SetBinError(19,42.42288);
   hWeMC_eminus_3.00_3.25__43->SetBinError(20,40.19714);
   hWeMC_eminus_3.00_3.25__43->SetBinError(21,36.24262);
   hWeMC_eminus_3.00_3.25__43->SetBinError(22,33.82193);
   hWeMC_eminus_3.00_3.25__43->SetBinError(23,31.9666);
   hWeMC_eminus_3.00_3.25__43->SetBinError(24,27.97452);
   hWeMC_eminus_3.00_3.25__43->SetBinError(25,26.46136);
   hWeMC_eminus_3.00_3.25__43->SetBinError(26,24.29587);
   hWeMC_eminus_3.00_3.25__43->SetBinError(27,23.51869);
   hWeMC_eminus_3.00_3.25__43->SetBinError(28,20.75875);
   hWeMC_eminus_3.00_3.25__43->SetBinError(29,27.81635);
   hWeMC_eminus_3.00_3.25__43->SetBinError(30,24.90774);
   hWeMC_eminus_3.00_3.25__43->SetBinError(31,21.95262);
   hWeMC_eminus_3.00_3.25__43->SetBinError(32,19.32558);
   hWeMC_eminus_3.00_3.25__43->SetBinError(33,17.53113);
   hWeMC_eminus_3.00_3.25__43->SetBinError(34,27.01832);
   hWeMC_eminus_3.00_3.25__43->SetBinError(35,21.4304);
   hWeMC_eminus_3.00_3.25__43->SetEntries(37355);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eminus_3.00_3.25_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 28092  ");
   AText = ptstats->AddText("Mean  =  31.44");
   AText = ptstats->AddText("Std Dev   =  7.596");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eminus_3.00_3.25__43->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eminus_3.00_3.25__43);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eminus_3.00_3.25__43->SetFillColor(ci);
   hWeMC_eminus_3.00_3.25__43->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eminus_3.00_3.25__43->GetXaxis()->SetLabelFont(42);
   hWeMC_eminus_3.00_3.25__43->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eminus_3.00_3.25__43->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eminus_3.00_3.25__43->GetXaxis()->SetTitleFont(42);
   hWeMC_eminus_3.00_3.25__43->GetYaxis()->SetTitle("Candidates");
   hWeMC_eminus_3.00_3.25__43->GetYaxis()->SetLabelFont(42);
   hWeMC_eminus_3.00_3.25__43->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eminus_3.00_3.25__43->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eminus_3.00_3.25__43->GetYaxis()->SetTitleFont(42);
   hWeMC_eminus_3.00_3.25__43->GetZaxis()->SetLabelFont(42);
   hWeMC_eminus_3.00_3.25__43->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eminus_3.00_3.25__43->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eminus_3.00_3.25__43->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.00_3.25->Add(hWeMC_eminus_3.00_3.25,"");
   fitCanvas_eminus_3.00_3.25->Draw("hist");
   Double_t xAxis49[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eminus_3.00_3.25_clone__44 = new TH1D("hData_eminus_3.00_3.25_clone__44","hData_eminus_3.00_3.25",34, xAxis49);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(1,6793);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(2,5906);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(3,5292);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(4,4726);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(5,4212);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(6,3886);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(7,3578);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(8,3456);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(9,3226);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(10,3105);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(11,3052);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(12,2841);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(13,2696);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(14,2645);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(15,2479);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(16,2404);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(17,2179);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(18,2005);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(19,1783);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(20,1636);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(21,1337);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(22,1124);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(23,971);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(24,764);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(25,659);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(26,549);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(27,488);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(28,438);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(29,365.5);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(30,261.5);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(31,220);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(32,189);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(33,147);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(34,94.57143);
   hData_eminus_3.00_3.25_clone__44->SetBinContent(35,665);
   hData_eminus_3.00_3.25_clone__44->SetBinError(1,82.41966);
   hData_eminus_3.00_3.25_clone__44->SetBinError(2,76.8505);
   hData_eminus_3.00_3.25_clone__44->SetBinError(3,72.74613);
   hData_eminus_3.00_3.25_clone__44->SetBinError(4,68.74591);
   hData_eminus_3.00_3.25_clone__44->SetBinError(5,64.89992);
   hData_eminus_3.00_3.25_clone__44->SetBinError(6,62.33779);
   hData_eminus_3.00_3.25_clone__44->SetBinError(7,59.81639);
   hData_eminus_3.00_3.25_clone__44->SetBinError(8,58.78775);
   hData_eminus_3.00_3.25_clone__44->SetBinError(9,56.79789);
   hData_eminus_3.00_3.25_clone__44->SetBinError(10,55.72253);
   hData_eminus_3.00_3.25_clone__44->SetBinError(11,55.24491);
   hData_eminus_3.00_3.25_clone__44->SetBinError(12,53.30103);
   hData_eminus_3.00_3.25_clone__44->SetBinError(13,51.92302);
   hData_eminus_3.00_3.25_clone__44->SetBinError(14,51.42956);
   hData_eminus_3.00_3.25_clone__44->SetBinError(15,49.78956);
   hData_eminus_3.00_3.25_clone__44->SetBinError(16,49.0306);
   hData_eminus_3.00_3.25_clone__44->SetBinError(17,46.67976);
   hData_eminus_3.00_3.25_clone__44->SetBinError(18,44.77723);
   hData_eminus_3.00_3.25_clone__44->SetBinError(19,42.22558);
   hData_eminus_3.00_3.25_clone__44->SetBinError(20,40.4475);
   hData_eminus_3.00_3.25_clone__44->SetBinError(21,36.56501);
   hData_eminus_3.00_3.25_clone__44->SetBinError(22,33.52611);
   hData_eminus_3.00_3.25_clone__44->SetBinError(23,31.16087);
   hData_eminus_3.00_3.25_clone__44->SetBinError(24,27.64055);
   hData_eminus_3.00_3.25_clone__44->SetBinError(25,25.671);
   hData_eminus_3.00_3.25_clone__44->SetBinError(26,23.43075);
   hData_eminus_3.00_3.25_clone__44->SetBinError(27,22.09072);
   hData_eminus_3.00_3.25_clone__44->SetBinError(28,20.92845);
   hData_eminus_3.00_3.25_clone__44->SetBinError(29,27.03701);
   hData_eminus_3.00_3.25_clone__44->SetBinError(30,22.86919);
   hData_eminus_3.00_3.25_clone__44->SetBinError(31,20.97618);
   hData_eminus_3.00_3.25_clone__44->SetBinError(32,19.44222);
   hData_eminus_3.00_3.25_clone__44->SetBinError(33,17.14643);
   hData_eminus_3.00_3.25_clone__44->SetBinError(34,25.72936);
   hData_eminus_3.00_3.25_clone__44->SetBinError(35,25.78759);
   hData_eminus_3.00_3.25_clone__44->SetEntries(77957);
   hData_eminus_3.00_3.25_clone__44->SetStats(0);
   hData_eminus_3.00_3.25_clone__44->SetMarkerStyle(20);
   hData_eminus_3.00_3.25_clone__44->SetMarkerSize(0.8);
   hData_eminus_3.00_3.25_clone__44->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eminus_3.00_3.25_clone__44->GetXaxis()->SetLabelFont(132);
   hData_eminus_3.00_3.25_clone__44->GetXaxis()->SetLabelSize(0.035);
   hData_eminus_3.00_3.25_clone__44->GetXaxis()->SetTitleSize(0.035);
   hData_eminus_3.00_3.25_clone__44->GetXaxis()->SetTitleFont(132);
   hData_eminus_3.00_3.25_clone__44->GetYaxis()->SetTitle("Candidates");
   hData_eminus_3.00_3.25_clone__44->GetYaxis()->SetLabelFont(132);
   hData_eminus_3.00_3.25_clone__44->GetYaxis()->SetLabelSize(0.035);
   hData_eminus_3.00_3.25_clone__44->GetYaxis()->SetTitleSize(0.035);
   hData_eminus_3.00_3.25_clone__44->GetYaxis()->SetTitleFont(132);
   hData_eminus_3.00_3.25_clone__44->GetZaxis()->SetLabelFont(42);
   hData_eminus_3.00_3.25_clone__44->GetZaxis()->SetLabelSize(0.035);
   hData_eminus_3.00_3.25_clone__44->GetZaxis()->SetTitleSize(0.035);
   hData_eminus_3.00_3.25_clone__44->GetZaxis()->SetTitleFont(42);
   hData_eminus_3.00_3.25_clone__44->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eminus_3.00_3.25_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eminus_3.00_3.25","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eminus_3.00_3.25_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eminus_3.00_3.25","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eminus_3.00_3.25_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_3.00_3.25_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eminus_3.00_3.25_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eminus_3.00_3.25_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{-}}");
   AText = pt->AddText("3.00<#it{#eta^{e}}<3.25");
   pt->Draw();
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_1->Modified();
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2
   TPad *fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2 = new TPad("fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2", "fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2",0,0,1,0.2);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->Draw();
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->cd();
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->SetFillColor(0);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->SetBorderMode(0);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->SetBorderSize(2);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->SetTopMargin(0.055);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->SetBottomMargin(0.25);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->SetFrameBorderMode(0);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->SetFrameBorderMode(0);
   Double_t xAxis50[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45 = new TH1D("fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45","",34, xAxis50);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(1,-2.332543);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(2,0.9420744);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(3,2.366523);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(4,0.4891181);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(5,0.8042069);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(6,-0.2127904);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(7,0.7083734);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(8,0.4395247);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(9,1.782864);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(10,1.098387);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(11,-0.1607871);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(12,-0.2276076);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(13,-0.1877432);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(14,0.5891351);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(15,1.198762);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(16,0.4477995);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(17,0.03959502);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(18,0.8143562);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(19,-1.035892);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(20,-0.3081218);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(21,-0.119591);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(22,-1.141844);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(23,-1.979466);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(24,-1.590769);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(25,-1.490441);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(26,-1.167614);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(27,-2.037976);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(28,-0.09194827);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(29,-1.50009);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(30,-2.234287);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(31,-1.133882);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(32,-0.2593817);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(33,-0.7482533);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(34,-1.30959);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinContent(35,665);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(1,82.41966);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(2,76.8505);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(3,72.74613);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(4,68.74591);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(5,64.89992);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(6,62.33779);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(7,59.81639);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(8,58.78775);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(9,56.79789);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(10,55.72253);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(11,55.24491);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(12,53.30103);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(13,51.92302);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(14,51.42956);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(15,49.78956);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(16,49.0306);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(17,46.67976);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(18,44.77723);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(19,42.22558);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(20,40.4475);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(21,36.56501);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(22,33.52611);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(23,31.16087);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(24,27.64055);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(25,25.671);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(26,23.43075);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(27,22.09072);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(28,20.92845);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(29,27.03701);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(30,22.86919);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(31,20.97618);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(32,19.44222);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(33,17.14643);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(34,25.72936);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetBinError(35,25.78759);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetMinimum(-4);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetMaximum(4);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetEntries(77957);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetStats(0);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->SetFillColor(1);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetYaxis()->SetNdivisions(402);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_residuals__45->Draw("hist");
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv_2->Modified();
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->cd();
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->Modified();
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->cd();
   fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv->SetSelected(fitCanvas_eminus_3.00_3.253.00<#it{#eta^{e}}<3.25_canv);
}


==> figs/Fig9f.C <==
void Fig9f()
{
//=========Macro generated from canvas: fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv/fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv
//=========  (Wed Aug  3 11:17:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv = new TCanvas("fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv", "fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv",0,0,700,500);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->SetHighLightColor(2);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->Range(0,0,1,1);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->SetFillColor(0);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->SetBorderMode(0);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->SetBorderSize(2);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1
   TPad *fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1 = new TPad("fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1", "fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1",0,0.2,1,1);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->Draw();
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->cd();
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->Range(14.375,-980.3431,70.625,8823.087);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->SetFillColor(0);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->SetBorderMode(0);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->SetBorderSize(2);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->SetTickx(1);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->SetTicky(1);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->SetFrameBorderMode(0);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eminus_3.25_3.50 = new THStack();
   fitCanvas_eminus_3.25_3.50->SetName("fitCanvas_eminus_3.25_3.50");
   fitCanvas_eminus_3.25_3.50->SetTitle("");
   fitCanvas_eminus_3.25_3.50->SetMaximum(7469.28);
   Double_t xAxis51[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eminus_3.25_3.50_stack_6 = new TH1F("fitCanvas_eminus_3.25_3.50_stack_6","",34, xAxis51);
   fitCanvas_eminus_3.25_3.50_stack_6->SetMinimum(0);
   fitCanvas_eminus_3.25_3.50_stack_6->SetMaximum(7842.744);
   fitCanvas_eminus_3.25_3.50_stack_6->SetDirectory(0);
   fitCanvas_eminus_3.25_3.50_stack_6->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eminus_3.25_3.50_stack_6->SetLineColor(ci);
   fitCanvas_eminus_3.25_3.50_stack_6->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eminus_3.25_3.50_stack_6->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.25_3.50_stack_6->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_3.25_3.50_stack_6->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_3.25_3.50_stack_6->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.25_3.50_stack_6->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eminus_3.25_3.50_stack_6->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.25_3.50_stack_6->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_3.25_3.50_stack_6->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_3.25_3.50_stack_6->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eminus_3.25_3.50_stack_6->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.25_3.50_stack_6->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_3.25_3.50_stack_6->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_3.25_3.50_stack_6->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_3.25_3.50_stack_6->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.25_3.50->SetHistogram(fitCanvas_eminus_3.25_3.50_stack_6);
   
   Double_t xAxis52[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eminus_3.25_3.50_clone__46 = new TH1D("hDataAIPCHI_eminus_3.25_3.50_clone__46","hDataAIPCHI_eminus_3.25_3.50",34, xAxis52);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(1,0.06723659);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(2,0.04556652);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(3,0.03102086);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(4,0.024787);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(5,0.01884999);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(6,0.01157716);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(7,0.007272832);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(8,0.007272832);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(9,0.006233856);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(10,0.003265353);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(11,0.002226377);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(12,0.002077952);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(13,0.002077952);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(14,0.001335826);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(15,0.0005937006);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(16,0.0007421257);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(17,0.001484251);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(18,0.0008905509);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(19,0.0005937006);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(20,0.0005937006);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(21,0.0004452754);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(22,0.0004452754);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(23,0.0004452754);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(24,0.0002968503);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(25,0.0007421257);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(26,0.0002968503);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(27,0.0002968503);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(28,0.0007421257);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(29,7.421257e-05);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(30,0.0002968503);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(31,0.0002226377);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(32,0.0001484251);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(33,0.0002226377);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(34,0.000106018);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinContent(35,0.0001484251);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(1,0.003159051);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(2,0.002600619);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(3,0.002145757);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(4,0.001918076);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(5,0.001672666);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(6,0.001310855);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(7,0.001038976);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(8,0.001038976);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(9,0.0009619049);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(10,0.0006961757);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(11,0.0005748481);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(12,0.0005553561);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(13,0.0005553561);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(14,0.0004452754);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(15,0.0002968503);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(16,0.0003318887);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(17,0.0004693615);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(18,0.0003635659);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(19,0.0002968503);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(20,0.0002968503);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(21,0.0002570799);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(22,0.0002570799);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(23,0.0002570799);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(24,0.0002099049);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(25,0.0003318887);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(26,0.0002099049);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(27,0.0002099049);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(28,0.0003318887);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(29,0.0001484251);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(30,0.0002968503);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(31,0.0002570799);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(32,0.0002099049);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(33,0.0002570799);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(34,0.0003318887);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetBinError(35,0.0001484251);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetEntries(1665);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eminus_3.25_3.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 1632   ");
   AText = ptstats->AddText("Mean  =  23.94");
   AText = ptstats->AddText("Std Dev   =  5.426");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eminus_3.25_3.50_clone__46);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->SetFillColor(9);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_3.25_3.50_clone__46->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.25_3.50->Add(hDataAIPCHI_eminus_3.25_3.50_clone,"");
   Double_t xAxis53[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eminus_3.25_3.50_clone__47 = new TH1D("hDataMB_eminus_3.25_3.50_clone__47","hDataMB_eminus_3.25_3.50",34, xAxis53);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(1,2513.133);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(2,1613.634);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(3,1039.077);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(4,745.8903);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(5,536.1548);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(6,375.1606);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(7,290.2325);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(8,212.6895);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(9,161.7326);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(10,109.2988);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(11,104.1292);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(12,69.41949);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(13,59.81892);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(14,43.57181);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(15,24.37067);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(16,28.0632);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(17,21.41665);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(18,19.93964);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(19,12.55459);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(20,4.431031);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(21,11.07758);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(22,7.385052);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(23,4.431031);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(24,5.908042);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(25,1.47701);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(26,1.47701);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(27,4.431031);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(28,0.7385052);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(29,2.215516);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(30,2.584768);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(31,1.846263);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(32,1.846263);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(33,1.107758);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(34,0.2110015);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinContent(35,1.47701);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(1,43.08088);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(2,34.52068);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(3,27.70133);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(4,23.47006);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(5,19.89857);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(6,16.64506);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(7,14.6403);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(8,12.53285);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(9,10.92888);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(10,8.984304);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(11,8.769264);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(12,7.160074);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(13,6.646547);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(14,5.672566);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(15,4.242389);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(16,4.552452);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(17,3.976972);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(18,3.837386);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(19,3.044935);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(20,1.808961);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(21,2.860218);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(22,2.335359);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(23,1.808961);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(24,2.088808);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(25,1.044404);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(26,1.044404);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(27,1.808961);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(28,0.7385052);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(29,1.808961);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(30,1.953901);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(31,1.651348);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(32,1.651348);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(33,1.279129);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(34,1.044404);
   hDataMB_eminus_3.25_3.50_clone__47->SetBinError(35,1.044404);
   hDataMB_eminus_3.25_3.50_clone__47->SetEntries(10924);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eminus_3.25_3.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 10892  ");
   AText = ptstats->AddText("Mean  =  23.18");
   AText = ptstats->AddText("Std Dev   =  3.789");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eminus_3.25_3.50_clone__47->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eminus_3.25_3.50_clone__47);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eminus_3.25_3.50_clone__47->SetFillColor(ci);
   hDataMB_eminus_3.25_3.50_clone__47->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eminus_3.25_3.50_clone__47->GetXaxis()->SetLabelFont(42);
   hDataMB_eminus_3.25_3.50_clone__47->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eminus_3.25_3.50_clone__47->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eminus_3.25_3.50_clone__47->GetXaxis()->SetTitleFont(42);
   hDataMB_eminus_3.25_3.50_clone__47->GetYaxis()->SetTitle("Candidates");
   hDataMB_eminus_3.25_3.50_clone__47->GetYaxis()->SetLabelFont(42);
   hDataMB_eminus_3.25_3.50_clone__47->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eminus_3.25_3.50_clone__47->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eminus_3.25_3.50_clone__47->GetYaxis()->SetTitleFont(42);
   hDataMB_eminus_3.25_3.50_clone__47->GetZaxis()->SetLabelFont(42);
   hDataMB_eminus_3.25_3.50_clone__47->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eminus_3.25_3.50_clone__47->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eminus_3.25_3.50_clone__47->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.25_3.50->Add(hDataMB_eminus_3.25_3.50_clone,"");
   Double_t xAxis54[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_3.25_3.50_clone__48 = new TH1D("hGammaJetsData_3.25_3.50_clone__48","hGammaJetsData_3.25_3.50",34, xAxis54);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(1,2532.267);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(2,2117.636);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(3,1790.135);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(4,1582.066);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(5,1585.046);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(6,1342.51);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(7,1042.88);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(8,880.6267);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(9,720.1902);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(10,638.4428);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(11,608.7218);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(12,566.0351);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(13,418.7867);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(14,341.1315);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(15,420.8953);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(16,284.6639);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(17,268.4993);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(18,225.7008);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(19,264.3713);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(20,184.7772);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(21,180.7868);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(22,217.5659);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(23,113.512);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(24,98.26009);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(25,104.0883);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(26,135.7837);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(27,92.7495);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(28,82.9087);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(29,51.49922);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(30,48.74593);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(31,50.39068);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(32,34.43688);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(33,32.86085);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(34,18.17719);
   hGammaJetsData_3.25_3.50_clone__48->SetBinContent(35,144.0873);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(1,161.875);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(2,143.7228);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(3,129.723);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(4,124.2574);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(5,130.727);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(6,118.5883);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(7,101.7065);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(8,88.06374);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(9,78.08105);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(10,73.13837);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(11,73.16373);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(12,78.11856);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(13,60.5102);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(14,52.357);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(15,71.5904);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(16,47.00356);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(17,46.50506);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(18,42.75181);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(19,54.93744);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(20,40.28265);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(21,45.424);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(22,54.58892);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(23,29.47817);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(24,28.88367);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(25,29.4922);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(26,48.04546);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(27,30.27905);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(28,31.78006);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(29,29.26887);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(30,28.21524);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(31,33.50084);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(32,23.92989);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(33,28.45706);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(34,37.83259);
   hGammaJetsData_3.25_3.50_clone__48->SetBinError(35,45.98142);
   hGammaJetsData_3.25_3.50_clone__48->SetEntries(2004.385);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_3.25_3.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 13325  ");
   AText = ptstats->AddText("Mean  =   27.7");
   AText = ptstats->AddText("Std Dev   =  7.854");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_3.25_3.50_clone__48->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_3.25_3.50_clone__48);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_3.25_3.50_clone__48->SetFillColor(ci);
   hGammaJetsData_3.25_3.50_clone__48->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_3.25_3.50_clone__48->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_3.25_3.50_clone__48->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.25_3.50_clone__48->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.25_3.50_clone__48->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_3.25_3.50_clone__48->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_3.25_3.50_clone__48->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_3.25_3.50_clone__48->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.25_3.50_clone__48->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.25_3.50_clone__48->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_3.25_3.50_clone__48->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_3.25_3.50_clone__48->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.25_3.50_clone__48->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.25_3.50_clone__48->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.25_3.50->Add(hGammaJetsData_3.25_3.50_clone,"");
   Double_t xAxis55[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eminus_3.25_3.50_clone__49 = new TH1D("hRareEWKMC_eminus_3.25_3.50_clone__49","hRareEWKMC_eminus_3.25_3.50",34, xAxis55);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(1,14.03704);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(2,12.23733);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(3,14.59294);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(4,14.91861);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(5,15.33768);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(6,13.93778);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(7,12.20432);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(8,13.50211);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(9,13.62149);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(10,15.12368);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(11,12.71691);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(12,12.81243);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(13,13.6888);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(14,13.02802);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(15,11.12043);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(16,13.32039);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(17,12.92144);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(18,10.66641);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(19,10.44963);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(20,7.876563);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(21,7.883472);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(22,5.55604);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(23,4.518553);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(24,3.767536);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(25,3.505293);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(26,2.504114);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(27,2.436375);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(28,1.680399);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(29,1.941518);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(30,1.723134);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(31,0.9209969);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(32,0.9153855);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(33,0.6016003);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(34,0.4551863);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinContent(35,3.06644);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(1,1.156668);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(2,1.075157);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(3,1.191294);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(4,1.213793);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(5,1.238315);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(6,1.160568);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(7,1.084566);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(8,1.150059);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(9,1.136501);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(10,1.215623);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(11,1.110571);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(12,1.114892);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(13,1.167274);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(14,1.128788);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(15,1.043877);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(16,1.140941);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(17,1.124513);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(18,1.031377);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(19,1.007816);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(20,0.8710364);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(21,0.8881678);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(22,0.7183407);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(23,0.6630357);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(24,0.6022663);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(25,0.5672957);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(26,0.4672685);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(27,0.487672);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(28,0.3904049);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(29,0.6116882);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(30,0.5715287);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(31,0.4245692);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(32,0.4339026);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(33,0.3395582);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(34,0.5447478);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetBinError(35,0.5344969);
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetEntries(4669);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eminus_3.25_3.50_clone__49->SetFillColor(ci);
   hRareEWKMC_eminus_3.25_3.50_clone__49->GetXaxis()->SetTitle("p_{T}(e^{-}) [GeV]");
   hRareEWKMC_eminus_3.25_3.50_clone__49->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_3.25_3.50_clone__49->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_3.25_3.50_clone__49->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_3.25_3.50_clone__49->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_3.25_3.50_clone__49->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eminus_3.25_3.50_clone__49->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_3.25_3.50_clone__49->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_3.25_3.50_clone__49->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_3.25_3.50_clone__49->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_3.25_3.50_clone__49->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_3.25_3.50_clone__49->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_3.25_3.50_clone__49->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_3.25_3.50_clone__49->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.25_3.50->Add(hRareEWKMC_eminus_3.25_3.50_clone,"");
   Double_t xAxis56[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eminus_3.25_3.50__50 = new TH1D("hZDYCombinedfitCanvas_eminus_3.25_3.50__50","hZMC_eminus_3.25_3.50",34, xAxis56);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(1,385.6008);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(2,448.7363);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(3,489.4139);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(4,277.4472);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(5,334.5537);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(6,294.8977);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(7,268.7801);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(8,345.8148);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(9,262.072);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(10,252.821);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(11,295.152);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(12,230.5185);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(13,207.5157);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(14,241.2309);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(15,171.9673);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(16,164.4067);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(17,156.1045);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(18,160.6175);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(19,134.2499);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(20,147.3763);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(21,114.6244);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(22,110.5891);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(23,113.5393);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(24,108.0082);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(25,69.336);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(26,56.87323);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(27,60.47711);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(28,42.45845);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(29,41.69634);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(30,24.98898);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(31,17.04204);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(32,15.65333);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(33,13.83179);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(34,6.026711);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinContent(35,60.9144);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(1,49.45405);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(2,61.84817);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(3,72.06743);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(4,24.39921);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(5,44.39906);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(6,32.44282);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(7,32.26295);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(8,49.26287);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(9,32.22334);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(10,24.14217);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(11,38.78161);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(12,23.94343);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(13,23.69365);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(14,32.05888);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(15,9.75326);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(16,9.549049);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(17,9.329105);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(18,23.20312);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(19,8.617946);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(20,23.05348);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(21,8.034863);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(22,7.927938);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(23,22.64582);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(24,22.57305);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(25,6.279923);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(26,5.686574);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(27,5.893385);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(28,4.894324);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(29,6.991262);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(30,5.411642);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(31,4.497079);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(32,4.333658);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(33,3.991837);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(34,4.965346);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetBinError(35,21.99722);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetEntries(9971);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eminus_3.25_3.50_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 5579   ");
   AText = ptstats->AddText("Mean  =  30.29");
   AText = ptstats->AddText("Std Dev   =  7.737");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eminus_3.25_3.50__50);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->SetFillColor(ci);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.25_3.50__50->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.25_3.50->Add(hZDYCombinedfitCanvas_eminus_3.25_3.50,"");
   Double_t xAxis57[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eminus_3.25_3.50_clone__51 = new TH1D("hWtMC_eminus_3.25_3.50_clone__51","hWtMC_eminus_3.25_3.50",34, xAxis57);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(1,128.9766);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(2,93.75193);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(3,94.29384);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(4,80.74588);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(5,78.5782);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(6,64.48832);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(7,65.57216);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(8,65.03024);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(9,53.64995);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(10,46.605);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(11,47.68884);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(12,33.05704);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(13,23.84442);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(14,19.50907);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(15,25.47018);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(16,18.96715);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(17,10.83837);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(18,6.503024);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(19,8.670698);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(20,8.670698);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(21,4.335349);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(22,2.709593);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(23,5.961105);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(24,4.335349);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(25,3.793431);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(26,4.335349);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(27,1.625756);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(28,2.167675);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(29,1.354797);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(30,2.438634);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(31,0.812878);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(32,0.812878);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(33,0.2709593);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(34,0.1548339);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinContent(35,1.083837);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(1,8.360314);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(2,7.127827);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(3,7.148398);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(4,6.61496);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(5,6.525565);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(6,5.911635);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(7,5.961105);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(8,5.936421);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(9,5.392022);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(10,5.025547);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(11,5.083648);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(12,4.23252);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(13,3.594682);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(14,3.251512);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(15,3.715207);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(16,3.206034);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(17,2.423534);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(18,1.877261);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(19,2.167675);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(20,2.167675);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(21,1.532777);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(22,1.211767);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(23,1.797341);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(24,1.532777);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(25,1.433782);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(26,1.532777);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(27,0.9386306);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(28,1.083837);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(29,1.211767);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(30,1.625756);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(31,0.9386306);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(32,0.9386306);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(33,0.5419186);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(34,0.7663887);
   hWtMC_eminus_3.25_3.50_clone__51->SetBinError(35,0.7663887);
   hWtMC_eminus_3.25_3.50_clone__51->SetEntries(1912);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eminus_3.25_3.50");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 1878   ");
   AText = ptstats->AddText("Mean  =  26.94");
   AText = ptstats->AddText("Std Dev   =  6.142");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eminus_3.25_3.50_clone__51->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eminus_3.25_3.50_clone__51);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eminus_3.25_3.50_clone__51->SetFillColor(ci);
   hWtMC_eminus_3.25_3.50_clone__51->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eminus_3.25_3.50_clone__51->GetXaxis()->SetLabelFont(42);
   hWtMC_eminus_3.25_3.50_clone__51->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eminus_3.25_3.50_clone__51->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eminus_3.25_3.50_clone__51->GetXaxis()->SetTitleFont(42);
   hWtMC_eminus_3.25_3.50_clone__51->GetYaxis()->SetTitle("Candidates");
   hWtMC_eminus_3.25_3.50_clone__51->GetYaxis()->SetLabelFont(42);
   hWtMC_eminus_3.25_3.50_clone__51->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eminus_3.25_3.50_clone__51->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eminus_3.25_3.50_clone__51->GetYaxis()->SetTitleFont(42);
   hWtMC_eminus_3.25_3.50_clone__51->GetZaxis()->SetLabelFont(42);
   hWtMC_eminus_3.25_3.50_clone__51->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eminus_3.25_3.50_clone__51->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eminus_3.25_3.50_clone__51->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.25_3.50->Add(hWtMC_eminus_3.25_3.50_clone,"");
   Double_t xAxis58[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eminus_3.25_3.50__52 = new TH1D("hWeMC_eminus_3.25_3.50__52","hWeMC_eminus_3.25_3.50_0jet",34, xAxis58);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(1,1820.693);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(2,1771.203);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(3,1768.675);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(4,1822.035);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(5,1709.69);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(6,1749.116);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(7,1852.637);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(8,1837.465);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(9,1864.042);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(10,1826.215);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(11,1635.894);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(12,1738.898);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(13,1717.998);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(14,1750.51);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(15,1685.022);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(16,1573.864);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(17,1325.848);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(18,1385.194);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(19,1182.23);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(20,1072.052);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(21,894.7876);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(22,712.8266);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(23,673.8129);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(24,514.4551);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(25,434.6731);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(26,399.0653);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(27,272.5286);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(28,250.0286);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(29,213.6984);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(30,177.5745);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(31,115.3383);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(32,97.45698);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(33,77.22762);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(34,45.16955);
   hWeMC_eminus_3.25_3.50__52->SetBinContent(35,232.4828);
   hWeMC_eminus_3.25_3.50__52->SetBinError(1,47.12903);
   hWeMC_eminus_3.25_3.50__52->SetBinError(2,46.62778);
   hWeMC_eminus_3.25_3.50__52->SetBinError(3,46.55636);
   hWeMC_eminus_3.25_3.50__52->SetBinError(4,47.32831);
   hWeMC_eminus_3.25_3.50__52->SetBinError(5,45.81381);
   hWeMC_eminus_3.25_3.50__52->SetBinError(6,46.2764);
   hWeMC_eminus_3.25_3.50__52->SetBinError(7,47.58613);
   hWeMC_eminus_3.25_3.50__52->SetBinError(8,47.54145);
   hWeMC_eminus_3.25_3.50__52->SetBinError(9,47.95366);
   hWeMC_eminus_3.25_3.50__52->SetBinError(10,47.37271);
   hWeMC_eminus_3.25_3.50__52->SetBinError(11,44.89013);
   hWeMC_eminus_3.25_3.50__52->SetBinError(12,46.53585);
   hWeMC_eminus_3.25_3.50__52->SetBinError(13,46.05185);
   hWeMC_eminus_3.25_3.50__52->SetBinError(14,46.59032);
   hWeMC_eminus_3.25_3.50__52->SetBinError(15,45.66132);
   hWeMC_eminus_3.25_3.50__52->SetBinError(16,44.08649);
   hWeMC_eminus_3.25_3.50__52->SetBinError(17,40.38175);
   hWeMC_eminus_3.25_3.50__52->SetBinError(18,41.37775);
   hWeMC_eminus_3.25_3.50__52->SetBinError(19,38.38723);
   hWeMC_eminus_3.25_3.50__52->SetBinError(20,36.5817);
   hWeMC_eminus_3.25_3.50__52->SetBinError(21,33.79104);
   hWeMC_eminus_3.25_3.50__52->SetBinError(22,30.15461);
   hWeMC_eminus_3.25_3.50__52->SetBinError(23,29.63077);
   hWeMC_eminus_3.25_3.50__52->SetBinError(24,25.73831);
   hWeMC_eminus_3.25_3.50__52->SetBinError(25,23.86881);
   hWeMC_eminus_3.25_3.50__52->SetBinError(26,23.02987);
   hWeMC_eminus_3.25_3.50__52->SetBinError(27,19.16385);
   hWeMC_eminus_3.25_3.50__52->SetBinError(28,18.30905);
   hWeMC_eminus_3.25_3.50__52->SetBinError(29,24.00116);
   hWeMC_eminus_3.25_3.50__52->SetBinError(30,21.933);
   hWeMC_eminus_3.25_3.50__52->SetBinError(31,17.74464);
   hWeMC_eminus_3.25_3.50__52->SetBinError(32,16.38058);
   hWeMC_eminus_3.25_3.50__52->SetBinError(33,14.47118);
   hWeMC_eminus_3.25_3.50__52->SetBinError(34,20.88735);
   hWeMC_eminus_3.25_3.50__52->SetBinError(35,17.87808);
   hWeMC_eminus_3.25_3.50__52->SetEntries(31980);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eminus_3.25_3.50_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 23963  ");
   AText = ptstats->AddText("Mean  =  30.95");
   AText = ptstats->AddText("Std Dev   =  7.346");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eminus_3.25_3.50__52->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eminus_3.25_3.50__52);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eminus_3.25_3.50__52->SetFillColor(ci);
   hWeMC_eminus_3.25_3.50__52->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eminus_3.25_3.50__52->GetXaxis()->SetLabelFont(42);
   hWeMC_eminus_3.25_3.50__52->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eminus_3.25_3.50__52->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eminus_3.25_3.50__52->GetXaxis()->SetTitleFont(42);
   hWeMC_eminus_3.25_3.50__52->GetYaxis()->SetTitle("Candidates");
   hWeMC_eminus_3.25_3.50__52->GetYaxis()->SetLabelFont(42);
   hWeMC_eminus_3.25_3.50__52->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eminus_3.25_3.50__52->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eminus_3.25_3.50__52->GetYaxis()->SetTitleFont(42);
   hWeMC_eminus_3.25_3.50__52->GetZaxis()->SetLabelFont(42);
   hWeMC_eminus_3.25_3.50__52->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eminus_3.25_3.50__52->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eminus_3.25_3.50__52->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.25_3.50->Add(hWeMC_eminus_3.25_3.50,"");
   fitCanvas_eminus_3.25_3.50->Draw("hist");
   Double_t xAxis59[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eminus_3.25_3.50_clone__53 = new TH1D("hData_eminus_3.25_3.50_clone__53","hData_eminus_3.25_3.50",34, xAxis59);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(1,7182);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(2,6077);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(3,5217);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(4,4638);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(5,4296);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(6,4022);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(7,3659);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(8,3461);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(9,3193);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(10,2937);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(11,2841);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(12,2705);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(13,2577);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(14,2341);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(15,2194);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(16,2159);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(17,2028);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(18,1758);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(19,1643);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(20,1403);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(21,1185);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(22,963);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(23,848);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(24,625);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(25,558);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(26,486);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(27,411);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(28,349);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(29,295.5);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(30,212.5);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(31,178.5);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(32,147);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(33,119);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(34,66.28571);
   hData_eminus_3.25_3.50_clone__53->SetBinContent(35,472);
   hData_eminus_3.25_3.50_clone__53->SetBinError(1,84.74668);
   hData_eminus_3.25_3.50_clone__53->SetBinError(2,77.95512);
   hData_eminus_3.25_3.50_clone__53->SetBinError(3,72.2288);
   hData_eminus_3.25_3.50_clone__53->SetBinError(4,68.10286);
   hData_eminus_3.25_3.50_clone__53->SetBinError(5,65.54388);
   hData_eminus_3.25_3.50_clone__53->SetBinError(6,63.41924);
   hData_eminus_3.25_3.50_clone__53->SetBinError(7,60.48967);
   hData_eminus_3.25_3.50_clone__53->SetBinError(8,58.83026);
   hData_eminus_3.25_3.50_clone__53->SetBinError(9,56.50664);
   hData_eminus_3.25_3.50_clone__53->SetBinError(10,54.1941);
   hData_eminus_3.25_3.50_clone__53->SetBinError(11,53.30103);
   hData_eminus_3.25_3.50_clone__53->SetBinError(12,52.00961);
   hData_eminus_3.25_3.50_clone__53->SetBinError(13,50.76416);
   hData_eminus_3.25_3.50_clone__53->SetBinError(14,48.38388);
   hData_eminus_3.25_3.50_clone__53->SetBinError(15,46.84015);
   hData_eminus_3.25_3.50_clone__53->SetBinError(16,46.46504);
   hData_eminus_3.25_3.50_clone__53->SetBinError(17,45.03332);
   hData_eminus_3.25_3.50_clone__53->SetBinError(18,41.92851);
   hData_eminus_3.25_3.50_clone__53->SetBinError(19,40.53394);
   hData_eminus_3.25_3.50_clone__53->SetBinError(20,37.45664);
   hData_eminus_3.25_3.50_clone__53->SetBinError(21,34.42383);
   hData_eminus_3.25_3.50_clone__53->SetBinError(22,31.03224);
   hData_eminus_3.25_3.50_clone__53->SetBinError(23,29.12044);
   hData_eminus_3.25_3.50_clone__53->SetBinError(24,25);
   hData_eminus_3.25_3.50_clone__53->SetBinError(25,23.62202);
   hData_eminus_3.25_3.50_clone__53->SetBinError(26,22.04541);
   hData_eminus_3.25_3.50_clone__53->SetBinError(27,20.27313);
   hData_eminus_3.25_3.50_clone__53->SetBinError(28,18.68154);
   hData_eminus_3.25_3.50_clone__53->SetBinError(29,24.31049);
   hData_eminus_3.25_3.50_clone__53->SetBinError(30,20.61553);
   hData_eminus_3.25_3.50_clone__53->SetBinError(31,18.89444);
   hData_eminus_3.25_3.50_clone__53->SetBinError(32,17.14643);
   hData_eminus_3.25_3.50_clone__53->SetBinError(33,15.42725);
   hData_eminus_3.25_3.50_clone__53->SetBinError(34,21.54066);
   hData_eminus_3.25_3.50_clone__53->SetBinError(35,21.72556);
   hData_eminus_3.25_3.50_clone__53->SetEntries(74631);
   hData_eminus_3.25_3.50_clone__53->SetStats(0);
   hData_eminus_3.25_3.50_clone__53->SetMarkerStyle(20);
   hData_eminus_3.25_3.50_clone__53->SetMarkerSize(0.8);
   hData_eminus_3.25_3.50_clone__53->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eminus_3.25_3.50_clone__53->GetXaxis()->SetLabelFont(132);
   hData_eminus_3.25_3.50_clone__53->GetXaxis()->SetLabelSize(0.035);
   hData_eminus_3.25_3.50_clone__53->GetXaxis()->SetTitleSize(0.035);
   hData_eminus_3.25_3.50_clone__53->GetXaxis()->SetTitleFont(132);
   hData_eminus_3.25_3.50_clone__53->GetYaxis()->SetTitle("Candidates");
   hData_eminus_3.25_3.50_clone__53->GetYaxis()->SetLabelFont(132);
   hData_eminus_3.25_3.50_clone__53->GetYaxis()->SetLabelSize(0.035);
   hData_eminus_3.25_3.50_clone__53->GetYaxis()->SetTitleSize(0.035);
   hData_eminus_3.25_3.50_clone__53->GetYaxis()->SetTitleFont(132);
   hData_eminus_3.25_3.50_clone__53->GetZaxis()->SetLabelFont(42);
   hData_eminus_3.25_3.50_clone__53->GetZaxis()->SetLabelSize(0.035);
   hData_eminus_3.25_3.50_clone__53->GetZaxis()->SetTitleSize(0.035);
   hData_eminus_3.25_3.50_clone__53->GetZaxis()->SetTitleFont(42);
   hData_eminus_3.25_3.50_clone__53->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eminus_3.25_3.50_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eminus_3.25_3.50","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eminus_3.25_3.50_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eminus_3.25_3.50","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eminus_3.25_3.50_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_3.25_3.50_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eminus_3.25_3.50_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eminus_3.25_3.50_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{-}}");
   AText = pt->AddText("3.25<#it{#eta^{e}}<3.50");
   pt->Draw();
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_1->Modified();
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2
   TPad *fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2 = new TPad("fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2", "fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2",0,0,1,0.2);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->Draw();
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->cd();
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->SetFillColor(0);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->SetBorderMode(0);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->SetBorderSize(2);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->SetTopMargin(0.055);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->SetBottomMargin(0.25);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->SetFrameBorderMode(0);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->SetFrameBorderMode(0);
   Double_t xAxis60[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54 = new TH1D("fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54","",34, xAxis60);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(1,-1.182359);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(2,0.008387161);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(3,0.0297522);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(4,0.6631907);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(5,0.1483182);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(6,1.162847);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(7,0.8787825);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(8,0.7572904);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(9,0.9631718);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(10,0.3770286);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(11,1.18673);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(12,0.4304406);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(13,1.357086);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(14,-0.8254364);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(15,-1.554723);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(16,0.8696238);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(17,2.971947);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(18,-0.7327203);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(19,0.3251847);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(20,-0.3779356);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(21,-0.4805292);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(22,-1.37567);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(23,-1.259126);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(24,-2.16541);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(25,-1.337383);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(26,-1.989006);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(27,-0.587693);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(28,-0.7716671);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(29,-0.7803174);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(30,-2.204005);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(31,-0.3934286);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(32,-0.2682849);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(33,-0.4063937);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(34,-0.5921114);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinContent(35,472);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(1,84.74668);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(2,77.95512);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(3,72.2288);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(4,68.10286);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(5,65.54388);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(6,63.41924);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(7,60.48967);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(8,58.83026);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(9,56.50664);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(10,54.1941);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(11,53.30103);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(12,52.00961);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(13,50.76416);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(14,48.38388);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(15,46.84015);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(16,46.46504);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(17,45.03332);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(18,41.92851);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(19,40.53394);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(20,37.45664);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(21,34.42383);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(22,31.03224);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(23,29.12044);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(24,25);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(25,23.62202);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(26,22.04541);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(27,20.27313);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(28,18.68154);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(29,24.31049);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(30,20.61553);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(31,18.89444);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(32,17.14643);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(33,15.42725);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(34,21.54066);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetBinError(35,21.72556);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetMinimum(-4);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetMaximum(4);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetEntries(74631);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetStats(0);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->SetFillColor(1);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetYaxis()->SetNdivisions(402);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_residuals__54->Draw("hist");
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv_2->Modified();
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->cd();
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->Modified();
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->cd();
   fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv->SetSelected(fitCanvas_eminus_3.25_3.503.25<#it{#eta^{e}}<3.50_canv);
}


==> figs/Fig9g.C <==
void Fig9g()
{
//=========Macro generated from canvas: fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv/fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv
//=========  (Wed Aug  3 11:17:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv = new TCanvas("fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv", "fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv",0,0,700,500);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->SetHighLightColor(2);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->Range(0,0,1,1);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->SetFillColor(0);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->SetBorderMode(0);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->SetBorderSize(2);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1
   TPad *fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1 = new TPad("fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1", "fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1",0,0.2,1,1);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->Draw();
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->cd();
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->Range(14.375,-807.3976,70.625,7266.578);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->SetFillColor(0);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->SetBorderMode(0);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->SetBorderSize(2);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->SetTickx(1);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->SetTicky(1);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->SetFrameBorderMode(0);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eminus_3.50_3.75 = new THStack();
   fitCanvas_eminus_3.50_3.75->SetName("fitCanvas_eminus_3.50_3.75");
   fitCanvas_eminus_3.50_3.75->SetTitle("");
   fitCanvas_eminus_3.50_3.75->SetMaximum(6151.6);
   Double_t xAxis61[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eminus_3.50_3.75_stack_7 = new TH1F("fitCanvas_eminus_3.50_3.75_stack_7","",34, xAxis61);
   fitCanvas_eminus_3.50_3.75_stack_7->SetMinimum(0);
   fitCanvas_eminus_3.50_3.75_stack_7->SetMaximum(6459.18);
   fitCanvas_eminus_3.50_3.75_stack_7->SetDirectory(0);
   fitCanvas_eminus_3.50_3.75_stack_7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eminus_3.50_3.75_stack_7->SetLineColor(ci);
   fitCanvas_eminus_3.50_3.75_stack_7->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eminus_3.50_3.75_stack_7->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.50_3.75_stack_7->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_3.50_3.75_stack_7->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_3.50_3.75_stack_7->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.50_3.75_stack_7->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eminus_3.50_3.75_stack_7->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.50_3.75_stack_7->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_3.50_3.75_stack_7->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_3.50_3.75_stack_7->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eminus_3.50_3.75_stack_7->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.50_3.75_stack_7->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_3.50_3.75_stack_7->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_3.50_3.75_stack_7->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_3.50_3.75_stack_7->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.50_3.75->SetHistogram(fitCanvas_eminus_3.50_3.75_stack_7);
   
   Double_t xAxis62[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eminus_3.50_3.75_clone__55 = new TH1D("hDataAIPCHI_eminus_3.50_3.75_clone__55","hDataAIPCHI_eminus_3.50_3.75",34, xAxis62);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(1,0.02481141);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(2,0.01609389);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(3,0.01294217);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(4,0.01153395);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(5,0.008382233);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(6,0.008181059);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(7,0.006236381);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(8,0.00596815);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(9,0.004559935);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(10,0.004828166);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(11,0.004291703);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(12,0.004828166);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(13,0.002414083);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(14,0.003889356);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(15,0.003285835);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(16,0.002615257);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(17,0.002212909);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(18,0.002011736);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(19,0.002347025);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(20,0.001676447);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(21,0.001743504);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(22,0.001274099);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(23,0.0008717522);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(24,0.0008717522);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(25,0.001005868);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(26,0.0006705786);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(27,0.0008046943);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(28,0.001139984);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(29,0.0006035208);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(30,0.0004358761);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(31,0.0003688182);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(32,0.0006035208);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(33,0.0005699918);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(34,0.0002873908);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinContent(35,0.001743504);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(1,0.001289884);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(2,0.001038856);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(3,0.0009315976);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(4,0.0008794556);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(5,0.0007497297);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(6,0.0007406783);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(7,0.0006466826);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(8,0.0006326226);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(9,0.0005529733);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(10,0.0005690048);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(11,0.0005364629);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(12,0.0005690048);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(13,0.0004023472);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(14,0.0005106975);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(15,0.000469405);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(16,0.0004187762);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(17,0.0003852181);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(18,0.000367291);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(19,0.0003967197);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(20,0.0003352893);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(21,0.0003419293);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(22,0.0002922984);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(23,0.0002417806);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(24,0.0002417806);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(25,0.000259714);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(26,0.0002120556);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(27,0.0002322952);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(28,0.0002764866);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(29,0.0002845024);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(30,0.0002417806);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(31,0.0002224058);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(32,0.0002845024);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(33,0.0002764866);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(34,0.000367291);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetBinError(35,0.0003419293);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetEntries(2251);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eminus_3.50_3.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 2243   ");
   AText = ptstats->AddText("Mean  =  28.28");
   AText = ptstats->AddText("Std Dev   =  8.916");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eminus_3.50_3.75_clone__55);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->SetFillColor(9);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_3.50_3.75_clone__55->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.50_3.75->Add(hDataAIPCHI_eminus_3.50_3.75_clone,"");
   Double_t xAxis63[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eminus_3.50_3.75_clone__56 = new TH1D("hDataMB_eminus_3.50_3.75_clone__56","hDataMB_eminus_3.50_3.75",34, xAxis63);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(1,1806.811);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(2,1330.185);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(3,881.0932);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(4,600.0548);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(5,488.9687);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(6,355.0957);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(7,255.4031);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(8,174.6995);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(9,149.0643);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(10,110.1366);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(11,89.24866);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(12,64.56286);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(13,52.21996);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(14,44.62433);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(15,27.53416);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(16,26.58471);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(17,19.93853);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(18,17.09017);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(19,15.19126);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(20,11.39345);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(21,6.646177);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(22,5.696723);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(23,3.797815);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(24,8.545085);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(25,5.696723);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(26,4.747269);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(27,4.747269);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(29,0.9494539);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(30,2.373635);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(31,2.848362);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(32,1.424181);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(33,0.4747269);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(34,0.5425451);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinContent(35,10.44399);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(1,41.41839);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(2,35.538);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(3,28.9233);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(4,23.8689);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(5,21.54654);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(6,18.36156);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(7,15.5722);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(8,12.87902);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(9,11.89662);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(10,10.22593);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(11,9.205297);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(12,7.829397);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(13,7.041338);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(14,6.509128);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(15,5.112965);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(16,5.024038);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(17,4.350944);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(18,4.028192);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(19,3.797815);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(20,3.289005);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(21,2.512019);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(22,2.325677);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(23,1.898908);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(24,2.848362);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(25,2.325677);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(26,2.123043);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(27,2.123043);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(29,1.342731);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(30,2.123043);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(31,2.325677);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(32,1.644502);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(33,0.9494539);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(34,1.898908);
   hDataMB_eminus_3.50_3.75_clone__56->SetBinError(35,3.148982);
   hDataMB_eminus_3.50_3.75_clone__56->SetEntries(6964);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eminus_3.50_3.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 6941   ");
   AText = ptstats->AddText("Mean  =  23.48");
   AText = ptstats->AddText("Std Dev   =   4.09");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eminus_3.50_3.75_clone__56->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eminus_3.50_3.75_clone__56);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eminus_3.50_3.75_clone__56->SetFillColor(ci);
   hDataMB_eminus_3.50_3.75_clone__56->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eminus_3.50_3.75_clone__56->GetXaxis()->SetLabelFont(42);
   hDataMB_eminus_3.50_3.75_clone__56->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eminus_3.50_3.75_clone__56->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eminus_3.50_3.75_clone__56->GetXaxis()->SetTitleFont(42);
   hDataMB_eminus_3.50_3.75_clone__56->GetYaxis()->SetTitle("Candidates");
   hDataMB_eminus_3.50_3.75_clone__56->GetYaxis()->SetLabelFont(42);
   hDataMB_eminus_3.50_3.75_clone__56->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eminus_3.50_3.75_clone__56->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eminus_3.50_3.75_clone__56->GetYaxis()->SetTitleFont(42);
   hDataMB_eminus_3.50_3.75_clone__56->GetZaxis()->SetLabelFont(42);
   hDataMB_eminus_3.50_3.75_clone__56->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eminus_3.50_3.75_clone__56->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eminus_3.50_3.75_clone__56->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.50_3.75->Add(hDataMB_eminus_3.50_3.75_clone,"");
   Double_t xAxis64[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_3.50_3.75_clone__57 = new TH1D("hGammaJetsData_3.50_3.75_clone__57","hGammaJetsData_3.50_3.75",34, xAxis64);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(1,2163.288);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(2,1692.774);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(3,1391.039);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(4,1418.555);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(5,1234.636);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(6,908.1966);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(7,749.8343);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(8,675.9909);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(9,582.2512);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(10,488.1634);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(11,495.1397);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(12,449.0103);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(13,362.7868);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(14,337.1667);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(15,250.2694);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(16,348.5795);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(17,206.8027);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(18,127.2024);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(19,176.2192);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(20,104.4284);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(21,87.16999);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(22,89.06074);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(23,102.2347);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(24,63.22689);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(25,102.2832);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(26,72.61481);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(27,49.25246);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(28,48.45641);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(29,41.26902);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(30,46.09054);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(31,37.22482);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(32,25.79609);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(33,39.66136);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(34,12.52211);
   hGammaJetsData_3.50_3.75_clone__57->SetBinContent(35,251.7932);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(1,137.2585);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(2,115.2427);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(3,103.3435);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(4,113.0178);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(5,104.8147);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(6,82.48371);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(7,74.13562);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(8,71.45265);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(9,63.47684);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(10,58.85726);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(11,66.30889);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(12,62.3163);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(13,55.1096);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(14,50.84994);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(15,40.72698);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(16,64.17786);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(17,41.37552);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(18,27.23768);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(19,39.52315);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(20,25.84549);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(21,24.63953);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(22,24.94489);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(23,31.0498);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(24,18.53168);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(25,35.8224);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(26,26.86117);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(27,18.45526);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(28,18.95931);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(29,24.79309);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(30,40.66918);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(31,25.54103);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(32,18.86915);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(33,32.51984);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(34,29.12667);
   hGammaJetsData_3.50_3.75_clone__57->SetBinError(35,111.3764);
   hGammaJetsData_3.50_3.75_clone__57->SetEntries(1874.758);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_3.50_3.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 11450  ");
   AText = ptstats->AddText("Mean  =  27.41");
   AText = ptstats->AddText("Std Dev   =  7.638");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_3.50_3.75_clone__57->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_3.50_3.75_clone__57);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_3.50_3.75_clone__57->SetFillColor(ci);
   hGammaJetsData_3.50_3.75_clone__57->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_3.50_3.75_clone__57->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_3.50_3.75_clone__57->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.50_3.75_clone__57->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.50_3.75_clone__57->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_3.50_3.75_clone__57->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_3.50_3.75_clone__57->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_3.50_3.75_clone__57->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.50_3.75_clone__57->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.50_3.75_clone__57->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_3.50_3.75_clone__57->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_3.50_3.75_clone__57->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.50_3.75_clone__57->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.50_3.75_clone__57->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.50_3.75->Add(hGammaJetsData_3.50_3.75_clone,"");
   Double_t xAxis65[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eminus_3.50_3.75_clone__58 = new TH1D("hRareEWKMC_eminus_3.50_3.75_clone__58","hRareEWKMC_eminus_3.50_3.75",34, xAxis65);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(1,11.4282);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(2,12.1786);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(3,12.50269);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(4,11.12427);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(5,10.85987);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(6,11.59221);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(7,9.954443);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(8,11.25603);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(9,11.08226);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(10,9.613513);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(11,10.70758);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(12,9.251635);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(13,7.995355);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(14,9.504137);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(15,8.301675);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(16,7.807083);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(17,7.873792);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(18,6.863192);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(19,4.381974);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(20,5.616944);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(21,3.645197);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(22,3.223538);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(23,2.11934);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(24,2.300926);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(25,1.912778);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(26,0.9713144);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(27,1.121891);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(28,1.139332);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(29,1.324542);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(30,0.4974591);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(31,0.2407527);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(32,0.4315978);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(33,0.4057709);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(34,0.2734933);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinContent(35,1.049428);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(1,1.031588);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(2,1.074171);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(3,1.096859);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(4,1.018115);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(5,1.007423);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(6,1.043709);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(7,0.9572958);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(8,1.021063);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(9,1.016091);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(10,0.9640932);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(11,1.021404);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(12,0.9409028);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(13,0.8801312);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(14,0.9630655);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(15,0.897804);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(16,0.8715333);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(17,0.8737379);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(18,0.8180662);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(19,0.6494128);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(20,0.728525);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(21,0.5816117);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(22,0.5501425);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(23,0.3975335);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(24,0.4563897);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(25,0.4091858);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(26,0.2886608);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(27,0.3203247);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(28,0.3211401);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(29,0.5098953);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(30,0.3061439);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(31,0.1929486);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(32,0.2892698);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(33,0.2881076);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(34,0.4342263);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetBinError(35,0.3130662);
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetEntries(3270);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eminus_3.50_3.75_clone__58->SetFillColor(ci);
   hRareEWKMC_eminus_3.50_3.75_clone__58->GetXaxis()->SetTitle("p_{T}(e^{-}) [GeV]");
   hRareEWKMC_eminus_3.50_3.75_clone__58->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_3.50_3.75_clone__58->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_3.50_3.75_clone__58->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_3.50_3.75_clone__58->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_3.50_3.75_clone__58->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eminus_3.50_3.75_clone__58->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_3.50_3.75_clone__58->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_3.50_3.75_clone__58->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_3.50_3.75_clone__58->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_3.50_3.75_clone__58->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_3.50_3.75_clone__58->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_3.50_3.75_clone__58->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_3.50_3.75_clone__58->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.50_3.75->Add(hRareEWKMC_eminus_3.50_3.75_clone,"");
   Double_t xAxis66[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eminus_3.50_3.75__59 = new TH1D("hZDYCombinedfitCanvas_eminus_3.50_3.75__59","hZMC_eminus_3.50_3.75",34, xAxis66);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(1,368.032);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(2,312.4584);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(3,363.5651);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(4,296.3647);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(5,202.2551);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(6,191.0707);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(7,204.726);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(8,221.1504);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(9,225.4464);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(10,192.2194);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(11,164.846);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(12,121.2738);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(13,108.4077);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(14,118.8794);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(15,130.1666);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(16,108.5193);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(17,90.08321);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(18,67.79498);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(19,68.44884);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(20,67.88929);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(21,78.64736);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(22,85.09301);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(23,47.84703);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(24,42.85136);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(25,39.33071);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(26,29.82569);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(27,32.35066);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(28,23.57261);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(29,17.34638);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(30,13.75635);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(31,8.172246);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(32,5.597529);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(33,5.278325);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(34,4.452595);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinContent(35,10.00286);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(1,59.11119);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(2,47.18053);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(3,59.10461);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(4,47.09795);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(5,22.70711);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(6,9.892815);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(7,30.51862);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(8,36.8092);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(9,36.83117);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(10,30.41351);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(11,22.3471);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(12,7.948818);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(13,7.493641);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(14,21.82616);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(15,29.91835);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(16,21.71687);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(17,6.828862);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(18,6.00022);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(19,6.11554);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(20,6.060957);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(21,21.34765);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(22,21.44282);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(23,5.080315);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(24,4.850742);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(25,4.655684);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(26,3.989491);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(27,4.249019);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(28,3.615717);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(29,4.388163);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(30,3.949017);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(31,2.943436);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(32,2.515576);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(33,2.398594);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(34,4.199642);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetBinError(35,2.370116);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetEntries(6640);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eminus_3.50_3.75_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 3690   ");
   AText = ptstats->AddText("Mean  =  29.15");
   AText = ptstats->AddText("Std Dev   =  7.423");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eminus_3.50_3.75__59);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->SetFillColor(ci);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.50_3.75__59->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.50_3.75->Add(hZDYCombinedfitCanvas_eminus_3.50_3.75,"");
   Double_t xAxis67[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eminus_3.50_3.75_clone__60 = new TH1D("hWtMC_eminus_3.50_3.75_clone__60","hWtMC_eminus_3.50_3.75",34, xAxis67);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(1,80.37429);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(2,84.63253);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(3,60.67992);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(4,59.61536);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(5,57.48624);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(6,49.50204);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(7,40.98556);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(8,44.71152);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(9,38.85644);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(10,23.9526);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(11,23.42032);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(12,23.9526);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(13,18.6298);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(14,21.2912);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(15,11.71016);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(16,10.11332);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(17,9.048761);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(18,11.17788);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(19,6.38736);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(20,2.12912);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(21,5.3228);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(22,2.6614);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(23,1.59684);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(25,1.06456);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(26,1.59684);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(27,1.06456);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(29,0.7984201);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(30,0.26614);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(33,0.26614);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(34,0.15208);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinContent(35,1.59684);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(1,6.540767);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(2,6.711796);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(3,5.683196);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(4,5.633122);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(5,5.531616);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(6,5.133123);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(7,4.670738);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(8,4.878427);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(9,4.547803);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(10,3.570643);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(11,3.530746);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(12,3.570643);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(13,3.149011);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(14,3.366435);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(15,2.496615);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(16,2.320155);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(17,2.194647);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(18,2.439214);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(19,1.843872);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(20,1.06456);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(21,1.683217);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(22,1.190214);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(23,0.9219361);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(25,0.7527577);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(26,0.9219361);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(27,0.7527577);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(29,0.9219361);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(30,0.53228);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(33,0.53228);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(34,0.7527577);
   hWtMC_eminus_3.50_3.75_clone__60->SetBinError(35,0.9219361);
   hWtMC_eminus_3.50_3.75_clone__60->SetEntries(1344);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eminus_3.50_3.75");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 1310   ");
   AText = ptstats->AddText("Mean  =  26.47");
   AText = ptstats->AddText("Std Dev   =  5.525");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eminus_3.50_3.75_clone__60->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eminus_3.50_3.75_clone__60);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eminus_3.50_3.75_clone__60->SetFillColor(ci);
   hWtMC_eminus_3.50_3.75_clone__60->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eminus_3.50_3.75_clone__60->GetXaxis()->SetLabelFont(42);
   hWtMC_eminus_3.50_3.75_clone__60->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eminus_3.50_3.75_clone__60->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eminus_3.50_3.75_clone__60->GetXaxis()->SetTitleFont(42);
   hWtMC_eminus_3.50_3.75_clone__60->GetYaxis()->SetTitle("Candidates");
   hWtMC_eminus_3.50_3.75_clone__60->GetYaxis()->SetLabelFont(42);
   hWtMC_eminus_3.50_3.75_clone__60->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eminus_3.50_3.75_clone__60->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eminus_3.50_3.75_clone__60->GetYaxis()->SetTitleFont(42);
   hWtMC_eminus_3.50_3.75_clone__60->GetZaxis()->SetLabelFont(42);
   hWtMC_eminus_3.50_3.75_clone__60->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eminus_3.50_3.75_clone__60->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eminus_3.50_3.75_clone__60->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.50_3.75->Add(hWtMC_eminus_3.50_3.75_clone,"");
   Double_t xAxis68[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eminus_3.50_3.75__61 = new TH1D("hWeMC_eminus_3.50_3.75__61","hWeMC_eminus_3.50_3.75_0jet",34, xAxis68);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(1,1417.19);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(2,1609.877);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(3,1452.146);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(4,1493.249);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(5,1463.251);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(6,1377.872);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(7,1504.758);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(8,1434.704);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(9,1411.451);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(10,1399.848);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(11,1376.045);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(12,1303.217);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(13,1313.26);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(14,1126.741);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(15,1062.505);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(16,1046.676);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(17,893.9984);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(18,882.8456);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(19,717.8524);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(20,615.8855);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(21,538.5282);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(22,453.2433);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(23,333.741);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(24,306.0003);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(25,279.1866);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(26,226.1506);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(27,179.0942);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(28,153.6783);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(29,124.0868);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(30,95.05282);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(31,67.18127);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(32,60.18066);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(33,43.18964);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(34,18.1437);
   hWeMC_eminus_3.50_3.75__61->SetBinContent(35,78.57234);
   hWeMC_eminus_3.50_3.75__61->SetBinError(1,41.26922);
   hWeMC_eminus_3.50_3.75__61->SetBinError(2,44.03411);
   hWeMC_eminus_3.50_3.75__61->SetBinError(3,41.88297);
   hWeMC_eminus_3.50_3.75__61->SetBinError(4,42.63609);
   hWeMC_eminus_3.50_3.75__61->SetBinError(5,42.04926);
   hWeMC_eminus_3.50_3.75__61->SetBinError(6,40.85007);
   hWeMC_eminus_3.50_3.75__61->SetBinError(7,42.79247);
   hWeMC_eminus_3.50_3.75__61->SetBinError(8,41.63752);
   hWeMC_eminus_3.50_3.75__61->SetBinError(9,41.40725);
   hWeMC_eminus_3.50_3.75__61->SetBinError(10,41.28243);
   hWeMC_eminus_3.50_3.75__61->SetBinError(11,40.81228);
   hWeMC_eminus_3.50_3.75__61->SetBinError(12,39.63329);
   hWeMC_eminus_3.50_3.75__61->SetBinError(13,40.08267);
   hWeMC_eminus_3.50_3.75__61->SetBinError(14,37.01771);
   hWeMC_eminus_3.50_3.75__61->SetBinError(15,36.00071);
   hWeMC_eminus_3.50_3.75__61->SetBinError(16,35.68135);
   hWeMC_eminus_3.50_3.75__61->SetBinError(17,32.96422);
   hWeMC_eminus_3.50_3.75__61->SetBinError(18,32.77501);
   hWeMC_eminus_3.50_3.75__61->SetBinError(19,29.58918);
   hWeMC_eminus_3.50_3.75__61->SetBinError(20,27.43888);
   hWeMC_eminus_3.50_3.75__61->SetBinError(21,25.83922);
   hWeMC_eminus_3.50_3.75__61->SetBinError(22,23.77424);
   hWeMC_eminus_3.50_3.75__61->SetBinError(23,20.61858);
   hWeMC_eminus_3.50_3.75__61->SetBinError(24,19.73505);
   hWeMC_eminus_3.50_3.75__61->SetBinError(25,19.00366);
   hWeMC_eminus_3.50_3.75__61->SetBinError(26,17.25683);
   hWeMC_eminus_3.50_3.75__61->SetBinError(27,15.49447);
   hWeMC_eminus_3.50_3.75__61->SetBinError(28,14.27846);
   hWeMC_eminus_3.50_3.75__61->SetBinError(29,18.2151);
   hWeMC_eminus_3.50_3.75__61->SetBinError(30,16.03353);
   hWeMC_eminus_3.50_3.75__61->SetBinError(31,13.48363);
   hWeMC_eminus_3.50_3.75__61->SetBinError(32,12.728);
   hWeMC_eminus_3.50_3.75__61->SetBinError(33,10.80593);
   hWeMC_eminus_3.50_3.75__61->SetBinError(34,13.07609);
   hWeMC_eminus_3.50_3.75__61->SetBinError(35,10.39525);
   hWeMC_eminus_3.50_3.75__61->SetEntries(23597);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eminus_3.50_3.75_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 17725  ");
   AText = ptstats->AddText("Mean  =  30.11");
   AText = ptstats->AddText("Std Dev   =  6.976");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eminus_3.50_3.75__61->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eminus_3.50_3.75__61);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eminus_3.50_3.75__61->SetFillColor(ci);
   hWeMC_eminus_3.50_3.75__61->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eminus_3.50_3.75__61->GetXaxis()->SetLabelFont(42);
   hWeMC_eminus_3.50_3.75__61->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eminus_3.50_3.75__61->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eminus_3.50_3.75__61->GetXaxis()->SetTitleFont(42);
   hWeMC_eminus_3.50_3.75__61->GetYaxis()->SetTitle("Candidates");
   hWeMC_eminus_3.50_3.75__61->GetYaxis()->SetLabelFont(42);
   hWeMC_eminus_3.50_3.75__61->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eminus_3.50_3.75__61->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eminus_3.50_3.75__61->GetYaxis()->SetTitleFont(42);
   hWeMC_eminus_3.50_3.75__61->GetZaxis()->SetLabelFont(42);
   hWeMC_eminus_3.50_3.75__61->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eminus_3.50_3.75__61->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eminus_3.50_3.75__61->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.50_3.75->Add(hWeMC_eminus_3.50_3.75,"");
   fitCanvas_eminus_3.50_3.75->Draw("hist");
   Double_t xAxis69[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eminus_3.50_3.75_clone__62 = new TH1D("hData_eminus_3.50_3.75_clone__62","hData_eminus_3.50_3.75",34, xAxis69);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(1,5915);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(2,4926);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(3,4305);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(4,3768);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(5,3356);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(6,3054);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(7,2784);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(8,2529);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(9,2445);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(10,2234);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(11,2060);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(12,1955);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(13,1871);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(14,1697);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(15,1530);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(16,1415);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(17,1283);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(18,1247);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(19,1029);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(20,826);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(21,741);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(22,589);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(23,503);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(24,462);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(25,342);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(26,308);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(27,280);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(28,231);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(29,179.5);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(30,152.5);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(31,98);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(32,78);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(33,70.5);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(34,46.14286);
   hData_eminus_3.50_3.75_clone__62->SetBinContent(35,338);
   hData_eminus_3.50_3.75_clone__62->SetBinError(1,76.90904);
   hData_eminus_3.50_3.75_clone__62->SetBinError(2,70.18547);
   hData_eminus_3.50_3.75_clone__62->SetBinError(3,65.6125);
   hData_eminus_3.50_3.75_clone__62->SetBinError(4,61.38404);
   hData_eminus_3.50_3.75_clone__62->SetBinError(5,57.93099);
   hData_eminus_3.50_3.75_clone__62->SetBinError(6,55.26301);
   hData_eminus_3.50_3.75_clone__62->SetBinError(7,52.76362);
   hData_eminus_3.50_3.75_clone__62->SetBinError(8,50.28916);
   hData_eminus_3.50_3.75_clone__62->SetBinError(9,49.44694);
   hData_eminus_3.50_3.75_clone__62->SetBinError(10,47.26521);
   hData_eminus_3.50_3.75_clone__62->SetBinError(11,45.38722);
   hData_eminus_3.50_3.75_clone__62->SetBinError(12,44.21538);
   hData_eminus_3.50_3.75_clone__62->SetBinError(13,43.25506);
   hData_eminus_3.50_3.75_clone__62->SetBinError(14,41.19466);
   hData_eminus_3.50_3.75_clone__62->SetBinError(15,39.11521);
   hData_eminus_3.50_3.75_clone__62->SetBinError(16,37.61649);
   hData_eminus_3.50_3.75_clone__62->SetBinError(17,35.81899);
   hData_eminus_3.50_3.75_clone__62->SetBinError(18,35.31289);
   hData_eminus_3.50_3.75_clone__62->SetBinError(19,32.07803);
   hData_eminus_3.50_3.75_clone__62->SetBinError(20,28.74022);
   hData_eminus_3.50_3.75_clone__62->SetBinError(21,27.22132);
   hData_eminus_3.50_3.75_clone__62->SetBinError(22,24.26932);
   hData_eminus_3.50_3.75_clone__62->SetBinError(23,22.42766);
   hData_eminus_3.50_3.75_clone__62->SetBinError(24,21.49419);
   hData_eminus_3.50_3.75_clone__62->SetBinError(25,18.49324);
   hData_eminus_3.50_3.75_clone__62->SetBinError(26,17.54993);
   hData_eminus_3.50_3.75_clone__62->SetBinError(27,16.7332);
   hData_eminus_3.50_3.75_clone__62->SetBinError(28,15.19868);
   hData_eminus_3.50_3.75_clone__62->SetBinError(29,18.9473);
   hData_eminus_3.50_3.75_clone__62->SetBinError(30,17.46425);
   hData_eminus_3.50_3.75_clone__62->SetBinError(31,14);
   hData_eminus_3.50_3.75_clone__62->SetBinError(32,12.49);
   hData_eminus_3.50_3.75_clone__62->SetBinError(33,11.87434);
   hData_eminus_3.50_3.75_clone__62->SetBinError(34,17.9722);
   hData_eminus_3.50_3.75_clone__62->SetBinError(35,18.38478);
   hData_eminus_3.50_3.75_clone__62->SetEntries(55537);
   hData_eminus_3.50_3.75_clone__62->SetStats(0);
   hData_eminus_3.50_3.75_clone__62->SetMarkerStyle(20);
   hData_eminus_3.50_3.75_clone__62->SetMarkerSize(0.8);
   hData_eminus_3.50_3.75_clone__62->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eminus_3.50_3.75_clone__62->GetXaxis()->SetLabelFont(132);
   hData_eminus_3.50_3.75_clone__62->GetXaxis()->SetLabelSize(0.035);
   hData_eminus_3.50_3.75_clone__62->GetXaxis()->SetTitleSize(0.035);
   hData_eminus_3.50_3.75_clone__62->GetXaxis()->SetTitleFont(132);
   hData_eminus_3.50_3.75_clone__62->GetYaxis()->SetTitle("Candidates");
   hData_eminus_3.50_3.75_clone__62->GetYaxis()->SetLabelFont(132);
   hData_eminus_3.50_3.75_clone__62->GetYaxis()->SetLabelSize(0.035);
   hData_eminus_3.50_3.75_clone__62->GetYaxis()->SetTitleSize(0.035);
   hData_eminus_3.50_3.75_clone__62->GetYaxis()->SetTitleFont(132);
   hData_eminus_3.50_3.75_clone__62->GetZaxis()->SetLabelFont(42);
   hData_eminus_3.50_3.75_clone__62->GetZaxis()->SetLabelSize(0.035);
   hData_eminus_3.50_3.75_clone__62->GetZaxis()->SetTitleSize(0.035);
   hData_eminus_3.50_3.75_clone__62->GetZaxis()->SetTitleFont(42);
   hData_eminus_3.50_3.75_clone__62->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eminus_3.50_3.75_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eminus_3.50_3.75","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eminus_3.50_3.75_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eminus_3.50_3.75","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eminus_3.50_3.75_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_3.50_3.75_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eminus_3.50_3.75_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eminus_3.50_3.75_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{-}}");
   AText = pt->AddText("3.50<#it{#eta^{e}}<3.75");
   pt->Draw();
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_1->Modified();
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2
   TPad *fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2 = new TPad("fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2", "fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2",0,0,1,0.2);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->Draw();
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->cd();
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->SetFillColor(0);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->SetBorderMode(0);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->SetBorderSize(2);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->SetTopMargin(0.055);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->SetBottomMargin(0.25);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->SetFrameBorderMode(0);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->SetFrameBorderMode(0);
   Double_t xAxis70[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63 = new TH1D("fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63","",34, xAxis70);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(1,0.3745851);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(2,-0.7714584);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(3,0.9903078);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(4,-0.7750393);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(5,-0.7877603);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(6,1.471212);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(7,0.1653697);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(8,-0.330015);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(9,0.2663466);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(10,0.1025351);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(11,-1.074932);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(12,-0.1951358);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(13,0.08787143);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(14,0.4890658);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(15,0.5332074);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(16,-1.565406);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(17,0.8559938);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(18,2.421414);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(19,0.6802923);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(20,0.3856025);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(21,0.4191571);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(22,-1.057551);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(23,0.2629587);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(24,1.11972);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(25,-1.945051);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(26,-0.7612181);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(27,0.4143502);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(28,0.1438043);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(29,-0.3473778);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(30,-0.2361923);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(31,-1.092158);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(32,-1.176604);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(33,-1.032448);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(34,1.915127);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinContent(35,338);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(1,76.90904);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(2,70.18547);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(3,65.6125);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(4,61.38404);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(5,57.93099);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(6,55.26301);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(7,52.76362);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(8,50.28916);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(9,49.44694);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(10,47.26521);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(11,45.38722);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(12,44.21538);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(13,43.25506);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(14,41.19466);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(15,39.11521);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(16,37.61649);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(17,35.81899);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(18,35.31289);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(19,32.07803);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(20,28.74022);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(21,27.22132);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(22,24.26932);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(23,22.42766);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(24,21.49419);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(25,18.49324);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(26,17.54993);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(27,16.7332);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(28,15.19868);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(29,18.9473);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(30,17.46425);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(31,14);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(32,12.49);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(33,11.87434);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(34,17.9722);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetBinError(35,18.38478);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetMinimum(-4);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetMaximum(4);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetEntries(55537);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetStats(0);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->SetFillColor(1);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetYaxis()->SetNdivisions(402);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_residuals__63->Draw("hist");
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv_2->Modified();
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->cd();
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->Modified();
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->cd();
   fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv->SetSelected(fitCanvas_eminus_3.50_3.753.50<#it{#eta^{e}}<3.75_canv);
}


==> figs/Fig9h.C <==
void Fig9h()
{
//=========Macro generated from canvas: fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv/fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv
//=========  (Wed Aug  3 11:17:46 2016) by ROOT version6.04/08
   TCanvas *fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv = new TCanvas("fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv", "fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv",0,0,700,500);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->SetHighLightColor(2);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->Range(0,0,1,1);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->SetFillColor(0);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->SetBorderMode(0);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->SetBorderSize(2);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1
   TPad *fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1 = new TPad("fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1", "fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1",0,0.2,1,1);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->Draw();
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->cd();
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->Range(14.375,-867.3211,70.625,7805.889);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->SetFillColor(0);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->SetBorderMode(0);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->SetBorderSize(2);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->SetTickx(1);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->SetTicky(1);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->SetFrameBorderMode(0);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->SetFrameBorderMode(0);
   
   THStack *fitCanvas_eminus_3.75_4.25 = new THStack();
   fitCanvas_eminus_3.75_4.25->SetName("fitCanvas_eminus_3.75_4.25");
   fitCanvas_eminus_3.75_4.25->SetTitle("");
   fitCanvas_eminus_3.75_4.25->SetMaximum(6608.16);
   Double_t xAxis71[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1F *fitCanvas_eminus_3.75_4.25_stack_8 = new TH1F("fitCanvas_eminus_3.75_4.25_stack_8","",34, xAxis71);
   fitCanvas_eminus_3.75_4.25_stack_8->SetMinimum(0);
   fitCanvas_eminus_3.75_4.25_stack_8->SetMaximum(6938.568);
   fitCanvas_eminus_3.75_4.25_stack_8->SetDirectory(0);
   fitCanvas_eminus_3.75_4.25_stack_8->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   fitCanvas_eminus_3.75_4.25_stack_8->SetLineColor(ci);
   fitCanvas_eminus_3.75_4.25_stack_8->GetXaxis()->SetTitle("#it{p}_{T}^{#it{e}} [GeV]");
   fitCanvas_eminus_3.75_4.25_stack_8->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.75_4.25_stack_8->GetXaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_3.75_4.25_stack_8->GetXaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_3.75_4.25_stack_8->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.75_4.25_stack_8->GetYaxis()->SetTitle("Candidates / (bin width [GeV])");
   fitCanvas_eminus_3.75_4.25_stack_8->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.75_4.25_stack_8->GetYaxis()->SetLabelSize(0.049);
   fitCanvas_eminus_3.75_4.25_stack_8->GetYaxis()->SetTitleSize(0.045);
   fitCanvas_eminus_3.75_4.25_stack_8->GetYaxis()->SetTitleOffset(1.1);
   fitCanvas_eminus_3.75_4.25_stack_8->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.75_4.25_stack_8->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_3.75_4.25_stack_8->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_3.75_4.25_stack_8->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_3.75_4.25_stack_8->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.75_4.25->SetHistogram(fitCanvas_eminus_3.75_4.25_stack_8);
   
   Double_t xAxis72[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataAIPCHI_eminus_3.75_4.25_clone__64 = new TH1D("hDataAIPCHI_eminus_3.75_4.25_clone__64","hDataAIPCHI_eminus_3.75_4.25",34, xAxis72);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(1,0.008391983);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(2,0.007305711);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(3,0.006538931);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(4,0.005069269);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(5,0.005367461);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(6,0.004558082);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(7,0.004153392);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(8,0.003919098);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(9,0.003791302);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(10,0.003216217);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(11,0.00268373);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(12,0.002577233);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(13,0.002151244);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(14,0.001576159);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(15,0.001853052);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(16,0.001277967);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(17,0.001640057);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(18,0.001363165);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(19,0.001320566);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(20,0.001192769);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(21,0.0008732774);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(22,0.0008732774);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(23,0.0006602829);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(24,0.0008519779);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(25,0.0007667801);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(26,0.0007028818);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(27,0.0005537856);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(28,0.0002129945);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(29,0.0004046895);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(30,0.0003301414);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(31,0.0002768928);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(32,0.0002236442);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(33,0.0002768928);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(34,0.0001460534);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinContent(35,0.0009371757);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(1,0.000422782);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(2,0.0003944713);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(3,0.0003731965);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(4,0.0003285919);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(5,0.0003381183);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(6,0.0003115841);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(7,0.0002974306);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(8,0.0002889198);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(9,0.0002841701);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(10,0.000261732);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(11,0.0002390857);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(12,0.0002342939);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(13,0.0002140568);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(14,0.0001832248);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(15,0.000198668);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(16,0.0001649848);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(17,0.0001869019);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(18,0.0001703956);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(19,0.000167712);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(20,0.0001593905);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(21,0.000136383);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(22,0.000136383);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(23,0.0001185903);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(24,0.0001347095);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(25,0.0001277967);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(26,0.000122356);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(27,0.0001086063);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(28,6.735477e-05);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(29,0.0001312986);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(30,0.0001185903);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(31,0.0001086063);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(32,9.760633e-05);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(33,0.0001086063);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(34,0.0001475669);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetBinError(35,0.0001412846);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetEntries(3766);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *AText = ptstats->AddText("hDataAIPCHI_eminus_3.75_4.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 3776   ");
   AText = ptstats->AddText("Mean  =  29.28");
   AText = ptstats->AddText("Std Dev   =  8.858");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataAIPCHI_eminus_3.75_4.25_clone__64);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->SetFillColor(9);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetXaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetXaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetXaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetXaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetYaxis()->SetTitle("Candidates");
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetYaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetYaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetYaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetYaxis()->SetTitleFont(42);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetZaxis()->SetLabelFont(42);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetZaxis()->SetLabelSize(0.035);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetZaxis()->SetTitleSize(0.035);
   hDataAIPCHI_eminus_3.75_4.25_clone__64->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.75_4.25->Add(hDataAIPCHI_eminus_3.75_4.25_clone,"");
   Double_t xAxis73[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hDataMB_eminus_3.75_4.25_clone__65 = new TH1D("hDataMB_eminus_3.75_4.25_clone__65","hDataMB_eminus_3.75_4.25",34, xAxis73);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(1,1921.724);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(2,1279.792);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(3,902.5044);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(4,627.003);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(5,469.5737);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(6,301.2872);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(7,252.4298);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(8,200.8581);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(9,134.3578);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(10,103.1434);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(11,62.42887);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(12,59.71458);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(13,44.78593);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(14,44.78593);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(15,27.14299);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(16,27.14299);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(17,13.57149);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(18,17.64294);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(19,9.500046);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(20,8.142897);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(21,14.92864);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(22,5.428598);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(23,2.714299);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(24,8.142897);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(25,6.785747);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(26,10.8572);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(27,1.357149);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(28,6.785747);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(29,3.392874);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(30,2.035724);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(31,3.392874);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(32,3.392874);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(33,1.357149);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(34,2.326542);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinContent(35,8.142897);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(1,51.06923);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(2,41.67576);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(3,34.99762);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(4,29.17082);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(5,25.24444);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(6,20.22107);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(7,18.50905);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(8,16.51044);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(9,13.50347);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(10,11.83135);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(11,9.204635);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(12,9.002311);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(13,7.79623);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(14,7.79623);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(15,6.069357);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(16,6.069357);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(17,4.291683);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(18,4.893272);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(19,3.59068);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(20,3.324324);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(21,4.501156);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(22,2.714299);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(23,1.919299);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(24,3.324324);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(25,3.034678);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(26,3.838598);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(27,1.357149);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(28,3.034678);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(29,3.034678);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(30,2.350652);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(31,3.034678);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(32,3.034678);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(33,1.919299);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(34,4.701304);
   hDataMB_eminus_3.75_4.25_clone__65->SetBinError(35,3.324324);
   hDataMB_eminus_3.75_4.25_clone__65->SetEntries(4903);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hDataMB_eminus_3.75_4.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 4875   ");
   AText = ptstats->AddText("Mean  =  23.52");
   AText = ptstats->AddText("Std Dev   =  4.602");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hDataMB_eminus_3.75_4.25_clone__65->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hDataMB_eminus_3.75_4.25_clone__65);

   ci = TColor::GetColor("#ff0000");
   hDataMB_eminus_3.75_4.25_clone__65->SetFillColor(ci);
   hDataMB_eminus_3.75_4.25_clone__65->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hDataMB_eminus_3.75_4.25_clone__65->GetXaxis()->SetLabelFont(42);
   hDataMB_eminus_3.75_4.25_clone__65->GetXaxis()->SetLabelSize(0.035);
   hDataMB_eminus_3.75_4.25_clone__65->GetXaxis()->SetTitleSize(0.035);
   hDataMB_eminus_3.75_4.25_clone__65->GetXaxis()->SetTitleFont(42);
   hDataMB_eminus_3.75_4.25_clone__65->GetYaxis()->SetTitle("Candidates");
   hDataMB_eminus_3.75_4.25_clone__65->GetYaxis()->SetLabelFont(42);
   hDataMB_eminus_3.75_4.25_clone__65->GetYaxis()->SetLabelSize(0.035);
   hDataMB_eminus_3.75_4.25_clone__65->GetYaxis()->SetTitleSize(0.035);
   hDataMB_eminus_3.75_4.25_clone__65->GetYaxis()->SetTitleFont(42);
   hDataMB_eminus_3.75_4.25_clone__65->GetZaxis()->SetLabelFont(42);
   hDataMB_eminus_3.75_4.25_clone__65->GetZaxis()->SetLabelSize(0.035);
   hDataMB_eminus_3.75_4.25_clone__65->GetZaxis()->SetTitleSize(0.035);
   hDataMB_eminus_3.75_4.25_clone__65->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.75_4.25->Add(hDataMB_eminus_3.75_4.25_clone,"");
   Double_t xAxis74[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hGammaJetsData_3.75_4.25_clone__66 = new TH1D("hGammaJetsData_3.75_4.25_clone__66","hGammaJetsData_3.75_4.25",34, xAxis74);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(1,2625.417);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(2,2099.673);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(3,1880.985);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(4,1404.687);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(5,1164.33);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(6,1046.784);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(7,799.8578);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(8,741.9589);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(9,682.4387);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(10,535.8805);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(11,481.4102);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(12,366.1301);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(13,354.4633);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(14,251.818);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(15,247.0666);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(16,219.0904);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(17,183.5759);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(18,197.3031);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(19,130.1981);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(20,99.40733);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(21,163.9716);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(22,105.2959);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(23,76.80717);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(24,145.4086);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(25,62.15605);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(26,92.52578);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(27,37.24912);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(28,97.81827);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(29,38.72333);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(30,31.56358);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(31,28.45087);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(32,136.2708);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(33,78.25171);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(34,13.60261);
   hGammaJetsData_3.75_4.25_clone__66->SetBinContent(35,161.2988);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(1,158.4591);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(2,130.5856);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(3,131.3378);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(4,101.4727);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(5,92.32919);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(6,94.97074);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(7,77.21359);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(8,78.20491);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(9,77.41444);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(10,67.38872);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(11,63.41591);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(12,49.81605);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(13,60.07322);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(14,43.19187);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(15,43.91377);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(16,43.72003);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(17,39.22816);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(18,43.18672);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(19,33.5066);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(20,26.91749);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(21,54.22277);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(22,32.93866);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(23,23.88656);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(24,60.71257);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(25,26.45743);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(26,37.9938);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(27,14.17596);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(28,53.71435);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(29,24.86393);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(30,27.35581);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(31,24.19465);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(32,176.4177);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(33,124.6582);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(34,42.20342);
   hGammaJetsData_3.75_4.25_clone__66->SetBinError(35,105.3231);
   hGammaJetsData_3.75_4.25_clone__66->SetEntries(1519.962);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hGammaJetsData_3.75_4.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 10657  ");
   AText = ptstats->AddText("Mean  =  26.96");
   AText = ptstats->AddText("Std Dev   =  7.575");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hGammaJetsData_3.75_4.25_clone__66->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hGammaJetsData_3.75_4.25_clone__66);

   ci = TColor::GetColor("#ffcc00");
   hGammaJetsData_3.75_4.25_clone__66->SetFillColor(ci);
   hGammaJetsData_3.75_4.25_clone__66->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hGammaJetsData_3.75_4.25_clone__66->GetXaxis()->SetLabelFont(42);
   hGammaJetsData_3.75_4.25_clone__66->GetXaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.75_4.25_clone__66->GetXaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.75_4.25_clone__66->GetXaxis()->SetTitleFont(42);
   hGammaJetsData_3.75_4.25_clone__66->GetYaxis()->SetTitle("Candidates");
   hGammaJetsData_3.75_4.25_clone__66->GetYaxis()->SetLabelFont(42);
   hGammaJetsData_3.75_4.25_clone__66->GetYaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.75_4.25_clone__66->GetYaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.75_4.25_clone__66->GetYaxis()->SetTitleFont(42);
   hGammaJetsData_3.75_4.25_clone__66->GetZaxis()->SetLabelFont(42);
   hGammaJetsData_3.75_4.25_clone__66->GetZaxis()->SetLabelSize(0.035);
   hGammaJetsData_3.75_4.25_clone__66->GetZaxis()->SetTitleSize(0.035);
   hGammaJetsData_3.75_4.25_clone__66->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.75_4.25->Add(hGammaJetsData_3.75_4.25_clone,"");
   Double_t xAxis75[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hRareEWKMC_eminus_3.75_4.25_clone__67 = new TH1D("hRareEWKMC_eminus_3.75_4.25_clone__67","hRareEWKMC_eminus_3.75_4.25",34, xAxis75);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(1,12.92868);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(2,10.97297);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(3,11.1778);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(4,11.1888);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(5,9.103089);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(6,10.14329);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(7,9.022881);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(8,9.275692);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(9,8.683176);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(10,8.979492);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(11,7.188308);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(12,6.592832);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(13,6.659186);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(14,7.505103);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(15,5.945184);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(16,6.541487);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(17,6.074254);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(18,3.612357);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(19,3.712848);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(20,3.230458);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(21,1.950076);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(22,1.234392);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(23,1.467168);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(24,1.318037);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(25,1.258446);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(26,0.8875126);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(27,0.8850888);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(28,0.3810378);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(29,0.6542852);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(30,0.2678732);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(31,0.236842);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(32,0.00796307);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(33,0.1692579);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(34,0.1068274);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinContent(35,0.03349445);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(1,1.075639);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(2,0.9824757);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(3,0.9824597);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(4,0.9772868);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(5,0.8795809);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(6,0.948136);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(7,0.8849789);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(8,0.9107281);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(9,0.8813739);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(10,0.9007548);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(11,0.7989947);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(12,0.7647906);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(13,0.7807319);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(14,0.8289827);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(15,0.7361967);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(16,0.7741636);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(17,0.7534517);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(18,0.5713698);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(19,0.5801479);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(20,0.536093);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(21,0.4085035);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(22,0.3025181);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(23,0.3469391);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(24,0.3189406);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(25,0.3305572);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(26,0.2523525);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(27,0.2671122);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(28,0.1768991);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(29,0.3474582);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(30,0.2084059);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(31,0.2060876);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(32,0.01592614);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(33,0.1776896);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(34,0.249773);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetBinError(35,0.02368416);
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetEntries(2762);

   ci = TColor::GetColor("#006666");
   hRareEWKMC_eminus_3.75_4.25_clone__67->SetFillColor(ci);
   hRareEWKMC_eminus_3.75_4.25_clone__67->GetXaxis()->SetTitle("p_{T}(e^{-}) [GeV]");
   hRareEWKMC_eminus_3.75_4.25_clone__67->GetXaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_3.75_4.25_clone__67->GetXaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_3.75_4.25_clone__67->GetXaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_3.75_4.25_clone__67->GetXaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_3.75_4.25_clone__67->GetYaxis()->SetTitle("Candidates");
   hRareEWKMC_eminus_3.75_4.25_clone__67->GetYaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_3.75_4.25_clone__67->GetYaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_3.75_4.25_clone__67->GetYaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_3.75_4.25_clone__67->GetYaxis()->SetTitleFont(42);
   hRareEWKMC_eminus_3.75_4.25_clone__67->GetZaxis()->SetLabelFont(42);
   hRareEWKMC_eminus_3.75_4.25_clone__67->GetZaxis()->SetLabelSize(0.035);
   hRareEWKMC_eminus_3.75_4.25_clone__67->GetZaxis()->SetTitleSize(0.035);
   hRareEWKMC_eminus_3.75_4.25_clone__67->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.75_4.25->Add(hRareEWKMC_eminus_3.75_4.25_clone,"");
   Double_t xAxis76[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hZDYCombinedfitCanvas_eminus_3.75_4.25__68 = new TH1D("hZDYCombinedfitCanvas_eminus_3.75_4.25__68","hZMC_eminus_3.75_4.25",34, xAxis76);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(1,329.4841);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(2,326.1639);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(3,398.6823);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(4,205.2554);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(5,201.8899);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(6,192.6064);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(7,191.4294);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(8,140.8768);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(9,145.9799);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(10,118.2154);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(11,106.6863);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(12,87.26748);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(13,79.66623);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(14,75.84044);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(15,82.45511);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(16,64.22869);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(17,50.52379);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(18,39.51148);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(19,48.44808);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(20,35.84053);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(21,29.39584);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(22,35.1943);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(23,44.06139);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(24,24.3901);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(25,22.43637);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(26,16.81373);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(27,16.95612);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(28,13.69692);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(29,9.712321);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(30,4.92861);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(31,12.9156);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(32,3.911923);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(33,11.86605);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(34,4.213452);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinContent(35,4.021453);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(1,54.75827);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(2,51.39228);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(3,64.0074);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(4,28.40696);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(5,34.07764);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(6,34.02195);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(7,34.02059);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(8,20.55824);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(9,27.94074);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(10,20.30048);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(11,20.15524);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(12,6.514071);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(13,6.271511);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(14,6.093429);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(15,19.88479);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(16,5.638484);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(17,4.996981);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(18,4.414286);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(19,4.907949);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(20,4.202702);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(21,3.779392);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(22,4.187621);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(23,19.40841);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(24,3.49613);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(25,3.31973);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(26,2.915953);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(27,2.924434);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(28,2.604212);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(29,3.104662);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(30,2.237435);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(31,19.17663);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(32,2.027031);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(33,19.15006);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(34,19.22305);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetBinError(35,1.429475);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetEntries(5207);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hZeeMC_eminus_3.75_4.25_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 2694   ");
   AText = ptstats->AddText("Mean  =  28.28");
   AText = ptstats->AddText("Std Dev   =  7.225");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hZDYCombinedfitCanvas_eminus_3.75_4.25__68);

   ci = TColor::GetColor("#00ff00");
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->SetFillColor(ci);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetXaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetXaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetXaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetXaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetYaxis()->SetTitle("Candidates");
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetYaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetYaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetYaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetYaxis()->SetTitleFont(42);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetZaxis()->SetLabelFont(42);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetZaxis()->SetLabelSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetZaxis()->SetTitleSize(0.035);
   hZDYCombinedfitCanvas_eminus_3.75_4.25__68->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.75_4.25->Add(hZDYCombinedfitCanvas_eminus_3.75_4.25,"");
   Double_t xAxis77[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWtMC_eminus_3.75_4.25_clone__69 = new TH1D("hWtMC_eminus_3.75_4.25_clone__69","hWtMC_eminus_3.75_4.25",34, xAxis77);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(1,76.1257);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(2,63.79548);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(3,57.89842);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(4,51.46526);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(5,42.35162);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(6,39.13504);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(7,25.73263);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(8,26.80482);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(9,25.19654);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(10,19.83557);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(11,17.15509);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(12,17.15509);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(13,9.649737);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(14,9.11364);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(15,6.969254);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(16,5.360965);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(17,2.144386);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(18,2.144386);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(19,3.752675);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(20,4.288772);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(21,3.216579);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(22,2.144386);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(23,2.144386);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(24,2.144386);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(25,1.072193);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(26,1.072193);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(28,1.072193);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(29,0.5360965);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(30,0.2680482);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinContent(34,0.07658521);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(1,6.388327);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(2,5.848122);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(3,5.571278);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(4,5.252652);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(5,4.76493);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(6,4.58041);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(7,3.714185);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(8,3.790775);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(9,3.675292);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(10,3.260948);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(11,3.03262);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(12,3.03262);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(13,2.274465);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(14,2.210382);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(15,1.932923);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(16,1.695286);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(17,1.072193);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(18,1.072193);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(19,1.418378);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(20,1.51631);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(21,1.313163);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(22,1.072193);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(23,1.072193);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(24,1.072193);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(25,0.7581549);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(26,0.7581549);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(28,0.7581549);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(29,0.7581549);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(30,0.5360965);
   hWtMC_eminus_3.75_4.25_clone__69->SetBinError(34,0.5360965);
   hWtMC_eminus_3.75_4.25_clone__69->SetEntries(1006);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWtMC_eminus_3.75_4.25");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 972    ");
   AText = ptstats->AddText("Mean  =  25.81");
   AText = ptstats->AddText("Std Dev   =  5.378");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWtMC_eminus_3.75_4.25_clone__69->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWtMC_eminus_3.75_4.25_clone__69);

   ci = TColor::GetColor("#0099cc");
   hWtMC_eminus_3.75_4.25_clone__69->SetFillColor(ci);
   hWtMC_eminus_3.75_4.25_clone__69->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWtMC_eminus_3.75_4.25_clone__69->GetXaxis()->SetLabelFont(42);
   hWtMC_eminus_3.75_4.25_clone__69->GetXaxis()->SetLabelSize(0.035);
   hWtMC_eminus_3.75_4.25_clone__69->GetXaxis()->SetTitleSize(0.035);
   hWtMC_eminus_3.75_4.25_clone__69->GetXaxis()->SetTitleFont(42);
   hWtMC_eminus_3.75_4.25_clone__69->GetYaxis()->SetTitle("Candidates");
   hWtMC_eminus_3.75_4.25_clone__69->GetYaxis()->SetLabelFont(42);
   hWtMC_eminus_3.75_4.25_clone__69->GetYaxis()->SetLabelSize(0.035);
   hWtMC_eminus_3.75_4.25_clone__69->GetYaxis()->SetTitleSize(0.035);
   hWtMC_eminus_3.75_4.25_clone__69->GetYaxis()->SetTitleFont(42);
   hWtMC_eminus_3.75_4.25_clone__69->GetZaxis()->SetLabelFont(42);
   hWtMC_eminus_3.75_4.25_clone__69->GetZaxis()->SetLabelSize(0.035);
   hWtMC_eminus_3.75_4.25_clone__69->GetZaxis()->SetTitleSize(0.035);
   hWtMC_eminus_3.75_4.25_clone__69->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.75_4.25->Add(hWtMC_eminus_3.75_4.25_clone,"");
   Double_t xAxis78[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hWeMC_eminus_3.75_4.25__70 = new TH1D("hWeMC_eminus_3.75_4.25__70","hWeMC_eminus_3.75_4.25_0jet",34, xAxis78);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(1,1553.209);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(2,1557.438);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(3,1513.996);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(4,1518.274);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(5,1549.716);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(6,1479.758);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(7,1454.405);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(8,1383.163);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(9,1281.702);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(10,1207.435);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(11,1129.954);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(12,1113.557);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(13,962.4161);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(14,903.9695);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(15,889.0047);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(16,737.0081);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(17,626.9609);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(18,611.5282);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(19,528.266);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(20,417.234);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(21,351.2851);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(22,264.5011);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(23,199.4082);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(24,178.7418);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(25,154.0857);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(26,100.5446);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(27,78.1373);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(28,96.06715);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(29,52.14292);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(30,42.98395);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(31,28.77535);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(32,15.50705);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(33,15.50705);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(34,6.19743);
   hWeMC_eminus_3.75_4.25__70->SetBinContent(35,16.06922);
   hWeMC_eminus_3.75_4.25__70->SetBinError(1,43.50931);
   hWeMC_eminus_3.75_4.25__70->SetBinError(2,43.46291);
   hWeMC_eminus_3.75_4.25__70->SetBinError(3,42.86529);
   hWeMC_eminus_3.75_4.25__70->SetBinError(4,43.13206);
   hWeMC_eminus_3.75_4.25__70->SetBinError(5,43.57778);
   hWeMC_eminus_3.75_4.25__70->SetBinError(6,42.54322);
   hWeMC_eminus_3.75_4.25__70->SetBinError(7,42.0765);
   hWeMC_eminus_3.75_4.25__70->SetBinError(8,41.14702);
   hWeMC_eminus_3.75_4.25__70->SetBinError(9,39.62585);
   hWeMC_eminus_3.75_4.25__70->SetBinError(10,38.62189);
   hWeMC_eminus_3.75_4.25__70->SetBinError(11,37.367);
   hWeMC_eminus_3.75_4.25__70->SetBinError(12,37.01572);
   hWeMC_eminus_3.75_4.25__70->SetBinError(13,34.31765);
   hWeMC_eminus_3.75_4.25__70->SetBinError(14,33.32173);
   hWeMC_eminus_3.75_4.25__70->SetBinError(15,33.03505);
   hWeMC_eminus_3.75_4.25__70->SetBinError(16,30.11113);
   hWeMC_eminus_3.75_4.25__70->SetBinError(17,27.77426);
   hWeMC_eminus_3.75_4.25__70->SetBinError(18,27.55997);
   hWeMC_eminus_3.75_4.25__70->SetBinError(19,25.90136);
   hWeMC_eminus_3.75_4.25__70->SetBinError(20,22.86842);
   hWeMC_eminus_3.75_4.25__70->SetBinError(21,21.15929);
   hWeMC_eminus_3.75_4.25__70->SetBinError(22,18.34131);
   hWeMC_eminus_3.75_4.25__70->SetBinError(23,15.91622);
   hWeMC_eminus_3.75_4.25__70->SetBinError(24,15.31291);
   hWeMC_eminus_3.75_4.25__70->SetBinError(25,14.14814);
   hWeMC_eminus_3.75_4.25__70->SetBinError(26,11.64367);
   hWeMC_eminus_3.75_4.25__70->SetBinError(27,10.18763);
   hWeMC_eminus_3.75_4.25__70->SetBinError(28,11.35308);
   hWeMC_eminus_3.75_4.25__70->SetBinError(29,11.84613);
   hWeMC_eminus_3.75_4.25__70->SetBinError(30,10.76517);
   hWeMC_eminus_3.75_4.25__70->SetBinError(31,8.856832);
   hWeMC_eminus_3.75_4.25__70->SetBinError(32,6.524035);
   hWeMC_eminus_3.75_4.25__70->SetBinError(33,6.524035);
   hWeMC_eminus_3.75_4.25__70->SetBinError(34,7.514584);
   hWeMC_eminus_3.75_4.25__70->SetBinError(35,4.681197);
   hWeMC_eminus_3.75_4.25__70->SetEntries(20013);
   
   ptstats = new TPaveStats(0.78,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   AText = ptstats->AddText("hWeMC_eminus_3.75_4.25_0jet");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 15232  ");
   AText = ptstats->AddText("Mean  =   28.8");
   AText = ptstats->AddText("Std Dev   =  6.342");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hWeMC_eminus_3.75_4.25__70->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hWeMC_eminus_3.75_4.25__70);

   ci = TColor::GetColor("#00ffff");
   hWeMC_eminus_3.75_4.25__70->SetFillColor(ci);
   hWeMC_eminus_3.75_4.25__70->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hWeMC_eminus_3.75_4.25__70->GetXaxis()->SetLabelFont(42);
   hWeMC_eminus_3.75_4.25__70->GetXaxis()->SetLabelSize(0.035);
   hWeMC_eminus_3.75_4.25__70->GetXaxis()->SetTitleSize(0.035);
   hWeMC_eminus_3.75_4.25__70->GetXaxis()->SetTitleFont(42);
   hWeMC_eminus_3.75_4.25__70->GetYaxis()->SetTitle("Candidates");
   hWeMC_eminus_3.75_4.25__70->GetYaxis()->SetLabelFont(42);
   hWeMC_eminus_3.75_4.25__70->GetYaxis()->SetLabelSize(0.035);
   hWeMC_eminus_3.75_4.25__70->GetYaxis()->SetTitleSize(0.035);
   hWeMC_eminus_3.75_4.25__70->GetYaxis()->SetTitleFont(42);
   hWeMC_eminus_3.75_4.25__70->GetZaxis()->SetLabelFont(42);
   hWeMC_eminus_3.75_4.25__70->GetZaxis()->SetLabelSize(0.035);
   hWeMC_eminus_3.75_4.25__70->GetZaxis()->SetTitleSize(0.035);
   hWeMC_eminus_3.75_4.25__70->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.75_4.25->Add(hWeMC_eminus_3.75_4.25,"");
   fitCanvas_eminus_3.75_4.25->Draw("hist");
   Double_t xAxis79[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *hData_eminus_3.75_4.25_clone__71 = new TH1D("hData_eminus_3.75_4.25_clone__71","hData_eminus_3.75_4.25",34, xAxis79);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(1,6354);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(2,5535);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(3,4698);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(4,4059);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(5,3366);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(6,3036);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(7,2759);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(8,2476);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(9,2132);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(10,1982);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(11,1822);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(12,1707);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(13,1465);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(14,1380);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(15,1270);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(16,1062);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(17,898);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(18,863);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(19,731);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(20,582);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(21,501);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(22,410);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(23,352);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(24,279);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(25,233);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(26,216);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(27,199);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(28,162);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(29,144);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(30,105);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(31,93.5);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(32,71.5);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(33,54);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(34,34.85714);
   hData_eminus_3.75_4.25_clone__71->SetBinContent(35,290);
   hData_eminus_3.75_4.25_clone__71->SetBinError(1,79.71198);
   hData_eminus_3.75_4.25_clone__71->SetBinError(2,74.39758);
   hData_eminus_3.75_4.25_clone__71->SetBinError(3,68.54196);
   hData_eminus_3.75_4.25_clone__71->SetBinError(4,63.71028);
   hData_eminus_3.75_4.25_clone__71->SetBinError(5,58.01724);
   hData_eminus_3.75_4.25_clone__71->SetBinError(6,55.09991);
   hData_eminus_3.75_4.25_clone__71->SetBinError(7,52.52618);
   hData_eminus_3.75_4.25_clone__71->SetBinError(8,49.75942);
   hData_eminus_3.75_4.25_clone__71->SetBinError(9,46.17359);
   hData_eminus_3.75_4.25_clone__71->SetBinError(10,44.51966);
   hData_eminus_3.75_4.25_clone__71->SetBinError(11,42.68489);
   hData_eminus_3.75_4.25_clone__71->SetBinError(12,41.31586);
   hData_eminus_3.75_4.25_clone__71->SetBinError(13,38.27532);
   hData_eminus_3.75_4.25_clone__71->SetBinError(14,37.14835);
   hData_eminus_3.75_4.25_clone__71->SetBinError(15,35.63706);
   hData_eminus_3.75_4.25_clone__71->SetBinError(16,32.58834);
   hData_eminus_3.75_4.25_clone__71->SetBinError(17,29.96665);
   hData_eminus_3.75_4.25_clone__71->SetBinError(18,29.37686);
   hData_eminus_3.75_4.25_clone__71->SetBinError(19,27.03701);
   hData_eminus_3.75_4.25_clone__71->SetBinError(20,24.12468);
   hData_eminus_3.75_4.25_clone__71->SetBinError(21,22.38303);
   hData_eminus_3.75_4.25_clone__71->SetBinError(22,20.24846);
   hData_eminus_3.75_4.25_clone__71->SetBinError(23,18.76166);
   hData_eminus_3.75_4.25_clone__71->SetBinError(24,16.70329);
   hData_eminus_3.75_4.25_clone__71->SetBinError(25,15.26434);
   hData_eminus_3.75_4.25_clone__71->SetBinError(26,14.69694);
   hData_eminus_3.75_4.25_clone__71->SetBinError(27,14.10674);
   hData_eminus_3.75_4.25_clone__71->SetBinError(28,12.72792);
   hData_eminus_3.75_4.25_clone__71->SetBinError(29,16.97056);
   hData_eminus_3.75_4.25_clone__71->SetBinError(30,14.49138);
   hData_eminus_3.75_4.25_clone__71->SetBinError(31,13.67479);
   hData_eminus_3.75_4.25_clone__71->SetBinError(32,11.95826);
   hData_eminus_3.75_4.25_clone__71->SetBinError(33,10.3923);
   hData_eminus_3.75_4.25_clone__71->SetBinError(34,15.6205);
   hData_eminus_3.75_4.25_clone__71->SetBinError(35,17.02939);
   hData_eminus_3.75_4.25_clone__71->SetEntries(52033);
   hData_eminus_3.75_4.25_clone__71->SetStats(0);
   hData_eminus_3.75_4.25_clone__71->SetMarkerStyle(20);
   hData_eminus_3.75_4.25_clone__71->SetMarkerSize(0.8);
   hData_eminus_3.75_4.25_clone__71->GetXaxis()->SetTitle("p_{T}^{e} [GeV]");
   hData_eminus_3.75_4.25_clone__71->GetXaxis()->SetLabelFont(132);
   hData_eminus_3.75_4.25_clone__71->GetXaxis()->SetLabelSize(0.035);
   hData_eminus_3.75_4.25_clone__71->GetXaxis()->SetTitleSize(0.035);
   hData_eminus_3.75_4.25_clone__71->GetXaxis()->SetTitleFont(132);
   hData_eminus_3.75_4.25_clone__71->GetYaxis()->SetTitle("Candidates");
   hData_eminus_3.75_4.25_clone__71->GetYaxis()->SetLabelFont(132);
   hData_eminus_3.75_4.25_clone__71->GetYaxis()->SetLabelSize(0.035);
   hData_eminus_3.75_4.25_clone__71->GetYaxis()->SetTitleSize(0.035);
   hData_eminus_3.75_4.25_clone__71->GetYaxis()->SetTitleFont(132);
   hData_eminus_3.75_4.25_clone__71->GetZaxis()->SetLabelFont(42);
   hData_eminus_3.75_4.25_clone__71->GetZaxis()->SetLabelSize(0.035);
   hData_eminus_3.75_4.25_clone__71->GetZaxis()->SetTitleSize(0.035);
   hData_eminus_3.75_4.25_clone__71->GetZaxis()->SetTitleFont(42);
   hData_eminus_3.75_4.25_clone__71->Draw("ep same");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hData_eminus_3.75_4.25_clone","LHCb data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWeMC_eminus_3.75_4.25","#it{W #rightarrow e#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hWtMC_eminus_3.75_4.25_clone","#it{W #rightarrow #tau#nu}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hZDYCombinedfitCanvas_eminus_3.75_4.25","#it{Z #rightarrow ee(#tau#tau)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRareEWKMC_eminus_3.75_4.25_clone","Rare processes","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hGammaJetsData_3.75_4.25_clone","#it{#scale[1.1]{#gamma}(#rightarrow ee)} + jets","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataMB_eminus_3.75_4.25_clone","Fake electrons","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hDataAIPCHI_eminus_3.75_4.25_clone","Heavy flavour","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"NDCNB");
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(0);
   pt->SetTextAlign(25);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   AText = pt->AddText("#it{W^{-}}");
   AText = pt->AddText("3.75<#it{#eta^{e}}<4.25");
   pt->Draw();
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_1->Modified();
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->cd();
  
// ------------>Primitives in pad: fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2
   TPad *fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2 = new TPad("fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2", "fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2",0,0,1,0.2);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->Draw();
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->cd();
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->Range(14.375,-6.877698,70.625,4.633094);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->SetFillColor(0);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->SetBorderMode(0);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->SetBorderSize(2);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->SetTopMargin(0.055);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->SetBottomMargin(0.25);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->SetFrameBorderMode(0);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->SetFrameBorderMode(0);
   Double_t xAxis80[35] = {20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 52, 54, 56, 58, 65}; 
   
   TH1D *fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72 = new TH1D("fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72","",34, xAxis80);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(1,-0.8167384);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(2,1.199121);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(3,-0.3742459);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(4,1.844991);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(5,-0.5496703);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(6,-0.2527575);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(7,0.2604551);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(8,-0.2389214);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(9,-1.403888);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(10,-0.1071249);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(11,0.2129444);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(12,0.7730451);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(13,0.1075645);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(14,1.327899);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(15,0.1816755);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(16,0.05565728);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(17,0.2791591);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(18,-0.1355207);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(19,0.1527089);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(20,0.3330387);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(21,-1.01049);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(22,-0.08046251);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(23,0.6523131);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(24,-1.244417);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(25,-0.4295136);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(26,-0.1530074);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(27,2.9098);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(28,-0.9498138);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(29,2.408593);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(30,1.404384);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(31,1.133155);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(32,-0.9891688);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(33,-0.8380995);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(34,1.178382);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinContent(35,290);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(1,79.71198);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(2,74.39758);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(3,68.54196);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(4,63.71028);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(5,58.01724);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(6,55.09991);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(7,52.52618);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(8,49.75942);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(9,46.17359);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(10,44.51966);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(11,42.68489);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(12,41.31586);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(13,38.27532);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(14,37.14835);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(15,35.63706);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(16,32.58834);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(17,29.96665);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(18,29.37686);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(19,27.03701);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(20,24.12468);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(21,22.38303);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(22,20.24846);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(23,18.76166);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(24,16.70329);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(25,15.26434);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(26,14.69694);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(27,14.10674);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(28,12.72792);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(29,16.97056);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(30,14.49138);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(31,13.67479);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(32,11.95826);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(33,10.3923);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(34,15.6205);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetBinError(35,17.02939);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetMinimum(-4);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetMaximum(4);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetEntries(52033);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetStats(0);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->SetFillColor(1);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetXaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetXaxis()->SetLabelOffset(0.025);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetXaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetXaxis()->SetTitleSize(0.175);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetXaxis()->SetTickLength(0.15);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetXaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetYaxis()->SetNdivisions(402);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetYaxis()->SetLabelFont(132);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetYaxis()->SetLabelSize(0.15);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetYaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetYaxis()->SetTitleFont(132);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetZaxis()->SetLabelFont(42);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetZaxis()->SetLabelSize(0.035);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetZaxis()->SetTitleSize(0.035);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->GetZaxis()->SetTitleFont(42);
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_residuals__72->Draw("hist");
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv_2->Modified();
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->cd();
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->Modified();
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->cd();
   fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv->SetSelected(fitCanvas_eminus_3.75_4.253.75<#it{#eta^{e}}<4.25_canv);
}


==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

